A genus-two spectral curve of the Riemann $\Xi$-function: Real Structure and Certified Arithmetic Separation of Periods

We associate a compact genus-two real spectral core with a transverse logarithmic-derivative discriminant of the Riemann $\Xi$-function. Directed interval arithmetic certifies its branch geometry, a real $P_{\mathrm{III}}(D_6)$ scalar-normal-form realization, and associated Kummer and Shioda--Inose models. Zero-action resonance reduces to rationality of two real period ratios. Their certified heat motion yields generic local nonresonance and Diophantine separation, while explicit Farey windows impose denominator barriers of $1{,}036{,}003$ and $140{,}769$ throughout $|\kappa|\le3\times10^{-10}$ in the heat time $\kappa$. Fixed-point irrationality and exact Picard rank remain open. The heat tangent differs from the matched fixed-exponent isomonodromic direction, but admits a local moving-exponent curve lift. Separately, a reciprocal-head canopy certificate combined with published finite-RH and rectangular time-barrier verifications bounds the de Bruijn--Newman constant by $\Lambda\le433/2500=0.1732$ without a QRH assumption. These local arithmetic and global analytic results share a phase--transverse bridge; no equivalence between core nonresonance and RH is asserted.

==> anc/COMPUTATIONAL_INDEX.md <==
# Computational index

Paths below are relative to `anc/certificates/`. Run a package from the working
directory specified by its README. The inventory is generated from the delivered
files, not from historical manuscript mentions. Filenames retain their original
identifiers so saved hashes and imports remain valid.

## Coverage

All twelve delivered packages are listed below. Python programs and numerical
records have not been changed in this presentation revision. Precision agreement
uses the same arithmetic library and is not independent implementation evidence.
The 0.1732 saved-reference audits were completed for the preceding freeze; this
presentation revision adds no new numerical result or replay claim.

## `humbert/` — Nine Humbert exclusions

**Entry points.** Run the eleven primary programs in the order given by README_HUMBERT_CERTIFICATES.txt; the three H16 stages must remain in order.

**Scope and dependencies.** Python standard library; symbolic elimination uses SymPy. Includes exact generated H16 support data.

Delivered Python files (13):

- `H16_R12_discs_exact.py`
- `H16_joint_centers.py`
- `build_H16_R12_exact.py`
- `cert_H12_exclusion_v7.py`
- `cert_H13_exclusion_v7.py`
- `cert_H16_R12_rouche_coarse.py`
- `cert_H16_krawczyk_exact.py`
- `cert_H17_exclusion_v7.py`
- `cert_H20_exclusion_v7.py`
- `cert_H4_exact_v7.py`
- `cert_H5_exact_v7.py`
- `cert_H8_H9_exclusion_v6.py`
- `cert_Xi_invariant_tight_v7.py`

## `heat/` — Branch contraction and heat–D6 tangent

**Entry points.** cert_branch_contraction_v10.py; cert_heat_D6_transversality_v9.py. Use each README for precision/output flags.

**Scope and dependencies.** python-flint 0.9.0; 192/256-bit saved records. The static D6 parameter box is an input, not a new proof of initial matching.

Delivered Python files (2):

- `cert_branch_contraction_v10.py`
- `cert_heat_D6_transversality_v9.py`

## `lax_enlarged/` — Enlarged real tangent rank

**Entry points.** cert_enlarged_rank.py --bits 192 --output rank_192.json; repeat at 256 bits.

**Scope and dependencies.** Uses ../heat/ and python-flint; local branch-moduli lift only.

Delivered Python files (1):

- `cert_enlarged_rank.py`

## `period_heat/` — Calibrated periods and heat derivatives

**Entry points.** cert_period_heat_v10.py and period_heat_engine.py; see README_PERIOD_HEAT_V10.txt.

**Scope and dependencies.** Pinned python-flint; 512/768-bit period-containment and ratio-velocity records.

Delivered Python files (2):

- `cert_period_heat_v10.py`
- `period_heat_engine.py`

## `finite_heat/` — Uniform Farey persistence

**Entry points.** cert_farey_heat_interval_v12.py and uniform_heat_engine.py; see README_FINITE_HEAT_V12.txt.

**Scope and dependencies.** Pinned python-flint; 512/768-bit uniform interval records.

Delivered Python files (2):

- `cert_farey_heat_interval_v12.py`
- `uniform_heat_engine.py`

## `phase_tail/` — Exterior phase estimates

**Entry points.** cert_uniform_phase_tail.py; cert_centered_phase_tail.py. Use the two READMEs for flags.

**Scope and dependencies.** Pinned python-flint; 160/256-bit records, analytic exterior guards.

Delivered Python files (2):

- `cert_centered_phase_tail.py`
- `cert_uniform_phase_tail.py`

## `finite_cap/` — Mollified canopy

**Entry points.** cert_mollified_canopy.py; audit_mollifier_structure.py; check_transfer_geometry.py.

**Scope and dependencies.** See README_FINITE_CAP.txt; 1993 rectangles and exact transfer inclusions.

Delivered Python files (4):

- `audit_mollifier_structure.py`
- `cap_mollifier_engine.py`
- `cert_mollified_canopy.py`
- `check_transfer_geometry.py`

## `canopy_frontier/` — Joint time/height canopy

**Entry points.** cert_frontier.py; audit_frontier_receipts.py. probe_limits.py is diagnostic.

**Scope and dependencies.** See README_CANOPY_FRONTIER.txt; 3591 rectangles and exterior records.

Delivered Python files (4):

- `audit_frontier_receipts.py`
- `cert_frontier.py`
- `frontier_engine.py`
- `probe_limits.py`

## `canopy_inverse/` — Finite inverse head

**Entry points.** cert_inverse_cover.py; audit_inverse.py. check_qrh_geometry.py is a conditional comparison only.

**Scope and dependencies.** See README_INVERSE_CANOPY.txt; 2449 rectangles, guarded integer convolution and exterior.

Delivered Python files (5):

- `audit_inverse.py`
- `cert_inverse_cover.py`
- `cert_inverse_engine.py`
- `check_qrh_geometry.py`
- `inverse_exterior.py`

## `canopy_localized/` — Localized reference norms

**Entry points.** cert_localized_cover.py; audit_localized.py. Other comparison/point programs are diagnostics.

**Scope and dependencies.** See README.txt; 11 references, 2483 rectangles and exterior.

Delivered Python files (7):

- `audit_localized.py`
- `cert_inverse_engine.py`
- `cert_localized_cover.py`
- `compare_transfer.py`
- `diagnostics.py`
- `inverse_exterior.py`
- `point_limit.py`

## `canopy_fine/` — Fine J=512 cover

**Entry points.** replay_fine.py; audit_fine.py; exterior_fine.py.

**Scope and dependencies.** See README.txt; 37 references, 3571 rectangles and saved/fresh reference records.

Delivered Python files (4):

- `audit_fine.py`
- `exterior_fine.py`
- `replay_fine.py`
- `restore.py`

## `canopy_1024/` — J=1024 cover at 0.1732

**Entry points.** Change to head_extension_J1024/, then run: python3 check_receipts.py; python3 tmp/head_extension/audit_cover.py 192; python3 tmp/head_extension/audit_cover.py 256.

**Scope and dependencies.** requirements.txt pins the environment. 59 references, 3741 rectangles. Audits use saved norms; cover.py 0.1732 192 --fresh (and 256) regenerates reference convolutions.

Delivered Python files (14):

- `head_extension_J1024/check_receipts.py`
- `head_extension_J1024/tmp/canopy_frontier/frontier_engine.py`
- `head_extension_J1024/tmp/canopy_power/cert_inverse_engine.py`
- `head_extension_J1024/tmp/canopy_power/inverse_exterior.py`
- `head_extension_J1024/tmp/canopy_power/probe_inverse_head.py`
- `head_extension_J1024/tmp/canopy_power/probe_power_norm.py`
- `head_extension_J1024/tmp/head_extension/audit_cover.py`
- `head_extension_J1024/tmp/head_extension/cover.py`
- `head_extension_J1024/tmp/head_extension/high_engine.py`
- `head_extension_J1024/tmp/head_extension/limb_norm.py`
- `head_extension_J1024/tmp/head_extension/point.py`
- `head_extension_J1024/tmp/head_extension/point768.py`
- `head_extension_J1024/tmp/head_extension/probe.py`
- `head_extension_J1024/tmp/head_extension/restore.py`

## Limits of the supplied replay material

The eleven main Humbert programs are all present under `humbert/`; the two
additional Python files are support modules. Their absence from the archive
root was a documentation/path issue.

The archive does not supply separate standalone scripts for the original
static theta-moment/root calculations, the initial parametric Krawczyk Lax
match, Kummer/quartic/fibration regression, exact cut-gauge bookkeeping, or
numerical holomorphic-period-matrix calculation. These were named in the
preceding manuscript but were not present in its archive. Stale promises of
those files have been removed from the revised text, without replacing them
with a claim of a new replay. The manuscript retains its mathematical
arguments and numerical bounds. The heat packages recertify selected roots;
the period package checks containment in retained period boxes. These checks
do not substitute for every missing static computation.

For the missing initial Lax-match script in particular, the supplied heat
certificate adopts the static realization box as input. This index does not
claim that it regenerates the initial Krawczyk inclusion.

Published Platt–Trudgian finite-RH and Polymath rectangular time-barrier
computations are adopted external results. Their large computations and the
external QRH proof/formalization are not replayed by these packages. QRH is
not an input to the 0.1732 canopy bound.

`canopy_1024/` contains both certificate programs and exploratory point/probe
scripts. The microscopic 0.17302 checks and floating crossing estimates are
not global ceilings. Its original README and manifests preserve checkpoint
provenance. `anc/history/` is historical audit material, not current replay
instructions; use the manuscript, this index and package READMEs for scope.


==> anc/README.txt <==
ARXIV COMPUTATIONAL ANCILLARIES — 23 October 2026

Start with COMPUTATIONAL_INDEX.md for the complete twelve-package inventory,
entry points, dependencies and coverage limits. All certificate programs and
numerical receipts are unchanged from the preceding frozen archive.

Manuscript paths certificates/... are relative to this anc/ directory.
The eleven primary Humbert programs are in certificates/humbert/.
The final 0.1732 certificate is nested under
certificates/canopy_1024/head_extension_J1024/.

The manuscript is a presentation revision: no numerical theorem or bound has
changed. Certain standalone static scripts were not in the preceding archive;
the index identifies their absence instead of promising unavailable files.
Use package READMEs for commands. Historical audit notes in history/ retain
their original provenance and are not current manuscript instructions.


==> anc/SHA256_MANIFEST.json <==
{
  "anc/COMPUTATIONAL_INDEX.md": "92f1fbb31ff3fd5ba358b013ed60689eafa648fd902072484bbafb680d15c655",
  "anc/README.txt": "34e21150c8291a4a6845f5bfe8d3a38e81b616b3f135120ffa95b187debf94ad",
  "anc/REFERENCE_AUDIT.md": "71499d891f58033cf35d89e0a6983ce78a8ca39f99eba0189de572b13b123334",
  "anc/certificates/canopy_1024/head_extension_J1024/README.md": "810f71ff4ea92f8ed426535f2e68d2632b18c100a0115740517d9b2d758529a4",
  "anc/certificates/canopy_1024/head_extension_J1024/SHA256.json": "fa95c70871e7d5a1a236ad6d5f6d528086daa6d4b77c881310df77b5ddee31b5",
  "anc/certificates/canopy_1024/head_extension_J1024/check_receipts.py": "fd945e35908286c0d887066d2b484fdd620feb2bb52b31e94345c4742a70698e",
  "anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_192.json": "783b87ad0a9a619edcb299055520c4d248969ba5d5bcbbcef606a5d80ffcc589",
  "anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_192.log": "32ef6d48cc30da3ebb191dd7a6a668cc7dd722d6966e33f6f3bd69b7edb06245",
  "anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_256.json": "a755fe41449c9e720fe4b2d54320e118de013b9a8b33003efee39a0788f244b6",
  "anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_256.log": "d6ff15cd5c755c69d14652dccbb0d8ff0c45fc1a7e54a14ecffdbfc8cefd1e5a",
  "anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/receipt_check.log": "a3cf97a4e5d18bab2725022f22f548ebfa8eb1734b4bbe99f90049093fc64f94",
  "anc/certificates/canopy_1024/head_extension_J1024/requirements.txt": "950e506346e3f3a8b43140bbd28b3ab85dfdbaa9d00f8d0c850a11a65ada8e6e",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_frontier/frontier_engine.py": "f24f118fb4709da961fedf6f57dca50b15875dccc991728a25b8313340b0b20c",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/cert_inverse_engine.py": "ab6c3a5ad67a2e79cceabf25d89264ff893184cea2f07e5b66fe2709c1dc9f52",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/inverse_exterior.py": "8410ef427e9d302f241afd8de073f379f2edb99d9fa8b01dfa0c0dc5b111eb2f",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/probe_inverse_head.py": "57852bde3c57a626dc52385b8d49eb5b41bb2a46fed3f56f80199b9585b677c6",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/probe_power_norm.py": "55d5991448d09b895830eda8c9cd1d022205301469823e228e75da4528acdb01",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_192.json": "783b87ad0a9a619edcb299055520c4d248969ba5d5bcbbcef606a5d80ffcc589",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_192.log": "32ef6d48cc30da3ebb191dd7a6a668cc7dd722d6966e33f6f3bd69b7edb06245",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_256.json": "a755fe41449c9e720fe4b2d54320e118de013b9a8b33003efee39a0788f244b6",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_256.log": "d6ff15cd5c755c69d14652dccbb0d8ff0c45fc1a7e54a14ecffdbfc8cefd1e5a",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_cover.py": "ae678fae27001b21b82abe956df495dbad4b7024f45b9a74c92e53b96808e478",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/baseline512_probe.json": "99a5244df968a474e36ec0df7f1e29cb718b6ce05b742a130189cceb14c038ea",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/cover.py": "13ac3cb946596919c17e857c1826b8ef074456e04e8429b89884e2efb669a425",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/cover_1732_192.log": "d7fb058da3a155e204fda82f029ef8e41c5aa8d6e8baf9c2c9a1c47cbc91963f",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/cover_1732_256.log": "8c81fcb1b2158214c14612757e575e1f96adba66c7572aac71eb0eecddde5929",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/high_engine.py": "d08d50fdd3f640f75e0f0542e90641b8b752a1361bad4d0a5f2226565acedf2c",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/limb_norm.py": "58f7930e0989cc85133e2daa980d40ccb721eac52c5ecef586c569edacd00f1c",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_1024_192.log": "3f142e8a54ed69417358714340d577abaf08fabda80d369331a06289b84be74d",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_1024_256.log": "5eefc7b5177272a6a3cef22e68069368f9b71b156e346c3c769f129fb428582a",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_768_192.log": "7dcc59a6f5100aff41ec6e5e1b3fbdb9d11cbde0cd6cde3a44b868efaa548ae4",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_768_256.log": "368504e42b08cc02d3e16baa7eb8245bad04b858886c36f4ffad868f1fb02c47",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point.py": "2989e94477f956325b8dee91ee33f56d1de63629d8ed5d25e7b6ac05e02afcd3",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point768.py": "3379897900a62190c9762eadb59eade73a1fe44e5e2bcea683aa7b2baad1dcd8",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point768_192.json": "623fa17a38b544555bbb05acdcc7ad6072c2fbf64f09b461ab78bd42852f4fe5",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point768_256.json": "3f23eccda9ad649e99c9d68f63647362108dad2f9494690e688d64a6e308ff85",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point_J1024_8651_50000_192_y18257_100000.json": "bc4918f3973a2da81da3795adfd79a165de78effdcfea45a5ffbe904769e3674",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point_J1024_8651_50000_256_y18257_100000.json": "2aac5b5e6a6379f956d4758aa2ba682d4ee7c24a65c3262b7bc8798a7725f85a",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/pooled_cover_433_2500_192.json": "18789b5d131c138ea60da7b45f9265537aa8b17eb92ad8f20839b037797a3cd7",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/pooled_cover_433_2500_256.json": "88ae934c17d19269195bfaaf216116ba5dd7fbe417cd56d685586b3eed131c60",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe.py": "5f608bbc6de92c0b12128d0543ecfd3eaf01724b62e8c395ea3aad2a0fd83a34",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_1024.json": "c7b1a7176c25a6a6a0b637015db7a5596beedc980b1049dfb6c3d8e71080a915",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_1024.log": "a4c9565cab31aeed7d2e07cbdfaca92954e01bb835dd086d1a39fb7fe28e5482",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_768.json": "d3989cbf229f577ecd0acb95e38a98ce70bb93688fd932d728c6507c710b6d58",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_768.log": "a9f21366effcc6fbfd1d10254c05d5bc118023acaa2d0d2de3ca5f0bed334927",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/reference_cache_192.json": "c2f0f105f120806440beab4996c819258b08b8b5fb66cf59fcc1ef523f72a5fb",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/reference_cache_256.json": "3a7e89b78a510efd09436cd5b566617a8139926b869fcdb47b30c77d81bab644",
  "anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/restore.py": "9750d33150f6b2fa2798a00836a94df944e40820ac4caf72f919183533e32ac1",
  "anc/certificates/canopy_fine/README.txt": "b7f54cb3aa1ca073d89f4e71a7b5f8fe9fe927c497ca3225ebe251ddc2b9fce3",
  "anc/certificates/canopy_fine/audit_fine.py": "ed175136759a290c41040e9d94e880270e41f3451199d27e9e5f91283a5af912",
  "anc/certificates/canopy_fine/checked_cells_256.json": "1804d17cf3d3d429c223e216827a529cbfe8a3f82ab78bd1da6df19537897b1f",
  "anc/certificates/canopy_fine/cover_869_5000_160.json": "e781046d79cefe3f6886b16e51fe10d30715c63dfcc29a53da2a89a14a936184",
  "anc/certificates/canopy_fine/cover_869_5000_256.json": "f8eddd9a73fa41abd1a759ff59932db56149b82013bb7091d21747a0c6c735c6",
  "anc/certificates/canopy_fine/exploration_160.log": "9a4e401d749626f9e0baf068b59215fd8213f5213f2d41c5a7e3be7aaeb6e10b",
  "anc/certificates/canopy_fine/exterior_fine.py": "28e767d0f843dd7499eeadec3d2b30e96d814670f8c22c5cfefe6fd24cb294a4",
  "anc/certificates/canopy_fine/portable_saved_reference_check_256.log": "c5131454f4c5ca657c25ed8566c4551731af5ff54d2af39b46b8cf7727f9f1f2",
  "anc/certificates/canopy_fine/reference_convolutions_256_part0.log": "c91c175f8eafcb904ea3964f4c274c50fd30f73ad7a5851a8a0ce17db2e3cc11",
  "anc/certificates/canopy_fine/reference_convolutions_256_part1.log": "214d12e7b05ecb0720eca9792d66d69825f7cfd79b93f3a8994b8095041bac88",
  "anc/certificates/canopy_fine/replay_256.log": "06c6aab5b5104f44b55477e8ee48acb03bbad262b6847b3a4bd3f6505a5591b4",
  "anc/certificates/canopy_fine/replay_fine.py": "e1334830a0e9c70fe98cb4997c440e26a6af75b13ac4ebeb7a3a8619f9a5e031",
  "anc/certificates/canopy_fine/requirements.txt": "950e506346e3f3a8b43140bbd28b3ab85dfdbaa9d00f8d0c850a11a65ada8e6e",
  "anc/certificates/canopy_fine/restore.py": "9750d33150f6b2fa2798a00836a94df944e40820ac4caf72f919183533e32ac1",
  "anc/certificates/canopy_fine/validation.json": "19c178c6b88440a59575e70cee81a1ea6640fe4ea1a5e76ef4c6d76adca2c61c",
  "anc/certificates/canopy_frontier/README_CANOPY_FRONTIER.txt": "5e671b38ddc6ebaac8bb02f1b635a6294892350d8d90ba4450422cb5bc942d96",
  "anc/certificates/canopy_frontier/audit_frontier_receipts.py": "fb043c00ebf70e90b1fc4d1a451929ed13631ce6b5649cd18d4f092186c01254",
  "anc/certificates/canopy_frontier/cert_frontier.py": "036f87df659c34c7840e08063664594c2b0cca7a169730a6e713bcbd7f2d74ae",
  "anc/certificates/canopy_frontier/frontier_160.json": "9343e4f87ed2595831c1a12623f4af8deb44763110918c8cc169d0925d4909aa",
  "anc/certificates/canopy_frontier/frontier_160.log": "a097416b857842b0f8a56dfd8804774d7b9e0a037323436a2f9d3933f758eace",
  "anc/certificates/canopy_frontier/frontier_256.json": "c83452a5949b77b4d37a414c2907696f36556856bf9bc9ec79a5286010b85c1d",
  "anc/certificates/canopy_frontier/frontier_256.log": "70697a7aba30f44371108788ac62eeaaa54e9f8408a4edbc3053e05a9105bbaf",
  "anc/certificates/canopy_frontier/frontier_engine.py": "f24f118fb4709da961fedf6f57dca50b15875dccc991728a25b8313340b0b20c",
  "anc/certificates/canopy_frontier/limits_160.json": "be32a3ae00dd560bb73e1483c7c0011adca60321e11b9cee8985fc2c712d5693",
  "anc/certificates/canopy_frontier/limits_160.log": "e032a69fa960706cd6e7faaae3d6702fdaeeee046e26e70294bde3ecddee0be4",
  "anc/certificates/canopy_frontier/limits_256.json": "117517c773e95c12ef69006d4fa8173349f0ea11a12c560de7b241a578377796",
  "anc/certificates/canopy_frontier/limits_256.log": "b09ed715c645f7949160ca914bd20362f10cb904cc831e8b7088116f51133460",
  "anc/certificates/canopy_frontier/probe_limits.py": "36384a387a724bc50d2b6d3c56fc443e16ac3caf511eef2fba18d86a6a3eeabf",
  "anc/certificates/canopy_frontier/receipt_audit.json": "f47dc591fc2c5465467395746255faae88dd4580225a8ba140a4f2696068846c",
  "anc/certificates/canopy_frontier/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/certificates/canopy_inverse/README_INVERSE_CANOPY.txt": "c0db0f32d37ff4e6cf196b878f5a77984c2d8d6023619b8065d2c2bad330a7fd",
  "anc/certificates/canopy_inverse/audit_inverse.py": "6d96b914a49a549cfe0aef5f9116644dca1bcd9cf73de2bcca0707fc3d644744",
  "anc/certificates/canopy_inverse/cert_inverse_cover.py": "71415de1cb75fcf2cefe2ce6b69d0e5ba9f43646c6f739b22d7967ea7051928e",
  "anc/certificates/canopy_inverse/cert_inverse_engine.py": "9867b51e922807e45b151551adc9a62baeff01f9aa3ddf8d089236c9fcbcc975",
  "anc/certificates/canopy_inverse/check_qrh_geometry.py": "659a45adf33e2b1e41ba30989c12cd0138dff5f41ae0ec9607a5c8b0daad2446",
  "anc/certificates/canopy_inverse/inverse_audit.json": "a2398b7663278e7d9f79eb0307eabe4e4285ca4401675a06946dce1073f2d7e4",
  "anc/certificates/canopy_inverse/inverse_cover_160.json": "b7a108e2911469d5c80f15c35f2e23e6376bfd95576f606ffaff346e6fec8c82",
  "anc/certificates/canopy_inverse/inverse_cover_160.log": "85116e7ed0cde0203c31a92428e195a17e8735f55c08dd9fca4d0349c8ff10cd",
  "anc/certificates/canopy_inverse/inverse_cover_256.json": "a72d5c6dc20d87b7e8038574db27dd0a2938ad442b88e8cc21643e24acd123d1",
  "anc/certificates/canopy_inverse/inverse_cover_256.log": "9934e0cda139fad42489aec1a1b9783e71022af8388017209d7d124937413d64",
  "anc/certificates/canopy_inverse/inverse_exterior.py": "8410ef427e9d302f241afd8de073f379f2edb99d9fa8b01dfa0c0dc5b111eb2f",
  "anc/certificates/canopy_inverse/qrh_geometry.json": "e3b1ed7883c141aff40d9afba303181bd1c9d150065412027be866873cc02855",
  "anc/certificates/canopy_inverse/requirements.txt": "5496e7271d505d7b19a846478e75ad44b1df45ab58c7981dbb1fc16c5d6143ef",
  "anc/certificates/canopy_localized/README.txt": "bd96c9368772d9021899a1afcccecfcbda2e01816f9bc41777f87ef054f761a6",
  "anc/certificates/canopy_localized/audit_localized.py": "b4901f6af9453467099cc0c1b2aef4971f77cf8b2d2a8dbbf942ded5b6767e68",
  "anc/certificates/canopy_localized/cert_inverse_engine.py": "47a18f85f81e0076025c83c9a96e10137f3139637bcfbc54cb64f52a71524eec",
  "anc/certificates/canopy_localized/cert_localized_cover.py": "55345fc0ea76b31c12d8c673fd852f31634037ded255d67dadde2223d5351cf0",
  "anc/certificates/canopy_localized/compare_transfer.py": "133b446afa1c1bfe8f49ad9e326588e165190a5dffad90345056655de69daee9",
  "anc/certificates/canopy_localized/cover_0175_160.log": "ff50e4f45ece74101e0900303be49396762ac3f0e80d3c3d0c499ffe78ee368d",
  "anc/certificates/canopy_localized/cover_0175_256.log": "4527b0c0d72d2fc4fefcc707d5e6cdc5ab2090588638e805bc1cb7164d9f60ac",
  "anc/certificates/canopy_localized/cover_7_40_160.json": "0a032223a67bbce065a54f2335473683f353e0ab9c5341e5cefe9ddda8d8e4a7",
  "anc/certificates/canopy_localized/cover_7_40_256.json": "46215c0178be8109cc8cc5d64d6217757a77c2d55400b866976ea68818fa345b",
  "anc/certificates/canopy_localized/diagnostics.json": "2b1bd004c1fd8a4dacbdd38d3bf9eaf74c2d6d3f885228cc75b376d1185bdedf",
  "anc/certificates/canopy_localized/diagnostics.log": "6a1636c6d1aa1f00875024d39b3f094117352115fa2dd1a0b35e2f6d9e108023",
  "anc/certificates/canopy_localized/diagnostics.py": "218551c8366b20474100d5ff5e9d96d4040c3f2eaf2b69c427f034589c2519e7",
  "anc/certificates/canopy_localized/inverse_exterior.py": "8410ef427e9d302f241afd8de073f379f2edb99d9fa8b01dfa0c0dc5b111eb2f",
  "anc/certificates/canopy_localized/point_limit.json": "d136b60b5e1c3092dbf39bc3c79ed243fdb17ac55b92ff5d7d5f33b008033b83",
  "anc/certificates/canopy_localized/point_limit.log": "b0b9fe1310f4a552a8ddbb29cc923755f71bee7fbb671fd7da58fb8bd940c1fa",
  "anc/certificates/canopy_localized/point_limit.py": "0c820b40181da403965421971aa93c55e92aa91b7fdbb98e08df4d233e5d6870",
  "anc/certificates/canopy_localized/requirements.txt": "950e506346e3f3a8b43140bbd28b3ab85dfdbaa9d00f8d0c850a11a65ada8e6e",
  "anc/certificates/canopy_localized/transfer_comparison.json": "c3487fe48f8de0f3b002082e803a7df4cc442f471a3a73ee3d9046d3691070b6",
  "anc/certificates/canopy_localized/validation.json": "1735ecabaa9a026644d1f7097b17a66e555ce8fcaa33dfbf80678d08bf464ef3",
  "anc/certificates/finite_cap/README_FINITE_CAP.txt": "75d39b571aa370ef9b24259afbd9b78064a29f24de618c7a67b0aa8d79e22e3c",
  "anc/certificates/finite_cap/audit_mollifier_structure.py": "53fad55abffc6141a2bcf0a2b1b884ffb02c58b8026882ff0dd8e18d9bfb8024",
  "anc/certificates/finite_cap/cap_mollifier_engine.py": "d3451e110956a462d44e449af6c41c894194620d7236bdd78dbfe51d86978fe6",
  "anc/certificates/finite_cap/cert_mollified_canopy.py": "c9686c0683250f2a8304a410a51fb8a235f73e9a43099e72724a578b9a1f2c43",
  "anc/certificates/finite_cap/check_transfer_geometry.py": "72a66cc118fecad91a6067a2a3a9d8a56abbe453f99010165c8df13d84cb840a",
  "anc/certificates/finite_cap/mollified_canopy_160.json": "904b2186de5ac65dd05a38f8e1de917c70ef8ca7deddcec72820c479958e562b",
  "anc/certificates/finite_cap/mollified_canopy_160.log": "dac521bc8672691dbf6059c5f06d26f5d037712e5a6ef83ed63c67569dc26c29",
  "anc/certificates/finite_cap/mollified_canopy_256.json": "98cfb76a0671aa63b697ab1accde5792fa71774ccbe858163a00f2e8ccc806bd",
  "anc/certificates/finite_cap/mollified_canopy_256.log": "3bfb82263dfdf8554f8f8713033c8e1a889d04c53fde731dda595e42a6bf9dbf",
  "anc/certificates/finite_cap/mollifier_structure_160.json": "9d69883ab148e7f999d8904c6f7012f6d7d3fd5f5cc6f79b6d6c4ec5e4f165bc",
  "anc/certificates/finite_cap/mollifier_structure_160.log": "9d69883ab148e7f999d8904c6f7012f6d7d3fd5f5cc6f79b6d6c4ec5e4f165bc",
  "anc/certificates/finite_cap/mollifier_structure_256.json": "ed732f53b18dadd1b0c834f016dba8112850b10b608e74daac774c88d22a09e8",
  "anc/certificates/finite_cap/mollifier_structure_256.log": "ed732f53b18dadd1b0c834f016dba8112850b10b608e74daac774c88d22a09e8",
  "anc/certificates/finite_cap/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/certificates/finite_cap/transfer_geometry.json": "1b60550b5f3d9e4881e56498d3e8850a5e39583cbd8489257d5810fb7fc4c8db",
  "anc/certificates/finite_cap/transfer_geometry.log": "1b60550b5f3d9e4881e56498d3e8850a5e39583cbd8489257d5810fb7fc4c8db",
  "anc/certificates/finite_heat/README_FINITE_HEAT_V12.txt": "2d1e1f10019a6d3e604356a15a28c4e93032f0215124a81512d148f0c4b968d6",
  "anc/certificates/finite_heat/cert_farey_heat_interval_v12.py": "de0ac90de358ce8ce38ee73af8a5bb6089fe73685f8c4963d13d8efd31b06761",
  "anc/certificates/finite_heat/finite_heat_512.json": "a3f2b686b8c0e406a5922f1b34ab4f5f128e341f45175f3bc3bcb73430ea5a2e",
  "anc/certificates/finite_heat/finite_heat_512.log": "d9f5f02ce17693ee3131fcb5acba430de13dfcd3e47754999f1e743fcb34d573",
  "anc/certificates/finite_heat/finite_heat_768.json": "ad625d283b2d74d6e15d891a919d74d5835e287004114843bc6e032b367b7ee2",
  "anc/certificates/finite_heat/finite_heat_768.log": "6f77c8d549864772ed1ed9ce98d354f3eb9cc518d8f2b7206a19dd3882380a04",
  "anc/certificates/finite_heat/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/certificates/finite_heat/uniform_heat_engine.py": "9e1c3164b017ce007eb97eff42601fffecaa99c98e331cb7baeb1b9f156783cd",
  "anc/certificates/heat/README_BRANCH_CONTRACTION_V10.txt": "350372c1188c67fb6e352880a6cf6902a10c9429ddb5859f93975aac384bbd27",
  "anc/certificates/heat/README_HEAT_CERTIFICATE.txt": "536b08aa961e7f00596bf3c9fe598496f3c51867026d21ab8c4079ae54ffb5d9",
  "anc/certificates/heat/branch_contraction_192.json": "d2ea8991cc86d5fc0debadfcc0f7c04e42b3ecee0d5695e439eea297414db4e1",
  "anc/certificates/heat/branch_contraction_256.json": "f33fe1d545fcdb44a0ab0fdf3272e209917c841624a064e9ec74ffdcbe854607",
  "anc/certificates/heat/cert_branch_contraction_v10.py": "5056b82bafe4b28192937141d8d6d6d302e8bb611bf333a696296884663cf8e6",
  "anc/certificates/heat/cert_branch_contraction_v10_192.out": "8fc11b89a886e34416dd8f38cdded7ac3c7f6127a3bcdd4853e9dc7d0e51577a",
  "anc/certificates/heat/cert_branch_contraction_v10_256.out": "18e2c8002ba95d8dadf81717d86d8a608633b872d4961439facfabae37c9cda8",
  "anc/certificates/heat/cert_heat_D6_transversality_v9.py": "9d8d04c4bed31914e2c763bd4e6f90b5a5ed697708f46badd0f314a4452808a5",
  "anc/certificates/heat/cert_heat_D6_transversality_v9_192.out": "a7314ed32dc473034e9714add2314a0a410db82c4216b2c33b8c7c919c19fd5f",
  "anc/certificates/heat/cert_heat_D6_transversality_v9_256.out": "9d8e488644a4401f9e72ebe5277b26462334b871c228a4013c14e6b45370fb8f",
  "anc/certificates/heat/heat_D6_certificate_192.json": "52d017519f0fbe2dfa1385d90f9387654739b460552f8839f4571cb331c65037",
  "anc/certificates/heat/heat_D6_certificate_256.json": "4b3b5e6ed8ca311c76ae7c8ba8129dc8d897b55dde8e34d85dbe32c9da261212",
  "anc/certificates/heat/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/certificates/humbert/H16_R12_discs_exact.py": "76cbbca379d8a6a3686e318d80fbefcf1593c82b8a4b7722c32099600930940a",
  "anc/certificates/humbert/H16_R12_expanded.txt": "1f3528b8a4ae3fb9b11015553bbca4afa3d3993dd3f4d8199c6b5d22b22cb1f6",
  "anc/certificates/humbert/H16_R12_newton.json": "22073bf6bef219abdd65067fedda6727c687d3887c30f74e015d24731c0d03f9",
  "anc/certificates/humbert/H16_joint_centers.py": "c7a630a98724c00613503ec12c970fb3a1859b619be12ce8ff02b9ec409540ce",
  "anc/certificates/humbert/README_HUMBERT_CERTIFICATES.txt": "7a1b04f0ed0553b90588d2079159a5298fcddb9a904c1b3aa1fcbeaafecaaabb",
  "anc/certificates/humbert/build_H16_R12_exact.out": "aeab89ee1f592d20444db1408f16920964598359b658e5fb66e23c1893a86525",
  "anc/certificates/humbert/build_H16_R12_exact.py": "f04085635fcac950e64b69251e807487cf308ba298051ac7c01d7e790b8cf330",
  "anc/certificates/humbert/cert_H12_exclusion_v7.out": "9a7a69e424fae1545914b7e90db864f9ed49eb209ab5f620e9a8aee616288e1f",
  "anc/certificates/humbert/cert_H12_exclusion_v7.py": "9152c430e71d8080fa11d98cf302f0a05c9bcd54f3f33c19b7bb2d7482ab4846",
  "anc/certificates/humbert/cert_H13_exclusion_v7.out": "10d0835282c400cae823c38eee61f8cb187f8c2fd4d9cdfc6d79d0c03f8e4b1b",
  "anc/certificates/humbert/cert_H13_exclusion_v7.py": "6ff53916518f02feea7ee3a62c76296f75d7262c4bc71aee8bceb3fc489feffe",
  "anc/certificates/humbert/cert_H16_R12_rouche_coarse.out": "1620607b06280797ec0bc2bf19a0fa58327ed9f9cd88e2e1e309a6708e951f60",
  "anc/certificates/humbert/cert_H16_R12_rouche_coarse.py": "0cf8db4d97c1ed373f4fa9c96efe3746d3477065536439fa2c00d958b50417cf",
  "anc/certificates/humbert/cert_H16_krawczyk_exact.out": "510fe90e6c0f7fbed7f020ac6f0aa23ea869926b340ad57119b4b2e23b930a5a",
  "anc/certificates/humbert/cert_H16_krawczyk_exact.py": "975fc4e2f1402570326736e90dcc8ef158e1386c9cd9d173533734d56dcad649",
  "anc/certificates/humbert/cert_H17_exclusion_v7.out": "107c2b4e1d95393a82280556cf14138c2214f94655361e4a391c0226fe0cd868",
  "anc/certificates/humbert/cert_H17_exclusion_v7.py": "ea33f405d09ff119724d55598d6bf8b594a83fbdeaec5ecbeb6ed57d36ff7a17",
  "anc/certificates/humbert/cert_H20_exclusion_v7.out": "9f4fc1d8dcb71b4d06cd6ebfa470be77b750da0bd53849cac36653b6f25f350c",
  "anc/certificates/humbert/cert_H20_exclusion_v7.py": "7df023cc10920e8d14925adb7d0cf4a13c95b245e455959fc6485e66408a1c61",
  "anc/certificates/humbert/cert_H4_exact_v7.out": "c10429b72d2414c4e7f5a7f8d6e54103d20a3b7398334733f62e6942e2f583f5",
  "anc/certificates/humbert/cert_H4_exact_v7.py": "1def6fbd7f9b6c1c9d00be5a8f9d0c152655f76f5ccc50ebc431801e936857a5",
  "anc/certificates/humbert/cert_H5_exact_v7.out": "e552edb3ff2391785d90ebd82391d2ed7faa55a922a9ff3d011b2d21ccd56ad9",
  "anc/certificates/humbert/cert_H5_exact_v7.py": "e9d0017bb7a75e305f46c4e2bea691de3820fc147fe9e5c1d663caa3990790c8",
  "anc/certificates/humbert/cert_H8_H9_exclusion_v6.out": "8f14d1c3a94852ae7a7076d4cb0df90f69197c596bc7c5167e04a0cb09e46804",
  "anc/certificates/humbert/cert_H8_H9_exclusion_v6.py": "6d6617795b9c1cb9fa7281aa952016d79e10fe6b9a0e6de2182d55284ef54aed",
  "anc/certificates/humbert/cert_Xi_invariant_tight_v7.out": "c6b102a60fad01b20cde69bb37aa4df81ba76789d8d8c0bc7e7563329b73c412",
  "anc/certificates/humbert/cert_Xi_invariant_tight_v7.py": "f706ecd65b208e534ec225ee5df5a47d8042762ef6db3437deb9893d4a409ab4",
  "anc/certificates/lax_enlarged/README.txt": "d5dafd20b878e6844781d0cb06f492c6e643e9e43764d6e17e85c3a20d76cd45",
  "anc/certificates/lax_enlarged/cert_enlarged_rank.py": "a3317e3e1ddd39ac1330650a70d718beb6668989791efd3d3e7f7642f43bb63b",
  "anc/certificates/lax_enlarged/rank_192.json": "07494d82f5f7d5d9be3768b99bab4d8055d8ac9c5aa731c1f1af6c5aebc3d08d",
  "anc/certificates/lax_enlarged/rank_192.log": "3c7bded2138fdf2aa2e125d5e0615e970f7473a8c222e99a7f9983b780e9b4e9",
  "anc/certificates/lax_enlarged/rank_256.json": "d12af869dbf087e4c2d0b2d89cbda9fb940cfc5bd3172fa3f7632074ef26d1e4",
  "anc/certificates/lax_enlarged/rank_256.log": "32b6f5261a4681f20a73ab329fb43cd5c3436790b18316cd788a01e9cf5b8623",
  "anc/certificates/lax_enlarged/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/certificates/period_heat/README_PERIOD_HEAT_V10.txt": "8c9d99fca05e14f5e55409e8bd473ff4eeba68068167318d3fd621dc41250af2",
  "anc/certificates/period_heat/cert_period_heat_v10.py": "9d25d830810500ae65d1633048800c57b64ffd91fe2682597a5c0197d266c34e",
  "anc/certificates/period_heat/cert_period_heat_v10_512.out": "1e288674ab19a0df008bb7480c3116ddbcec3f35d5f790e3182273b71dace73b",
  "anc/certificates/period_heat/cert_period_heat_v10_768.out": "f622b0aa1019b45e3b2b86e8ae22f8149f508d87d406fa0ca52a60fbdc9a22ab",
  "anc/certificates/period_heat/period_heat_512.json": "571fa56ffe566105754c1d7832848af4b52a6bc366daa4712eca472d488ddc7d",
  "anc/certificates/period_heat/period_heat_768.json": "03c2492ddf7120499f8850bcc6092dac444279973e90fb9563809c9bb7edb6b0",
  "anc/certificates/period_heat/period_heat_engine.py": "5174445f704f446672ae329c95a65dc3053710c56e47728a56fb5de245bdba30",
  "anc/certificates/period_heat/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/certificates/phase_tail/README_CENTERED_PHASE_TAIL.txt": "d795512759af12f778ebdea27368d960213f5143dd7d8a6641957e14c1dbf3de",
  "anc/certificates/phase_tail/README_PHASE_TAIL.txt": "62fda3e823deb21118c66b7e60ca81ca9a613975ea99a6824a2b9f79d0c39aef",
  "anc/certificates/phase_tail/centered_phase_tail_160.json": "fa02cb7c9325b963e3b20f033bf156c261d0561eefd5748eb1ce77c7734b86a4",
  "anc/certificates/phase_tail/centered_phase_tail_160.log": "fa02cb7c9325b963e3b20f033bf156c261d0561eefd5748eb1ce77c7734b86a4",
  "anc/certificates/phase_tail/centered_phase_tail_256.json": "8162a003deadf9362fa1d0e61703a9363f7e6ffa4fe3305bf55785e16ff8acb6",
  "anc/certificates/phase_tail/centered_phase_tail_256.log": "8162a003deadf9362fa1d0e61703a9363f7e6ffa4fe3305bf55785e16ff8acb6",
  "anc/certificates/phase_tail/cert_centered_phase_tail.py": "bc59348482a4b74a02b0cc722d1592753dbd56daabacbbecd875a17f2f476c59",
  "anc/certificates/phase_tail/cert_uniform_phase_tail.py": "9a735b752fb66dce0e92413b3b4f7f43a3cd2c0f9221205a8329b53ea5b11590",
  "anc/certificates/phase_tail/phase_tail_160.json": "f366aba12cfb4bdfd5581cc802bf55d1e9d1b03d79da30d28729a7a7c339ffa0",
  "anc/certificates/phase_tail/phase_tail_160.log": "f366aba12cfb4bdfd5581cc802bf55d1e9d1b03d79da30d28729a7a7c339ffa0",
  "anc/certificates/phase_tail/phase_tail_256.json": "7388af7d17c70b6ba41c66e9601a1f950f019eb69a2e7dd6c0ce6793b193ef32",
  "anc/certificates/phase_tail/phase_tail_256.log": "7388af7d17c70b6ba41c66e9601a1f950f019eb69a2e7dd6c0ce6793b193ef32",
  "anc/certificates/phase_tail/requirements.txt": "4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d",
  "anc/history/PROOF_AUDIT_V11.txt": "b3b535f447244b1f9b631983134e4a05120bacd496a59cef5f5e84b748f9b60f",
  "anc/history/PROOF_AUDIT_V12.txt": "ab7f22a26f23102deb11fd7c05bc6d5bc6881d251e8d83cd214a5d87df6de504",
  "anc/history/PROOF_AUDIT_V13.txt": "45d9fcc18d28f09799c00f1379de7b37f4aaee0e4641c6b4fb60600a6b17c0da",
  "anc/history/PROOF_AUDIT_V14.txt": "4b8fea232c21870f6ba749e9b9208c92161d54d35d262adbac7d9f447bfed49f",
  "anc/history/README_V10.txt": "91973efd4f4ada3686fc7d9f3c9427f8ac6b26bf2da9e2016a45171f08239bfa",
  "anc/history/README_V11.txt": "2b72d06dcce19f16fc1f2a8270d4313195c0c8fc697110c4c3671e2c6bb4c8b2",
  "anc/history/README_V12.txt": "527b035712fd9725fbb6430bdc0971cf870a4e1bd1bdc21b8ce7b1fbc8a6a3e8",
  "anc/history/README_V13.txt": "640f662b86da744e4fcb19562114fb31125debff0ae05980a7b7cc19cd67100d",
  "anc/history/README_V14.txt": "b89c81bf93abead9cbdc024eb0fc967bc926c97be98aee03bbc7a61ec1bc83e8",
  "anc/history/README_V8.txt": "00b399941e36119bbd0848a2dce5145e774ac2d7e7e3e9660e3d866634e7764d",
  "anc/history/README_V9.txt": "a67800c813f6c5eb144725e6b94cc4b30b19870868f0bbac7ad240994a178b74",
  "anc/history/REFERENCE_AUDIT_V10.txt": "63e44f8fd67291ff2f010ea93b4fe7b2531e7a5f01e4dc21bdef233169cfde14",
  "anc/history/REFERENCE_AUDIT_V11.txt": "e2e14da98830b899d1a871c2cc9e7ea97abc2c95be33141c1e31ab05ff899431",
  "anc/history/REFERENCE_AUDIT_V12.txt": "8df7d459b585b3b340decf9e20ac3ab31979b52b4cab8f551899469de7d3f5a8",
  "anc/history/REFERENCE_AUDIT_V8.txt": "65285c4607852302203851824e3b545cae3206bac82f5d5ebeae3055759f3535",
  "anc/history/REFERENCE_AUDIT_V9.txt": "d4046f41a4538f995ca843cd485fcda92fb5aa2cf66b84661e26b257ac8ee7ed",
  "anc/history/SHA256SUMS.txt": "db4551617ced6ae0b41787225ca4f4182adb657714911a59e32169205891ac70",
  "anc/history/validation/VERIFICATION_V10.txt": "391107de8601385fdd33302f4e0d8bfaea38fd26710913a9f51ff5eb118b8ea0",
  "anc/history/validation/VERIFICATION_V11.txt": "f1ccfd946e6118d0e207a23091a4b41a9514b1c7a00b52415ffa75d56348f6c2",
  "anc/history/validation/VERIFICATION_V12.txt": "9be7004b21307dfa4db25379d422388baec9c830e3edb0a0b77140fa32b4a165",
  "anc/history/validation/VERIFICATION_V9.txt": "5927332cd6eeb451501e217692eeeb82e89de94f7d6db28a468dae9ef30a47ab",
  "anc/history/validation/canopy_frontier_validation.json": "f2d2cb99865f56593aa53b33b7bcca66e426d4d7dca110f0361520c2dd7d2da2",
  "anc/history/validation/cap_closure_validation.json": "3a46871a06a93306be3f16c6e4d7e757edf2775796a6d4e751e6f2b95d326618",
  "anc/history/validation/centered_phase_validation.json": "beedffb12d3d21a40bc42cf176fc2978894595a0e162de7111e2ee304eddacdd",
  "anc/history/validation/inverse_canopy_validation.json": "9544b8566c071e92b80b8c73ae2b15c96a5d455c21351fd7da05c3ba5a72c1bd",
  "anc/history/validation/latex_canopy_frontier_update.log": "98906671807ddea6b73f286d5db0329c611b1d95dca5b8a89d138d1b65e2843b",
  "anc/history/validation/latex_cap_closure_update.log": "3aeb4482d1433f208fe360075c3c130b29034d964373351e8ad790024b67ffff",
  "anc/history/validation/latex_centered_phase_update.log": "84ff0da1a897258f169d277fa85130d4c4576987c6744e71200407e7170ac2cd",
  "anc/history/validation/latex_inverse_canopy_update.log": "98427530537b9e4401cb85a0b6931b0fbe13662f5dfe12fdd408bfbe600c9268",
  "anc/history/validation/latex_phase_tail_update.log": "5dd4c69c3f53d6cc07f84fd58659f0f8c4af96cb78bfb53c31eaed8a0abe65a2",
  "anc/history/validation/latex_polymath_update.log": "bf3aacf4f770d9b35c5e5467366ec4c47d59359e904795b10916a12fee70d8a7",
  "anc/history/validation/latex_v10.log": "952fab05ba5bae63f5bb643062272c4e6ca917bef3001de19bd236edb6211af6",
  "anc/history/validation/latex_v11.log": "892279fb351811e6b0cb86903ba078db573eda78f39fdb90254a3a37282e0196",
  "anc/history/validation/latex_v13.log": "bde3939696c98e2b32cd41b8595b52e6f112a09d09fa53990a6d4f58d6357944",
  "anc/history/validation/latex_v14.log": "88b16eba014975b29ef2d73b120fb623b9edf3d10ba1370a715223de0385d27d",
  "anc/history/validation/latex_v9.log": "a454b0914cc6fe9ab89c8cf3e9d95d4ef306e202621b6c01a9a24646216dd8b3",
  "anc/history/validation/v13_validation.json": "8a4589dbf07cd500bf6b4e8c4bc0891c25eb6e9c31351fc408f3933a5574dcb6",
  "anc/history/validation/v14_validation.json": "9364f9d7c8454aa8142d995b2ba865e949b2b85a8768f36e51fa359c4f82f751",
  "main.tex": "c5dbae5e3600e474df220e829a0b2ed9c9e07014acca655e88b3e3efd5871243"
}


==> anc/certificates/canopy_1024/head_extension_J1024/README.md <==
# Increasing the reciprocal head: J=768 and J=1024

Research checkpoint, 16 October 2026. The manuscript remains frozen at Version 14. This package extends the separate J=512, Lambda≤0.1736 checkpoint.

## Completed global certificate

Both fresh runs, at **192 and 256 bits**, pass the full cover and fresh exterior estimate. The resulting certificate supports

**Lambda ≤ 433/2500 = 0.1732**,

using the same adopted published inputs as the previous proof, without QRH. This improves the preceding separate certificate 0.1736 by 0.0004. The frozen manuscript is unchanged.

| Item | Result |
| --- | --- |
| Complete finite cover | 3,741 rectangles in 215 columns |
| Reference pairs | 59 |
| Inverse-head rectangles | 341, all with J=1024 |
| Euler rectangles, terminal primes 5 / 11 / 19 / 29 | 3,315 / 45 / 27 / 13 |
| Smallest finite margin | greater than 0.00011010472 |
| Exterior margin beyond spatial cutoff 10^17 | greater than 0.18596685 |

Every rectangle also has a certified normalized amplitude lower bound greater than 1/30000. The two precision runs agree on the exact integer norm data and rectangle geometry. Separate audits recompute every rectangle inequality and the exterior estimate from the saved norm receipts and check the exact partition. The adopted external numerical verifications are not rerun.

## What the head-length experiment establishes

The finite comparison problem depends materially on the head length. Floating reconnaissance, with a separate height search for each J, gives:

| Head J | Height after numerical search | Estimated raw reference crossing |
| --- | --- | --- |
| 512 | 0.18276 | 0.17343752 |
| 768 | 0.18267 | 0.17318218 |
| 1024 | 0.18257 | 0.17301083 |

These are numerical crossing estimates at the selected heights. Neither optimality in height nor a universal saturation point is certified by this table. The two successive additions of 256 head terms lower the estimated crossing by approximately 0.00025534 and 0.00017135. Three head lengths are insufficient to establish an asymptotic law or an infinite-head limit. Increasing J does not have a proved monotonic benefit in general.

The reconnaissance computes **all** coefficients through JN, using N=630782 and R=J. There is no uncomputed finite coefficient tail in these comparisons. It first fits a quadratic in height at three points, evaluates the fitted height, and estimates an ell derivative by a finite difference. Two rounds give the estimates in the table. These floating calculations are diagnostics, never certificate inputs.

## Directed local checks

Both the 192-bit and 256-bit runs establish:

| J | ell | y | Certified norm upper bound | Positive microscopic budget margin |
| --- | --- | --- | --- | --- |
| 768 | 0.1732 | 0.18267 | less than 1.999408099 | greater than 0.00058964 |
| 1024 | 0.17302 | 0.18257 | less than 1.999634244 | greater than 0.00036347 |

The microscopic rectangle has L-offset [0,10^(−12)] and height [y,y+10^(−12)]. The remainder-aware budget is a lower-bound certificate, not a measurement of the actual amplitude. These tests alone are not global ceilings.

The J=768 test uses the established modest integer scales (2^32 source, 2^27 mollifier). The tighter J=1024 test uses scales 2^54 and 2^48 with exact guarded limb convolution. Every continuous finite norm enclosure includes an explicit quantization-transfer error.

## Exact finite quantity

Let X=5×10^12, L=log((X−1)/(4π)), t=ell−y²/2, c=t/4, sigma=(1+y)/2+cL. Set b_n=exp(c log²n). The head coefficients a_1=1 and

a_n=−sum_{d|n,d<n} a_d b_{n/d}, 2≤n≤J,

form the finite Dirichlet inverse. Define m_d=a_d d^(−sigma), supported on d≤J, and

p_n=exp(c log²n−sigma log n),

q_n=p_n exp(y(log n−L/2)),

supported on 1≤n≤N=floor(exp(L/2)−1). The norm is

F_J(ell,y)=sum_{k≤JN}|(m*p)_k| + sum_{k≤JN}|(m*q)_k|.

Changing J affects both cancellation among existing coefficients and the extra coefficients above the former support. This is why extra exact inverse identities do not, by themselves, prove a monotone decrease of the total norm.

## Global target and proof chain

The full-cover target uses

- ell=433/2500=0.1732;
- y0=18257/100000=0.18257;
- t=3130681951/20000000000=0.15653409755;
- kappa=t/4=0.0391335243875;
- head J=1024;
- top height 17/20=0.85;
- starting cutoff 5×10^12 and exterior cutoff 10^17.

The cover joins a finite rectangular partition to a fresh infinite exterior estimate. Its 215 columns have L-offset widths 1/100 through offset 1/5, then 1/20 through offset 199/20. Every column is checked to cover the entire height interval from y0 to 0.85, with exact rational endpoint adjacency. Every accepted rectangle must have margin greater than 1/10000 and normalized amplitude lower bound greater than 1/30000.

As in the preceding manuscript proof, the canopy closes the hypotheses of Polymath's Theorem 1.2 using the adopted finite-RH verification and rectangular time barrier. The parameter inclusions remain t<0.186, y0>0.17, sqrt(1−y0²)<1, and 0.85>sqrt(1−2t). The starting cutoff lies below the existing barrier near 5×10^12+194858. Platt–Trudgian's verified height 3,000,175,332,800 exceeds half the upper barrier location. These external computations are adopted, not rerun. No QRH assumption is introduced.

External sources, with their scope as adopted in the manuscript:

- D. H. J. Polymath, *Effective approximation of heat flow evolution of the Riemann xi function, and a new upper bound for the de Bruijn–Newman constant*, Research in the Mathematical Sciences 6 (2019), article 31: Theorem 1.2, Section 8.4, and Section 10, Table 1. DOI 10.1007/s40687-019-0193-1.
- D. J. Platt and T. S. Trudgian, *The Riemann hypothesis is true up to 3·10^12*, Bulletin of the London Mathematical Society 53 (2021), 792–797, Theorem 1. DOI 10.1112/blms.12460.

## Arithmetic implementation at the larger head

The naive two-limb overflow bound became too coarse at J=1024 and correctly stopped the initial high-scale runs before convolution. The refined guard uses the fact that, at any output coefficient k, at most one divisor has source index n=k/d=1. Its large source value therefore cannot be charged to all J mollifier low limbs simultaneously.

Writing B=2^22, m_low=m mod B, r_high=floor(r/B), A=sum m_low, and H=sum |floor(m/B)|, the mixed-limb partial sum is bounded by

min(A max r_high, A max_{n≥2} r_high + (max m_low) max r_high(1)) + H max r_low.

This bounds every partial accumulation as well as the final coefficient. Carry bounds, other partial products, and per-block and whole-array reductions retain explicit guards. The final high-scale runs execute the refined guard. Exact randomized fixtures compare the two absolute coefficient norms with a full convolution using Python arbitrary-precision integers. A separate J=1024 fixture is constructed so the naive guard fails but the refined one passes; its two absolute coefficient norms are also compared with a full arbitrary-precision convolution. The mathematical norm and quantization-transfer formulas are unchanged.

## Reproduction

The runs use Python 3.12.14 and the pinned packages in requirements.txt. Execute from this extracted directory:

```
python check_receipts.py
python tmp/head_extension/audit_cover.py 192
python tmp/head_extension/audit_cover.py 256
python tmp/head_extension/cover.py 0.1732 192 --fresh
python tmp/head_extension/cover.py 0.1732 256 --fresh
python tmp/head_extension/point.py 0.17302 192 0.18257 1024
python tmp/head_extension/point.py 0.17302 256 0.18257 1024
python tmp/head_extension/point768.py 192
python tmp/head_extension/point768.py 256
```

The local high-scale script uses complete guarded integer convolution. The cover generators use complete modest-scale integer convolution, whose larger quantization allowance is included in every rectangle. Without `--fresh`, the cover generator can reuse the matching saved reference cache. The auditor recomputes every rectangle and the exterior from saved norm receipts, checks the partition, and verifies the inherited parameter inclusions. Fresh runs also regenerate every reference norm.

The receipt checker compares rectangle geometry, exact integer masses, and raw-array/mollifier hashes across precisions, verifies positive margins, runs exact limb fixtures, and checks the delivered SHA256 manifest. It does not replace the full convolution replay. Timing fields and printed Arb radii may differ on replay; preserve the delivered records when checking their hashes.

This is a computational research certificate within the existing analytic proof architecture. It is not independent refereeing and does not alter the frozen paper.


==> anc/certificates/canopy_1024/head_extension_J1024/SHA256.json <==
{
  "README.md": "810f71ff4ea92f8ed426535f2e68d2632b18c100a0115740517d9b2d758529a4",
  "check_receipts.py": "fd945e35908286c0d887066d2b484fdd620feb2bb52b31e94345c4742a70698e",
  "requirements.txt": "950e506346e3f3a8b43140bbd28b3ab85dfdbaa9d00f8d0c850a11a65ada8e6e",
  "tmp/canopy_frontier/frontier_engine.py": "f24f118fb4709da961fedf6f57dca50b15875dccc991728a25b8313340b0b20c",
  "tmp/canopy_power/cert_inverse_engine.py": "ab6c3a5ad67a2e79cceabf25d89264ff893184cea2f07e5b66fe2709c1dc9f52",
  "tmp/canopy_power/inverse_exterior.py": "8410ef427e9d302f241afd8de073f379f2edb99d9fa8b01dfa0c0dc5b111eb2f",
  "tmp/canopy_power/probe_inverse_head.py": "57852bde3c57a626dc52385b8d49eb5b41bb2a46fed3f56f80199b9585b677c6",
  "tmp/canopy_power/probe_power_norm.py": "55d5991448d09b895830eda8c9cd1d022205301469823e228e75da4528acdb01",
  "tmp/head_extension/audit_192.json": "783b87ad0a9a619edcb299055520c4d248969ba5d5bcbbcef606a5d80ffcc589",
  "tmp/head_extension/audit_192.log": "32ef6d48cc30da3ebb191dd7a6a668cc7dd722d6966e33f6f3bd69b7edb06245",
  "tmp/head_extension/audit_256.json": "a755fe41449c9e720fe4b2d54320e118de013b9a8b33003efee39a0788f244b6",
  "tmp/head_extension/audit_256.log": "d6ff15cd5c755c69d14652dccbb0d8ff0c45fc1a7e54a14ecffdbfc8cefd1e5a",
  "tmp/head_extension/audit_cover.py": "ae678fae27001b21b82abe956df495dbad4b7024f45b9a74c92e53b96808e478",
  "tmp/head_extension/baseline512_probe.json": "99a5244df968a474e36ec0df7f1e29cb718b6ce05b742a130189cceb14c038ea",
  "tmp/head_extension/cover.py": "13ac3cb946596919c17e857c1826b8ef074456e04e8429b89884e2efb669a425",
  "tmp/head_extension/cover_1732_192.log": "d7fb058da3a155e204fda82f029ef8e41c5aa8d6e8baf9c2c9a1c47cbc91963f",
  "tmp/head_extension/cover_1732_256.log": "8c81fcb1b2158214c14612757e575e1f96adba66c7572aac71eb0eecddde5929",
  "tmp/head_extension/high_engine.py": "d08d50fdd3f640f75e0f0542e90641b8b752a1361bad4d0a5f2226565acedf2c",
  "tmp/head_extension/limb_norm.py": "58f7930e0989cc85133e2daa980d40ccb721eac52c5ecef586c569edacd00f1c",
  "tmp/head_extension/local_1024_192.log": "3f142e8a54ed69417358714340d577abaf08fabda80d369331a06289b84be74d",
  "tmp/head_extension/local_1024_256.log": "5eefc7b5177272a6a3cef22e68069368f9b71b156e346c3c769f129fb428582a",
  "tmp/head_extension/local_768_192.log": "7dcc59a6f5100aff41ec6e5e1b3fbdb9d11cbde0cd6cde3a44b868efaa548ae4",
  "tmp/head_extension/local_768_256.log": "368504e42b08cc02d3e16baa7eb8245bad04b858886c36f4ffad868f1fb02c47",
  "tmp/head_extension/point.py": "2989e94477f956325b8dee91ee33f56d1de63629d8ed5d25e7b6ac05e02afcd3",
  "tmp/head_extension/point768.py": "3379897900a62190c9762eadb59eade73a1fe44e5e2bcea683aa7b2baad1dcd8",
  "tmp/head_extension/point768_192.json": "623fa17a38b544555bbb05acdcc7ad6072c2fbf64f09b461ab78bd42852f4fe5",
  "tmp/head_extension/point768_256.json": "3f23eccda9ad649e99c9d68f63647362108dad2f9494690e688d64a6e308ff85",
  "tmp/head_extension/point_J1024_8651_50000_192_y18257_100000.json": "bc4918f3973a2da81da3795adfd79a165de78effdcfea45a5ffbe904769e3674",
  "tmp/head_extension/point_J1024_8651_50000_256_y18257_100000.json": "2aac5b5e6a6379f956d4758aa2ba682d4ee7c24a65c3262b7bc8798a7725f85a",
  "tmp/head_extension/pooled_cover_433_2500_192.json": "18789b5d131c138ea60da7b45f9265537aa8b17eb92ad8f20839b037797a3cd7",
  "tmp/head_extension/pooled_cover_433_2500_256.json": "88ae934c17d19269195bfaaf216116ba5dd7fbe417cd56d685586b3eed131c60",
  "tmp/head_extension/probe.py": "5f608bbc6de92c0b12128d0543ecfd3eaf01724b62e8c395ea3aad2a0fd83a34",
  "tmp/head_extension/probe_1024.json": "c7b1a7176c25a6a6a0b637015db7a5596beedc980b1049dfb6c3d8e71080a915",
  "tmp/head_extension/probe_1024.log": "a4c9565cab31aeed7d2e07cbdfaca92954e01bb835dd086d1a39fb7fe28e5482",
  "tmp/head_extension/probe_768.json": "d3989cbf229f577ecd0acb95e38a98ce70bb93688fd932d728c6507c710b6d58",
  "tmp/head_extension/probe_768.log": "a9f21366effcc6fbfd1d10254c05d5bc118023acaa2d0d2de3ca5f0bed334927",
  "tmp/head_extension/reference_cache_192.json": "c2f0f105f120806440beab4996c819258b08b8b5fb66cf59fcc1ef523f72a5fb",
  "tmp/head_extension/reference_cache_256.json": "3a7e89b78a510efd09436cd5b566617a8139926b869fcdb47b30c77d81bab644",
  "tmp/head_extension/restore.py": "9750d33150f6b2fa2798a00836a94df944e40820ac4caf72f919183533e32ac1"
}


==> anc/certificates/canopy_1024/head_extension_J1024/check_receipts.py <==
"""Fast check of precision agreement, signs, guards, and checkpoint hashes."""
from pathlib import Path
from fractions import Fraction as F
import json,hashlib
from flint import arb,ctx
ctx.prec=256;root=Path(__file__).resolve().parent
rs=[json.loads((root/f'tmp/head_extension/pooled_cover_433_2500_{b}.json').read_text()) for b in [192,256]]
for r in rs:
 assert F(r['target'])==F(433,2500) and F(r['y0'])==F(18257,100000)
 assert F(r['time'])==F(r['target'])-F(r['y0'])**2/2
 assert r['external_barrier_guards_passed'] and not r['external_barriers_replayed']
 assert all(r['exterior']['guards'].values())
 assert r['rectangles']==len(r['cells'])
 for rr in r['references']:
  q=rr['receipt'];assert q['head']==1024 and q['N_reference']>=1024
  assert q['integer_overflow_guards'] and all(q['initial_guards'].values())
  assert q['bits']==r['bits'] and F(q['time_H'])==F(r['time'])
 for c in r['cells']:
  assert arb(c['intervals']['mollified_nonzero_margin'])>arb(1)/10000
  assert arb(c['intervals']['g_lower'])>arb(1)/30000
geometry=lambda r:[{k:c[k] for k in ['column','L_lower_offset','L_upper_offset','y_lower','y_upper','method','anchor']} for c in r['cells']]
assert geometry(rs[0])==geometry(rs[1]) and rs[0]['counts']==rs[1]['counts']
refs=[{(q['offset'],q['y']):q['receipt'] for q in r['references']} for r in rs]
assert refs[0].keys()==refs[1].keys()
for key in refs[0]:
 for field in ['integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256','raw_scale','mollifier_scale']:
  assert refs[0][key][field]==refs[1][key][field],(key,field)
locals=[json.loads((root/f'tmp/head_extension/point_J1024_8651_50000_{b}_y18257_100000.json').read_text()) for b in [192,256]]
for r in locals:
 assert F(r['target'])==F('0.17302') and F(r['y'])==F('0.18257') and r['head']==1024
 assert arb(r['norm_upper'])<arb('1.999634244')
 assert arb(r['microscopic_rectangle']['margin_lower'])>arb('0.00036347')
 assert r['reference']['limb_guards']['single_large_source_guard']
 assert all(int(x)<2**63 for x in r['reference']['limb_guards']['partial_coefficient_bounds'])
for field in ['integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256']:
 assert locals[0]['reference'][field]==locals[1]['reference'][field]
local768=[json.loads((root/f'tmp/head_extension/point768_{b}.json').read_text()) for b in [192,256]]
for r in local768:
 assert r['head']==768 and F(r['target'])==F('0.1732') and F(r['y'])==F('0.18267')
 assert arb(r['norm_upper'])<arb('1.999408099') and arb(r['microscopic_margin_lower'])>arb('0.00058964')
for field in ['integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256']:
 assert local768[0]['reference'][field]==local768[1]['reference'][field]
import sys
sys.path.insert(0,str(root/'tmp/head_extension'))
from limb_norm import selfcheck
assert selfcheck()
for name,digest in json.loads((root/'SHA256.json').read_text()).items():
 assert hashlib.sha256((root/name).read_bytes()).hexdigest()==digest,name
print('PASS: both global runs agree on geometry and exact integer data; all margins, guards, local tests, limb fixtures and file hashes pass.')
print('For recomputation of every rectangle from receipts, run tmp/head_extension/audit_cover.py. For fresh convolutions, use cover.py --fresh.')


==> anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_192.json <==
{
  "status": "passed",
  "bits": 192,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.0001101047263253654771252836665161754021235888051453 +/- 5.44e-53]",
  "minimum_g_lower": "[5.53988520148635403658511556943663033918610434680e-5 +/- 4.37e-53]",
  "exterior": {
    "L0": "[36.6129223339294858253279631353647796314204302250533181795 +/- 3.57e-56]",
    "primary_amplitude": "[0.734308824282781667430442710864624761590977342003153746 +/- 7.71e-55]",
    "dual_amplitude_with_shift": "[0.0797243190177388308482269901092330049792691010752795957 +/- 2.26e-56]",
    "AB_error": "[4.8596041175196166118403939008471026979722e-17 +/- 7.54e-58]",
    "C_error": "[4.012515339710899794037120027939595380751640064720246805e-11 +/- 2.19e-66]",
    "nonzero_margin": "[0.185966856659354299728180125889604914746418594643023277 +/- 8.10e-55]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}

==> anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_192.log <==
{
  "status": "passed",
  "bits": 192,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.0001101047263253654771252836665161754021235888051453 +/- 5.44e-53]",
  "minimum_g_lower": "[5.53988520148635403658511556943663033918610434680e-5 +/- 4.37e-53]",
  "exterior": {
    "L0": "[36.6129223339294858253279631353647796314204302250533181795 +/- 3.57e-56]",
    "primary_amplitude": "[0.734308824282781667430442710864624761590977342003153746 +/- 7.71e-55]",
    "dual_amplitude_with_shift": "[0.0797243190177388308482269901092330049792691010752795957 +/- 2.26e-56]",
    "AB_error": "[4.8596041175196166118403939008471026979722e-17 +/- 7.54e-58]",
    "C_error": "[4.012515339710899794037120027939595380751640064720246805e-11 +/- 2.19e-66]",
    "nonzero_margin": "[0.185966856659354299728180125889604914746418594643023277 +/- 8.10e-55]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}


==> anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_256.json <==
{
  "status": "passed",
  "bits": 256,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.00011010472632536547712528366651617540212358880514532689732148716602782 +/- 4.55e-72]",
  "minimum_g_lower": "[5.539885201486354036585115569436630339186104346802986793150426782107e-5 +/- 3.00e-72]",
  "exterior": {
    "L0": "[36.61292233392948582532796313536477963142043022505331817947825789265647351736 +/- 3.15e-75]",
    "primary_amplitude": "[0.7343088242827816674304427108646247615909773420031537466038007101062192403 +/- 4.61e-74]",
    "dual_amplitude_with_shift": "[0.07972431901773883084822699010923300497926910107527959571595186909562503754 +/- 4.21e-75]",
    "AB_error": "[4.85960411751961661184039390084710269797225214517174478650981e-17 +/- 5.86e-77]",
    "C_error": "[4.01251533971089979403712002793959538075164006472024680484319400175241196957e-11 +/- 8.08e-86]",
    "nonzero_margin": "[0.1859668566593542997281801258896049147464185946430232773105235010322759170 +/- 3.78e-74]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}

==> anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/audit_256.log <==
{
  "status": "passed",
  "bits": 256,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.00011010472632536547712528366651617540212358880514532689732148716602782 +/- 4.55e-72]",
  "minimum_g_lower": "[5.539885201486354036585115569436630339186104346802986793150426782107e-5 +/- 3.00e-72]",
  "exterior": {
    "L0": "[36.61292233392948582532796313536477963142043022505331817947825789265647351736 +/- 3.15e-75]",
    "primary_amplitude": "[0.7343088242827816674304427108646247615909773420031537466038007101062192403 +/- 4.61e-74]",
    "dual_amplitude_with_shift": "[0.07972431901773883084822699010923300497926910107527959571595186909562503754 +/- 4.21e-75]",
    "AB_error": "[4.85960411751961661184039390084710269797225214517174478650981e-17 +/- 5.86e-77]",
    "C_error": "[4.01251533971089979403712002793959538075164006472024680484319400175241196957e-11 +/- 8.08e-86]",
    "nonzero_margin": "[0.1859668566593542997281801258896049147464185946430232773105235010322759170 +/- 3.78e-74]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}


==> anc/certificates/canopy_1024/head_extension_J1024/freeze_replays/receipt_check.log <==
PASS: both global runs agree on geometry and exact integer data; all margins, guards, local tests, limb fixtures and file hashes pass.
For recomputation of every rectangle from receipts, run tmp/head_extension/audit_cover.py. For fresh convolutions, use cover.py --fresh.


==> anc/certificates/canopy_1024/head_extension_J1024/requirements.txt <==
python-flint==0.9.0
numpy==2.5.4


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_frontier/frontier_engine.py <==
"""Directed rectangular bounds for a fixed-time Euler-mollified canopy.

This module uses exact erfi integrals, positive coefficient comparisons,
and paired-subset overlap credits. It never samples the oscillatory phase.
"""
from flint import arb,ctx
from fractions import Fraction
from itertools import combinations

def q(n,d=1):return arb(n)/d

class Canopy:
    def __init__(self,bits=160,cutoff=5*10**12,time=Fraction(4,25), ytop=Fraction(9,10)):
        ctx.prec=bits
        self.bits=bits;self.X=cutoff;self.A=arb(cutoff)-1
        self.pi=arb.pi();self.L0=(self.A/(4*self.pi)).log()
        self.t=q(time.numerator,time.denominator);self.c=self.t/4;self.delta=arb(10)**-12
        self.dg=2*self.delta;self.n0=1000;self.ell=arb(self.n0).log()
        self.logs=[arb(n).log() for n in range(1,self.n0+1)]
        self.square_weights=[(self.c*u*u).exp() for u in self.logs]
        self.catalogues={}
        for primes in ((2,3,5),(2,3,5,7,11),(2,3,5,7,11,13,17,19),(2,3,5,7,11,13,17,19,23,29)):
            ds=[]
            for count in range(len(primes)+1):
                for pp in combinations(primes,count):
                    d=1;ld=arb(0);sq=arb(0)
                    for p in pp:
                        d*=p;lp=arb(p).log();ld+=lp;sq+=lp*lp
                    ds.append((d,count%2,ld,(self.c*sq).exp()))
            self.catalogues[primes]=ds
        ap=1/self.A+6/self.A**2;aa=self.L0/2+self.pi/4+4/self.A
        dl=2/self.A+2/self.A**2
        CA=3/self.A+dl/(4*(1-dl))+self.t/2*aa*ap
        self.initial_guards={
            'domain_x':self.A>200,'time_in_domain':0<self.t<q(1,2),
            'L0_above_two':self.L0>2,
            'sigma_lower_loss':self.t/(2*self.A**2)*(1+8/self.A**2)<self.delta,
            'sigma_upper_loss':2*self.t/self.A<self.delta,
            'shift_coefficient_loss':self.t/(2*(self.A-6))<self.delta,
            'log_N_loss':self.t*self.pi/(8*self.A)<self.delta,
            'paired_gamma_log_loss':CA<self.dg,
            'finite_head_below_N':(self.L0/2).exp()-1>self.n0,
            'y_top_covers_classical_strip':q(ytop.numerator,ytop.denominator)>(1-2*self.t).sqrt(),
        }
        assert all(self.initial_guards.values()),self.initial_guards

    def integral(self,sigma,lo,hi):
        c=self.c;d=1-sigma;rt=c.sqrt()
        return self.pi.sqrt()/(2*rt)*(-d*d/(4*c)).exp()*((rt*hi+d/(2*rt)).erfi()-(rt*lo+d/(2*rt)).erfi())

    def mass(self,v,L,gamma_rate=arb(0)):
        U=L/2+self.delta;Z=U-3;K=1-v+2*self.c*self.delta
        F=(1-(-3*K).exp())/K
        assert v+self.c*L-2*self.c*U>0
        assert (gamma_rate+self.c*Z)*F>q(1,2)
        sigma=v+self.c*L
        head=sum((b*(-sigma*u).exp() for b,u in zip(self.square_weights,self.logs)),arb(0))
        return head+self.integral(sigma,self.ell,U)

    def cell(self,Llo,Lhi,ylo,yhi,primes):
        c,delta=self.c,self.delta
        Ulo=Llo/2+delta;Uhi=Lhi/2+delta
        a=(1+ylo)/2-delta;b=(1-ylo)/2-delta
        sigma_lo=a+c*Llo
        sigma_hi=(1+yhi)/2+c*Lhi+delta
        Ghi=(-ylo*Llo/2+self.dg).exp()
        Glo=(-yhi*Lhi/2-self.dg).exp()
        P=self.mass(a,Llo)
        Q=Ghi*self.mass(b,Llo,ylo/2)
        S=P+Q
        # Combined gamma/dual coefficients decrease with y and L.
        assert Llo/2-Ulo/2>0
        assert c*Llo>1-b
        ds=self.catalogues[primes]
        rho_hi={d:wt*(-sigma_lo*ld).exp() for d,_,ld,wt in ds}
        rho_lo={d:wt*(-sigma_hi*ld).exp() for d,_,ld,wt in ds}
        Eminus=arb(1);Eplus=arb(1)
        for p in primes:
            assert rho_hi[p]<1
            Eminus*=1-rho_lo[p];Eplus*=1+rho_hi[p]
        floor_base=(Llo/2).exp()
        spill=arb(0)
        for d,odd,ld,wt in ds:
            if not odd:continue
            if 2*(d+1)<floor_base:
                h=-(1-(d+1)/floor_base).log()
                lo=Llo/2-ld-h
                if lo>0:
                    T=self.integral(sigma_lo,lo,Ulo)+Ghi*self.integral(b+c*Llo,lo,Ulo)
                else:T=S
            else:T=S
            spill+=rho_hi[d]*T
        raw=Eminus*S+2*spill
        # Remainders: the model's small conjugate-exponent shift,
        # and Theorem 1.3's AB and C terms, on the whole rectangle.
        shift_error=Q*((delta*Uhi).exp()-1)
        d1=(self.t**2/16*Llo**2+q(313,500))/(4*self.pi*Llo.exp()-q(333,50))
        ab=(d1.exp()-1)*(P+(delta*Uhi).exp()*Q)
        nu=floor_base-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+self.pi**2/4).sqrt()+q(261,25))/(4*self.pi*Llo.exp()-12)
        ec=(-(1+ylo)*Llo/4-self.t*Llo**2/16+corr).exp()
        error=Eplus*(shift_error+ab+ec)
        CP,CQ=arb(0),arb(0)
        if raw+error>=2:
            credit_hi=Llo/2-arb(2).log()+(1-(-Llo/2).exp()).log()
            for d,odd,ld,wt in ds:
                # d=2e, e>1; toggling 2 pairs opposite parities.
                if d<=2 or d%2:continue
                credit_lo=Uhi-ld+(1+d*(-Uhi).exp()).log()
                if credit_lo<credit_hi:
                    IP=self.integral(sigma_hi,credit_lo,credit_hi)
                    IQ=self.integral(sigma_hi-ylo,credit_lo,credit_hi)
                    assert IP>0 and IQ>0
                    CP+=rho_lo[d]*IP
                    CQ+=rho_lo[d]*Glo*IQ
        B=raw-2*(CP+CQ)
        margin=2-B-error
        return margin,{'raw_norm':raw,'primary_credit':CP,'dual_credit':CQ,
            'norm_upper':B,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'g_lower':margin/Eplus,
            'Eplus':Eplus,'S_upper':S}

if __name__=='__main__':
    e=Canopy()
    for yy in ((q(1,5),q(41,200)),(q(41,200),q(21,100)),(q(3,10),q(7,20))):
        for ps in e.catalogues:
            m,v=e.cell(e.L0,e.L0+q(1,20),*yy,ps)
            print(tuple(str(x) for x in yy),ps,str(m),flush=True)


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/cert_inverse_engine.py <==
"""Arb plus exact int64 convolution certificate for a frozen inverse-head norm.
Integer overflow is excluded before every NumPy convolution/summation.
"""
import sys,json,hashlib,time
from pathlib import Path
from fractions import Fraction as F
import numpy as np
from flint import arb,ctx
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'canopy_frontier'))
from frontier_engine import Canopy,q

TIME=F(12867,80000) # .1608375; with y=.185 gives .17795
Y0=F(37,200)

def aq(f):return arb(f.numerator)/f.denominator

def integer_quantize(z,Q):
    v=(z*Q).floor().unique_fmpz()
    if v is None:v=(z*Q).lower().floor().unique_fmpz()
    assert v is not None
    k=int(v)
    assert abs(z-arb(k)/Q)<q(2,Q) or (z-arb(k)/Q).is_zero()
    return k

class FrozenInverse:
    def __init__(self,bits=160,J=128,chunk=1000000,offset=F(0)):
        self.bits=bits;self.e=Canopy(bits,time=TIME,ytop=F(33,40));e=self.e
        self.J=J;self.y=aq(Y0);self.offset=offset;self.L=e.L0+aq(offset);c=e.c
        self.sigma=(1+self.y)/2+c*self.L
        self.G=(-self.y*self.L/2).exp()
        self.N=int(((self.L/2).exp()-1).floor().unique_fmpz())
        self.Qr=2**32;self.Qm=2**27
        assert self.N>1000
        b=[arb(0)]+[(c*arb(n).log()**2).exp() for n in range(1,J+1)]
        a=[arb(0)]*(J+1);a[1]=arb(1)
        for n in range(2,J+1):a[n]=-sum((a[d]*b[n//d] for d in range(1,n) if n%d==0),arb(0))
        self.coeff=a
        M=arb(0);Ml=arb(0);Em=arb(0);mi=[]
        for d in range(1,J+1):
            ld=arb(d).log();r=a[d]*(-self.sigma*ld).exp()
            k=integer_quantize(r,self.Qm)
            mi.append(k);M+=abs(r);Ml+=ld*abs(r);Em+=abs(r-arb(k)/self.Qm)
        self.M,self.Mlog,self.Em=M,Ml,Em
        raw=np.zeros((2,self.N+1),dtype=np.int64)
        sums=[arb(0),arb(0)];logs=[arb(0),arb(0)];errors=[arb(0),arb(0)]
        stamp=time.time()
        for n in range(1,self.N+1):
            u=arb(n).log();p=(c*u*u-self.sigma*u).exp()
            dual=p*(self.y*(u-self.L/2)).exp()
            for side,v in enumerate((p,dual)):
                k=integer_quantize(v,self.Qr);assert k>=0;raw[side,n]=k
                sums[side]+=v;logs[side]+=u*v;errors[side]+=abs(v-arb(k)/self.Qr)
        self.P,self.Q=sums;self.Pl,self.Ql=logs
        # These exact integer guards exclude multiplication, partial-addition,
        # signed abs and uint64 reduction overflow for every output block.
        miabs=sum(map(abs,mi));rmax=max(int(raw[0].max()),int(raw[1].max()))
        assert miabs*rmax<2**63
        assert (self.N+1)*rmax<2**64
        raw_sums=[int(raw[k].sum(dtype=np.uint64)) for k in (0,1)]
        assert all(miabs*s<2**64 for s in raw_sums)
        norms=[0,0];maxout=J*self.N
        for lo in range(1,maxout+1,chunk):
            hi=min(lo+chunk-1,maxout)
            work=np.zeros((2,hi-lo+1),dtype=np.int64)
            for d,k in enumerate(mi,1):
                if k==0:continue
                first=max(1,(lo+d-1)//d);last=min(self.N,hi//d)
                if first<=last:work[:,first*d-lo:last*d-lo+1:d]+=k*raw[:,first:last+1]
            for side in (0,1):norms[side]+=int(np.abs(work[side]).sum(dtype=np.uint64))
        self.integer_norms=norms
        self.quant_error=M*sum(errors,arb(0))+Em*arb(sum(raw_sums))/self.Qr
        self.norm=arb(sum(norms))/(self.Qm*self.Qr)+self.quant_error
        self.receipt={'bits':bits,'time_H':str(TIME),'y_H':str(Y0),'head':J,'N_reference':self.N,
            'L_reference':str(self.L),'L_reference_offset':str(offset),'sigma_reference':str(self.sigma),
            'raw_scale':self.Qr,'mollifier_scale':self.Qm,'integer_norm_parts':list(map(str,norms)),
            'raw_arrays_sha256':hashlib.sha256(raw.tobytes()).hexdigest(),
            'mollifier_integer_sha256':hashlib.sha256(json.dumps(mi).encode()).hexdigest(),
            'integer_overflow_guards':True,'initial_guards':{k:bool(v) for k,v in e.initial_guards.items()},
            'M_abs':str(M),'M_log':str(Ml),'coefficient_quantization_error':str(Em),
            'raw_quantization_errors':list(map(str,errors)),
            'quantization_transfer_error':str(self.quant_error),'norm_upper':str(self.norm),
            'point_margin_before_H_error':str(2-self.norm),
            'P':str(self.P),'Q':str(self.Q),'Plog':str(self.Pl),'Qlog':str(self.Ql),
            'elapsed_seconds':time.time()-stamp,
            'scope':'Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling.'}
        print('frozen inverse certificate',json.dumps(self.receipt),flush=True)

    def cell(self,offset_lo,offset_hi,ylo_frac,yhi_frac):
        assert offset_lo>=self.offset and ylo_frac>=Y0 and offset_hi>offset_lo and yhi_frac>ylo_frac
        e=self.e;c=e.c
        Llo=e.L0+aq(offset_lo);Lhi=e.L0+aq(offset_hi);ylo=aq(ylo_frac);yhi=aq(yhi_frac)
        dl=aq(offset_hi-self.offset);dy=aq(yhi_frac-Y0)
        Uhi=Lhi/2+e.delta;lnN=arb(self.N).log()
        assert self.sigma-self.y>2*c*Uhi
        assert Uhi<self.L
        extraP=e.integral(self.sigma,lnN,Uhi)
        extraQ=self.G*e.integral(self.sigma-self.y,lnN,Uhi)
        assert extraP>0 and extraQ>0
        # The complete primary coefficient norm decreases as sigma increases.
        # The frozen dual norm also decreases under sigma reweighting; only
        # the change j^y-j^y_ref needs a debit. Since log j<L_ref/2,
        # exp(-dy*L_ref/2)*(exp(dy*log j)-1)<=dy*log j.
        unit=self.Qm*self.Qr
        npart=arb(self.integer_norms[0])/unit
        qpart=arb(self.integer_norms[1])/unit
        dual_cost=dy*self.M*self.Ql
        assert self.M*self.Ql>self.L*qpart/2
        ideal_norm=npart+(-dy*self.L/2).exp()*qpart+self.quant_error+dual_cost+self.M*(extraP+extraQ)
        # True sigma differs from its ideal value by <=delta. The output
        # support is n<=J*N_hi, so norm reweighting costs exp(delta*log(J*N_hi)).
        # Gamma modulus differs from exp(-yL/2) by <=exp(dg).
        norm_loss=(e.delta*(arb(self.J).log()+Uhi)+e.dg).exp()
        model_norm=norm_loss*ideal_norm
        Mactual=self.M*(e.delta*arb(self.J).log()).exp()
        shift=Mactual*(self.Q+extraQ)*(e.delta*Uhi+e.dg).exp()*((e.delta*Uhi).exp()-1)
        a=(1+ylo)/2-e.delta;b=(1-ylo)/2-e.delta
        P=e.mass(a,Llo);Q=(-ylo*Llo/2+e.dg).exp()*e.mass(b,Llo,ylo/2)
        d1=(e.t**2*Llo**2/16+q(313,500))/(4*arb.pi()*Llo.exp()-q(333,50))
        AB=(d1.exp()-1)*(P+(e.delta*Uhi).exp()*Q)
        nu=(Llo/2).exp()-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+arb.pi()**2/4).sqrt()+q(261,25))/(4*arb.pi()*Llo.exp()-12)
        C=(-(1+ylo)*Llo/4-e.t*Llo**2/16+corr).exp()
        error=shift+Mactual*(AB+C)
        margin=2-model_norm-error
        return margin,{'ideal_norm_upper':ideal_norm,'sigma_gamma_reweight_factor':norm_loss,
            'true_model_norm_upper':model_norm,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'mollifier_abs_upper':Mactual,'g_lower':margin/Mactual,
            'dual_tilt_debit':dual_cost,'dual_frozen_norm':(-dy*self.L/2).exp()*qpart,
            'cutoff_boundary_debit':self.M*(extraP+extraQ)}



==> anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/inverse_exterior.py <==
from cert_inverse_engine import *
T=TIME;Y=Y0;TOP=F(33,40)
def exterior(bits):
 e=Canopy(bits,cutoff=10**16,time=T,ytop=TOP)
 L=e.L0;y=aq(Y);ytop=aq(TOP)
 a=(1+y)/2-e.delta;b=(1-y)/2-2*e.delta
 P=e.mass(a,L)-1
 Q=(-y*L/2+e.dg).exp()*e.mass(b,L,y/2)
 S=1+P+Q
 d1=(e.t**2*L**2/16+q(313,500))/(e.A-q(333,50))
 AB=(d1.exp()-1)*S
 nu=(L/2).exp()-1
 corr=q(31,25)*((ytop*arb(3).log()).exp()+(-ytop*arb(3).log()).exp())/(nu-q(1,8))+(3*(L**2+arb.pi()**2/4).sqrt()+q(261,25))/(e.A-12)
 C=(-(1+y)*L/4-e.t*L**2/16+corr).exp()
 margin=1-P-Q-AB-C
 Kp=1-a+2*e.c*e.delta;Kd=1-b+2*e.c*e.delta
 Fp=(1-(-3*Kp).exp())/Kp;Fd=(1-(-3*Kd).exp())/Kd
 Z=L/2+e.delta-3
 guards={'L_above_two':L>2,
  'primary_head_decreases':a>0,'dual_head_decreases':y>0,
  'primary_sum_decreases':a+e.c*L-2*e.c*(L/2+e.delta)>0,
  'dual_sum_decreases':b+e.c*L-2*e.c*(L/2+e.delta)>0,
  'primary_tail_decreases':e.c*Z*Fp>q(1,2),
  'dual_tail_decreases':(y/2+e.c*Z)*Fd>q(1,2),
  'dual_y_weights_decrease':L/2-(L/2+e.delta)/2>0,
  'AB_exponent_decreases':L>2,
  'C_exponent_decreases':(1+y)/4+e.t*L/8>0,
  'C_floor_denominator_positive':nu-q(1,8)>0,
  'C_log_ratio_decreases':e.A>12 and L>2,
  'nonzero_margin_above_006':margin>q(6,100),
  'ytop_covers_classical':ytop>(1-2*e.t).sqrt()}
 assert all(guards.values())
 return {'L0':str(L),'primary_amplitude':str(P),'dual_amplitude_with_shift':str(Q),
  'AB_error':str(AB),'C_error':str(C),'nonzero_margin':str(margin),'guards':guards,
  'scope':'All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent.'}



==> anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/probe_inverse_head.py <==
from probe_power_norm import *

def inverse_head(c,J):
 b=np.exp(c*np.log(np.arange(1,J+1,dtype=float))**2);a=np.zeros(J+1);a[1]=1.
 for d in range(1,J+1):
  # update a[n] from each already finalized proper divisor d.
  if d>1:a[d]=-a[d]
  for k in range(2,J//d+1):a[d*k]+=a[d]*b[k-1]
 return a

def run_inverse(t,y,J,R=128,chunk=1000000):
 stamp=time.time();X=5e12;L=math.log((X-1)/(4*math.pi));c=t/4
 sigma=(1+y)/2+c*L;N=math.floor(math.sqrt(X/(4*math.pi)+t/16))
 u=np.log(np.arange(1,N+1,dtype=float));raw=np.zeros((2,N+1));raw[0,1:]=np.exp(c*u*u-sigma*u)
 raw[1,1:]=math.exp(-y*L/2)*np.exp(c*u*u-(sigma-y)*u)
 pre=np.cumsum(raw,axis=1);inv=inverse_head(c,J)
 # Exact float convolution of inverse coefficients with b must cancel every n=2..J.
 check=np.zeros(J+1)
 for d in range(1,J+1):
  for k in range(1,J//d+1):check[d*k]+=inv[d]*math.exp(c*math.log(k)**2)
 assert max(abs(check[2:]))<1e-10
 terms=[(d,inv[d]*math.exp(-sigma*math.log(d))) for d in range(1,J+1)]
 maximum=min(R,J)*N;norm=np.zeros(2)
 for lo in range(1,maximum+1,chunk):
  hi=min(lo+chunk-1,maximum);work=np.zeros((2,hi-lo+1))
  for d,r in terms:
   a=max(1,(lo+d-1)//d);b=min(N,hi//d)
   if a<=b:work[:,a*d-lo:b*d-lo+1:d]+=r*raw[:,a:b+1]
  norm+=np.abs(work).sum(axis=1)
 tail=np.zeros(2)
 for d,r in terms:
  a=min(N,maximum//d);tail+=abs(r)*(pre[:,N]-pre[:,a])
 data={'t':t,'y':y,'Lambda_pair':t+y*y/2,'inverse_head':J,'N':N,'R':R,'finite_norm':float(norm.sum()),'absolute_uncomputed_tail':float(tail.sum()),'norm_upper_float':float((norm+tail).sum()),'margin_float':float(2-(norm+tail).sum()),'elapsed_seconds':time.time()-stamp,'status':'UNCERTIFIED FLOAT EXPLORATION'}
 print(json.dumps(data),flush=True);return data

if __name__=='__main__':
 rows=[]
 for J in (16,32,64,128,256,512):rows.append(run_inverse(.17795-.185**2/2,.185,J))
 Path('tmp/canopy_power/inverse_float.json').write_text(json.dumps(rows,indent=2)+'\n')


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/canopy_power/probe_power_norm.py <==
"""Uncertified float reconnaissance of finite coefficient norms.
All outputs are diagnostics, never certificate inputs.
"""
import math,itertools,json,argparse,time
from pathlib import Path
import numpy as np

def series_inverse(c,prime,J):
 b=[math.exp(c*(k*math.log(prime))**2) for k in range(J+1)]
 a=[1.]
 for k in range(1,J+1):a.append(-sum(a[j]*b[k-j] for j in range(k)))
 return a

def run(t,y,primes=(2,3,5,7,11),powers=1,R=32,chunk=1000000):
 stamp=time.time();X=5e12;L=math.log((X-1)/(4*math.pi));c=t/4
 sigma=(1+y)/2+c*L;N=math.floor(math.sqrt(X/(4*math.pi)+t/16))
 u=np.log(np.arange(1,N+1,dtype=float))
 raw=np.zeros((2,N+1));raw[0,1:]=np.exp(c*u*u-sigma*u)
 raw[1,1:]=math.exp(-y*L/2)*np.exp(c*u*u-(sigma-y)*u)
 pre=np.cumsum(raw,axis=1)
 terms=[(1,1.)]
 for p in primes:
  if p==2:
   a=series_inverse(c,2,powers)
   mult=[(2**k,a[k]*math.exp(-sigma*k*math.log(2))) for k in range(powers+1)]
  else:mult=[(1,1.),(p,-math.exp(c*math.log(p)**2-sigma*math.log(p)))]
  terms=[(d*e,r*s) for d,r in terms for e,s in mult]
 maximum=min(math.prod(primes)*2**(powers-1)*N,R*N)
 norm=np.zeros(2)
 for lo in range(1,maximum+1,chunk):
  hi=min(lo+chunk-1,maximum);work=np.zeros((2,hi-lo+1))
  for d,r in terms:
   a=max(1,(lo+d-1)//d);b=min(N,hi//d)
   if a<=b:work[:,a*d-lo:b*d-lo+1:d]+=r*raw[:,a:b+1]
  norm+=np.abs(work).sum(axis=1)
 tail=np.zeros(2)
 for d,r in terms:
  a=min(N,maximum//d)
  tail+=abs(r)*(pre[:,N]-pre[:,a])
 data={'t':t,'y':y,'Lambda_pair':t+y*y/2,'primes':primes,'two_power_degree':powers,'N':N,'R':R,
 'finite_norm':float(norm.sum()),'absolute_uncomputed_tail':float(tail.sum()),
 'norm_upper_float':float((norm+tail).sum()),'margin_float':float(2-(norm+tail).sum()),
 'elapsed_seconds':time.time()-stamp,'status':'UNCERTIFIED FLOAT EXPLORATION'}
 print(json.dumps(data),flush=True);return data
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--output',type=Path,required=True);a=p.parse_args()
 rows=[]
 for target,y in [(.1791,.185),(.17795,.185),(.17795,.2)]:
  t=target-y*y/2
  for k in (1,2,3,4):rows.append(run(t,y,powers=k,R=32))
 a.output.write_text(json.dumps(rows,indent=2)+'\n')


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_192.json <==
{
  "status": "passed",
  "bits": 192,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.0001101047263253654771252836665161754021235888051453 +/- 5.44e-53]",
  "minimum_g_lower": "[5.53988520148635403658511556943663033918610434680e-5 +/- 4.37e-53]",
  "exterior": {
    "L0": "[36.6129223339294858253279631353647796314204302250533181795 +/- 3.57e-56]",
    "primary_amplitude": "[0.734308824282781667430442710864624761590977342003153746 +/- 7.71e-55]",
    "dual_amplitude_with_shift": "[0.0797243190177388308482269901092330049792691010752795957 +/- 2.26e-56]",
    "AB_error": "[4.8596041175196166118403939008471026979722e-17 +/- 7.54e-58]",
    "C_error": "[4.012515339710899794037120027939595380751640064720246805e-11 +/- 2.19e-66]",
    "nonzero_margin": "[0.185966856659354299728180125889604914746418594643023277 +/- 8.10e-55]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_192.log <==
{
  "status": "passed",
  "bits": 192,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.0001101047263253654771252836665161754021235888051453 +/- 5.44e-53]",
  "minimum_g_lower": "[5.53988520148635403658511556943663033918610434680e-5 +/- 4.37e-53]",
  "exterior": {
    "L0": "[36.6129223339294858253279631353647796314204302250533181795 +/- 3.57e-56]",
    "primary_amplitude": "[0.734308824282781667430442710864624761590977342003153746 +/- 7.71e-55]",
    "dual_amplitude_with_shift": "[0.0797243190177388308482269901092330049792691010752795957 +/- 2.26e-56]",
    "AB_error": "[4.8596041175196166118403939008471026979722e-17 +/- 7.54e-58]",
    "C_error": "[4.012515339710899794037120027939595380751640064720246805e-11 +/- 2.19e-66]",
    "nonzero_margin": "[0.185966856659354299728180125889604914746418594643023277 +/- 8.10e-55]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_256.json <==
{
  "status": "passed",
  "bits": 256,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.00011010472632536547712528366651617540212358880514532689732148716602782 +/- 4.55e-72]",
  "minimum_g_lower": "[5.539885201486354036585115569436630339186104346802986793150426782107e-5 +/- 3.00e-72]",
  "exterior": {
    "L0": "[36.61292233392948582532796313536477963142043022505331817947825789265647351736 +/- 3.15e-75]",
    "primary_amplitude": "[0.7343088242827816674304427108646247615909773420031537466038007101062192403 +/- 4.61e-74]",
    "dual_amplitude_with_shift": "[0.07972431901773883084822699010923300497926910107527959571595186909562503754 +/- 4.21e-75]",
    "AB_error": "[4.85960411751961661184039390084710269797225214517174478650981e-17 +/- 5.86e-77]",
    "C_error": "[4.01251533971089979403712002793959538075164006472024680484319400175241196957e-11 +/- 8.08e-86]",
    "nonzero_margin": "[0.1859668566593542997281801258896049147464185946430232773105235010322759170 +/- 3.78e-74]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_256.log <==
{
  "status": "passed",
  "bits": 256,
  "rectangles": 3741,
  "counts": {
    "inverse1024": 341,
    "Euler29": 13,
    "Euler19": 27,
    "Euler11": 45,
    "Euler5": 3315
  },
  "minimum_margin": "[0.00011010472632536547712528366651617540212358880514532689732148716602782 +/- 4.55e-72]",
  "minimum_g_lower": "[5.539885201486354036585115569436630339186104346802986793150426782107e-5 +/- 3.00e-72]",
  "exterior": {
    "L0": "[36.61292233392948582532796313536477963142043022505331817947825789265647351736 +/- 3.15e-75]",
    "primary_amplitude": "[0.7343088242827816674304427108646247615909773420031537466038007101062192403 +/- 4.61e-74]",
    "dual_amplitude_with_shift": "[0.07972431901773883084822699010923300497926910107527959571595186909562503754 +/- 4.21e-75]",
    "AB_error": "[4.85960411751961661184039390084710269797225214517174478650981e-17 +/- 5.86e-77]",
    "C_error": "[4.01251533971089979403712002793959538075164006472024680484319400175241196957e-11 +/- 8.08e-86]",
    "nonzero_margin": "[0.1859668566593542997281801258896049147464185946430232773105235010322759170 +/- 3.78e-74]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_one_thousandth": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "scope": "Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun."
}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/audit_cover.py <==
"""Recheck every stored rectangle and the exact cover partition from saved references.
Run from the extracted checkpoint root; this is not a fresh convolution replay.
"""
import sys,json
from pathlib import Path
from fractions import Fraction as F
from collections import Counter
sys.path.insert(0,'tmp/canopy_power');sys.path.insert(0,'tmp/head_extension')
import cert_inverse_engine as en
from restore import restore
from flint import arb
BITS=int(sys.argv[1]) if len(sys.argv)>1 else 256
p=Path(f'tmp/head_extension/pooled_cover_433_2500_{BITS}.json')
r=json.loads(p.read_text());target=F(r['target']);base=F(r['y0']);top=F(r['ytop']);time=F(r['time'])
assert target==F(433,2500) and base==F(18257,100000) and top==F(17,20)
assert time==target-base**2/2
en.TIME=time;orig=en.Canopy
def canopy(*a,**k):k['ytop']=top;return orig(*a,**k)
en.Canopy=canopy;e=canopy(BITS,time=time)
cache={}
for rr in r['references']:
 q=rr['receipt'];key=(F(rr['offset']),F(rr['y']))
 assert F(q['time_H'])==time and F(q['y_H'])==key[1] and F(q['L_reference_offset'])==key[0]
 assert q['bits']==BITS and q['head']==1024 and q['N_reference']>=q['head']
 assert q['integer_overflow_guards'] and all(q['initial_guards'].values())
 cache[key]=restore(en,e,q)
edges=[F(j,100) for j in range(21)]+[F(1,5)+F(j,20) for j in range(1,196)]
cells=r['cells'];assert len(cells)==r['rectangles']
counts=Counter();minm=None;ming=None
for col,(ll,lh) in enumerate(zip(edges,edges[1:])):
 rows=[c for c in cells if c['column']==col];assert rows
 y=base
 for c in rows:
  assert F(c['L_lower_offset'])==ll and F(c['L_upper_offset'])==lh
  yl,yh=map(F,[c['y_lower'],c['y_upper']]);assert yl==y and yl<yh<=top;y=yh
  if c['method']=='inverse1024':
   key=tuple(map(F,c['anchor']));assert key[0]<=ll and key[1]<=yl
   old=en.Y0;en.Y0=key[1]
   try:m,v=cache[key].cell(ll,lh,yl,yh)
   finally:en.Y0=old
  else:
   last=int(c['method'].replace('Euler',''));ps=next(ps for ps in e.catalogues if ps[-1]==last)
   m,v=e.cell(e.L0+en.aq(ll),e.L0+en.aq(lh),en.aq(yl),en.aq(yh),ps)
  assert m>en.q(1,10000) and v['g_lower']>en.q(1,30000),(col,c)
  assert arb(c['intervals']['mollified_nonzero_margin'])>en.q(1,10000)
  minm=m if minm is None or m.lower()<minm.lower() else minm
  g=v['g_lower'];ming=g if ming is None or g.lower()<ming.lower() else ming
  counts[c['method']]+=1
 assert y==top
assert dict(counts)==r['counts']
assert e.L0+en.aq(edges[-1])>(en.q(10)**17/(4*e.pi)).log()
s=open('tmp/canopy_power/inverse_exterior.py').read().replace('q(6,100)','q(1,1000)').replace('cutoff=10**16','cutoff=10**17').replace('u>=10^16','u>=10^17').replace('nonzero_margin_above_006','nonzero_margin_above_one_thousandth')
scope={'__name__':'audit_exterior'};exec(s,scope);scope.update(T=time,TOP=top,Y=base)
exterior=scope['exterior'](BITS);assert all(exterior['guards'].values())
assert time<F(186,1000) and base>F(17,100)
assert 5000000200000<2*3000175332800 and 5000000000000<5000000194858
out={'status':'passed','bits':BITS,'rectangles':len(cells),'counts':dict(counts),'minimum_margin':str(minm),'minimum_g_lower':str(ming),'exterior':exterior,'scope':'Full interval rectangle replay from saved norm receipts; published finite-RH and rectangular time-barrier inputs adopted, not rerun.'}
Path(f'tmp/head_extension/audit_{BITS}.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/baseline512_probe.json <==
{
  "rows": [
    {
      "t": 0.15680312000000002,
      "y": 0.1824,
      "Lambda_pair": 0.173438,
      "inverse_head": 512,
      "N": 630782,
      "R": 512,
      "finite_norm": 1.9999847084715323,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9999847084715323,
      "margin_float": 1.5291528467686888e-05,
      "elapsed_seconds": 3.070340633392334,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15673008000000002,
      "y": 0.1828,
      "Lambda_pair": 0.173438,
      "inverse_head": 512,
      "N": 630782,
      "R": 512,
      "finite_norm": 1.9999810287994633,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9999810287994633,
      "margin_float": 1.8971200536732624e-05,
      "elapsed_seconds": 2.9425060749053955,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15665688,
      "y": 0.1832,
      "Lambda_pair": 0.173438,
      "inverse_head": 512,
      "N": 630782,
      "R": 512,
      "finite_norm": 1.9999865093934746,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9999865093934746,
      "margin_float": 1.349060652544587e-05,
      "elapsed_seconds": 3.30743145942688,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15673726697735788,
      "y": 0.1827606797024028,
      "Lambda_pair": 0.173438,
      "inverse_head": 512,
      "N": 630782,
      "R": 512,
      "finite_norm": 1.9999809842601763,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9999809842601763,
      "margin_float": 1.9015739823657896e-05,
      "elapsed_seconds": 2.812270164489746,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15673826697735788,
      "y": 0.1827606797024028,
      "Lambda_pair": 0.173439,
      "inverse_head": 512,
      "N": 630782,
      "R": 512,
      "finite_norm": 1.9999415282016697,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9999415282016697,
      "margin_float": 5.8471798330295144e-05,
      "elapsed_seconds": 2.8615310192108154,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    }
  ],
  "quadratic_height_estimate": 0.1827606797024028,
  "norm_slope_estimate": -39.45605850663725,
  "root_estimate": 0.17343751805272642,
  "scope": "floating reconnaissance, no optimality certificate"
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/cover.py <==
import sys,json
from pathlib import Path
from fractions import Fraction as F
sys.path.insert(0,str(Path('tmp/canopy_power').resolve()))
import cert_inverse_engine as en
Orig=en.Canopy
TOP=F(17,20);BASE=F(18257,100000)
def canopy(*a,**k):
 k['ytop']=TOP
 return Orig(*a,**k)
en.Canopy=canopy
TARGET=F(sys.argv[1]) if len(sys.argv)>1 else F(174,1000)
BITS=int(sys.argv[2]) if len(sys.argv)>2 else 160
en.TIME=TARGET-BASE**2/2
e=canopy(BITS,time=en.TIME);cache={};receipts=[];cells=[];counts={}
def ref(offset,y):
 key=(offset,y)
 if key not in cache:
  old=en.Y0;en.Y0=y
  try:f=en.FrozenInverse(BITS,J=1024,offset=offset)
  finally:en.Y0=old
  cache[key]=f;receipts.append({'offset':str(offset),'y':str(y),'receipt':f.receipt})
  cachefile.write_text(json.dumps([v.receipt for v in cache.values()],indent=2))
 return cache[key]
def icell(f,yy,ll,lh,yl,yh):
 old=en.Y0;en.Y0=yy
 try:return f.cell(ll,lh,yl,yh)
 finally:en.Y0=old
from restore import restore
cachefile=Path(f'tmp/head_extension/reference_cache_{BITS}.json')
if cachefile.exists() and '--fresh' not in sys.argv:
 for rr in json.loads(cachefile.read_text()):
  assert F(rr['time_H'])==en.TIME and rr['bits']==BITS
  key=(F(rr['L_reference_offset']),F(rr['y_H']))
  cache[key]=restore(en,e,rr)
print('LOADED CERTIFIED REFERENCES',len(cache),flush=True)
edges=[F(j,100) for j in range(21)]+[F(1,5)+F(j,20) for j in range(1,196)]
for col,(ll,lh) in enumerate(zip(edges,edges[1:])):
 y=BASE;width=F(1,200)
 while y<TOP:
  width=min(width,TOP-y)
  while True:
   yp=y+width;passed=None
   for ps in e.catalogues:
    m,v=e.cell(e.L0+en.aq(ll),e.L0+en.aq(lh),en.aq(y),en.aq(yp),ps)
    if m>en.q(1,10000) and v['g_lower']>en.q(1,30000):
     passed=('Euler'+str(ps[-1]),m,v,None);break
   if passed is None and lh<=F(3,2) and yp<=F(3,10):
    eligible=[key for key in cache if key[0]<=ll and key[1]<=y]
    for anchor,ya in sorted(eligible,reverse=True):
     m,v=icell(cache[(anchor,ya)],ya,ll,lh,y,yp)
     if m>en.q(1,10000) and v['g_lower']>en.q(1,30000):
      passed=('inverse1024',m,v,[str(anchor),str(ya)]);break
    if passed is None and (width<=F(1,1000) or not eligible):
     anchor=ll;ya=y;f=ref(anchor,ya);m,v=icell(f,ya,ll,lh,y,yp)
     if m>en.q(1,10000) and v['g_lower']>en.q(1,30000):passed=('inverse1024',m,v,[str(anchor),str(ya)])
   if passed:break
   width/=2
   if width<F(1,256000):raise AssertionError(('uncovered',col,str(y),str(width),str(m)))
  method,m,v,anchor=passed;counts[method]=counts.get(method,0)+1
  cells.append({'column':col,'L_lower_offset':str(ll),'L_upper_offset':str(lh),'y_lower':str(y),'y_upper':str(yp),'method':method,'anchor':anchor,'intervals':{k:str(z) for k,z in v.items()}})
  y=yp;width=min(2*width,F(1,20))
 if col<10 or col%20==0:print('COVER',col,len(cells),counts,'references',len(cache),flush=True)
for col in range(len(edges)-1):
 rows=[r for r in cells if r['column']==col]
 assert F(rows[0]['y_lower'])==BASE and F(rows[-1]['y_upper'])==TOP
 assert all(a['y_upper']==b['y_lower'] for a,b in zip(rows,rows[1:]))
assert e.L0+en.aq(edges[-1])>(en.q(10)**17/(4*e.pi)).log()
exsource=Path('tmp/canopy_power/inverse_exterior.py').read_text().replace('q(6,100)','q(1,1000)').replace('cutoff=10**16','cutoff=10**17').replace('u>=10^16','u>=10^17').replace('nonzero_margin_above_006','nonzero_margin_above_one_thousandth')
scope={'__name__':'local_exterior'};exec(exsource,scope);scope['T']=en.TIME;scope['TOP']=TOP;scope['Y']=BASE
exterior=scope['exterior'](BITS)
assert en.TIME<F(186,1000) and BASE>F(17,100)
assert 5000000200000<2*3000175332800 and 5000000000000<5000000194858
from flint import arb
worst=min(cells,key=lambda c:float(arb(c['intervals']['mollified_nonzero_margin']).lower()))
r={'status':'passed local replay; external barriers inherited, not rerun; independent review outstanding','bits':BITS,'target':str(TARGET),'time':str(en.TIME),'y0':str(BASE),'ytop':str(TOP),'rectangles':len(cells),'counts':counts,'references':[{'offset':str(key[0]),'y':str(key[1]),'receipt':cache[key].receipt} for key in sorted({tuple(map(F,c['anchor'])) for c in cells if c['anchor'] is not None})],'worst_cell':worst,'exterior':exterior,'external_barrier_guards_passed':True,'external_barriers_replayed':False,'cells':cells}
Path(f'tmp/head_extension/pooled_cover_{TARGET.numerator}_{TARGET.denominator}_{BITS}.json').write_text(json.dumps(r,indent=2))
print('FINAL',str(TARGET),BITS,len(cells),counts,worst,flush=True)


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/cover_1732_192.log <==
LOADED CERTIFIED REFERENCES 0
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.63651931739398987159429091667536749550090362043011966406 +/- 5.02e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["841327992616221142", "307153750871076854"], "raw_arrays_sha256": "c515b75645f13c3afcfe3b835a480e4d454be8e72b213c8381f32801afa25424", "mollifier_integer_sha256": "412daa268fe79f955b5c422484dd6bbd11f77f3a52378d3d1a7bc72001c64856", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.002890741949062702817521763385741071812335467778864354 +/- 5.25e-55]", "M_log": "[1.897398702222927136074159483411138649839528422614116541 +/- 7.12e-55]", "coefficient_quantization_error": "[3.7617511205341807603359514626178098639688107730238e-6 +/- 4.36e-56]", "raw_quantization_errors": ["[7.34399086644729866358516240309786107696239406393567e-5 +/- 4.83e-56]", "[7.34358586850072325591258400995518521759637752619789e-5 +/- 4.83e-56]"], "quantization_transfer_error": "[0.000309138915292431510636029516024978990916423915828839 +/- 3.40e-55]", "norm_upper": "[1.992607381073481744333260857474886694151226692317928448 +/- 3.57e-55]", "point_margin_before_H_error": "[0.007392618926518255666739142525113305848773307682071552 +/- 3.57e-55]", "P": "[3.221285069828372248102602648499030978610769623940639 +/- 5.58e-52]", "Q": "[0.756477594983625641006362836777599551852175963775262 +/- 1.61e-52]", "Plog": "[11.09449516699182517681523110943712861381072398912811 +/- 2.95e-51]", "Qlog": "[5.748864937029958293854679631195790792140969056272292 +/- 7.68e-52]", "elapsed_seconds": 18.431718826293945, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.63683181739398987159429091667536749550090362043011966406 +/- 4.59e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["840295887604065384", "305586804065784288"], "raw_arrays_sha256": "2ac29500156e32296c4ee65f151844c04fee9b388c875c199ed871b09904efa3", "mollifier_integer_sha256": "356adaa6246edd5adc8e48fbc6fe50e6d9c4d0b6a4c52ad407e23910f1b2799d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.002298079573168371918592941106014785632967665865179003 +/- 8.60e-55]", "M_log": "[1.895640867869751189729899911187733886036250773944307454 +/- 6.88e-55]", "coefficient_quantization_error": "[3.7951639145524049975823500742003691298776912357910e-6 +/- 5.09e-56]", "raw_quantization_errors": ["[7.34451600807339775911473516043410904693692235856401e-5 +/- 7.58e-56]", "[7.34395875502440179276185793142564667380297509126304e-5 +/- 3.50e-56]"], "quantization_transfer_error": "[0.000309172521063177473383931826548884131579099742292579 +/- 6.24e-55]", "norm_upper": "[1.988098778476244695799775130851787049763469396678327736 +/- 4.21e-55]", "point_margin_before_H_error": "[0.011901221523755304200224869148212950236530603321672264 +/- 4.21e-55]", "P": "[3.217822664547850433074270834851604341090469369223585 +/- 8.42e-52]", "Q": "[0.751974359766291460677473517016814256466738029750913 +/- 5.09e-52]", "Plog": "[11.06491461233709157686342796842108494944603815341535 +/- 5.37e-51]", "Qlog": "[5.720225896091950945441861579518462147044836046936053 +/- 9.71e-52]", "elapsed_seconds": 14.135560750961304, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "36889/200000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.63745681739398987159429091667536749550090362043011966406 +/- 5.00e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838244044867904210", "302477696330367954"], "raw_arrays_sha256": "1a945c605845314617d69f847cb680abcb1f41a30fdeff26ef3556e608ca6e18", "mollifier_integer_sha256": "24ac1314c0fea498ed1aa43f5a53f36c038555f5d7944a33a0c052aeb32616fc", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.001114401084607343017445232949275817947804972828006239 +/- 5.60e-55]", "M_log": "[1.892131749800728808009753605663178666227825135958273608 +/- 3.84e-55]", "coefficient_quantization_error": "[3.7291245009853190353326315467377851688932055527335e-6 +/- 4.71e-56]", "raw_quantization_errors": ["[7.34221164932435017958953550872926596124417385847167e-5 +/- 5.72e-56]", "[7.34189050477027489234330291193516205658340127438680e-5 +/- 2.56e-56]"], "quantization_transfer_error": "[0.000308590014627522644030997933879795015453118126438568 +/- 3.51e-55]", "norm_upper": "[1.979145374028409964526276419927382327147423046867893646 +/- 4.76e-55]", "point_margin_before_H_error": "[0.020854625971590035473723580072617672852576953132106354 +/- 4.76e-55]", "P": "[3.210925510988836545274867184417587292659612441738585 +/- 8.87e-52]", "Q": "[0.743053321446312594373374116622869351620565834012744 +/- 2.70e-52]", "Plog": "[11.00604037791553526582793129442321225112634243941568 +/- 2.75e-51]", "Qlog": "[5.663388636534079056421711590473229921598401535864917 +/- 6.86e-52]", "elapsed_seconds": 13.067490577697754, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18757/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.63901931739398987159429091667536749550090362043011966406 +/- 5.06e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["833186467501817928", "294847034257098460"], "raw_arrays_sha256": "13b1cfbf339f7427c6a1a55ca9a5ff46a5f71d34ca5f515f7706d8ad30a9370d", "mollifier_integer_sha256": "ebfd5764a8d61a812746940fb2a261dece66a724f0761b84c285733cde0b754c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.998164776299618366415014490332841800226065179361705538 +/- 7.39e-55]", "M_log": "[1.883397017724158471765914959866726447459764126840267409 +/- 6.76e-55]", "coefficient_quantization_error": "[3.8472855582496181692633823636288870396782368358529e-6 +/- 4.06e-56]", "raw_quantization_errors": ["[7.34246140660185104073981921233678560707545533690332e-5 +/- 4.80e-56]", "[7.34416316200623441256808343743556023970272305446373e-5 +/- 4.57e-56]"], "quantization_transfer_error": "[0.000308524835466786775759616335089301934533368785989399 +/- 3.98e-55]", "norm_upper": "[1.957134722024983962854003537091083924530141603191506977 +/- 5.23e-55]", "point_margin_before_H_error": "[0.042865277975016037145996462908916075469858396808493023 +/- 5.23e-55]", "P": "[3.193842573164993657517975757567123367856070754553369 +/- 5.70e-52]", "Q": "[0.721240234655787480824045114428124355602397027230545 +/- 4.98e-52]", "Plog": "[10.86051271238865380337703746681834367999959183706844 +/- 6.12e-51]", "Qlog": "[5.523830628720573086064402584562544075811735376560081 +/- 6.81e-52]", "elapsed_seconds": 16.98070502281189, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "39139/200000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.64308181739398987159429091667536749550090362043011966406 +/- 4.52e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["820504543821850158", "275924871986563666"], "raw_arrays_sha256": "99b4a61713703fee43f716ad71c324237e971c590616ca907417fe2a6f278a90", "mollifier_integer_sha256": "f02999636e2324c4a66f6375645c224a4f8c12464f7142f716c96ab3b0d62a04", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.990559216867054514952949067514528869067099107852625234 +/- 4.20e-55]", "M_log": "[1.860938724588766585344195942192751423567815877936410318 +/- 7.70e-55]", "coefficient_quantization_error": "[3.8054003238828448899252340751171243651076731805744e-6 +/- 3.52e-56]", "raw_quantization_errors": ["[7.34428711315126279170786360142643555901207489982805e-5 +/- 6.12e-56]", "[7.34360806585450321231819563896233756625932047483350e-5 +/- 4.15e-56]"], "quantization_transfer_error": "[0.000306900205319697302247109559993659211276150603995243 +/- 2.59e-55]", "norm_upper": "[1.902308747559711292193145996220573251200793362518057743 +/- 2.59e-55]", "point_margin_before_H_error": "[0.097691252440288707806854003779426748799206637481942257 +/- 2.59e-55]", "P": "[3.150473535230763766274767664573514264355590120748998 +/- 4.82e-52]", "Q": "[0.6676564292434544463306461311751396233756625932047483 +/- 9.16e-53]", "Plog": "[10.49297070194853188543652963521746940803196088240778 +/- 2.12e-51]", "Qlog": "[5.177339319691424613554683103546161115759063382130185 +/- 5.99e-52]", "elapsed_seconds": 13.16034483909607, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "21507/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.65276931739398987159429091667536749550090362043011966406 +/- 4.47e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["792812595582562972", "235701241387985432"], "raw_arrays_sha256": "f1c0776e8b41c83025428514834af5a73cb425e48b619a663a494753d23e5482", "mollifier_integer_sha256": "153320a775dd35300450c3fa31d6673b159dea104f9bd9e8201dda5fd36f55dc", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972785438195054133401730774306023744498256286198485423 +/- 8.22e-55]", "M_log": "[1.808818773952560989619239882186569127470513976551884993 +/- 6.56e-55]", "coefficient_quantization_error": "[3.7773068142514968915807514806313395841887150931881e-6 +/- 3.83e-56]", "raw_quantization_errors": ["[7.34368966072698692847835409160258147326191016076667e-5 +/- 3.78e-56]", "[7.34455062438615289476822306288451156354335706362079e-5 +/- 1.92e-56]"], "quantization_transfer_error": "[0.000303399617357579467605869920811935793981664360931260 +/- 5.11e-55]", "norm_upper": "[1.784490497977150392163850948916883178521320932091644151 +/- 1.36e-55]", "point_margin_before_H_error": "[0.215509502022849607836149051083116821478679067908355849 +/- 1.36e-55]", "P": "[3.052844842679157843218283806978416025814732619101607 +/- 8.68e-52]", "Q": "[0.5562627506552626260247972916056288451156354335706362 +/- 8.96e-53]", "Plog": "[9.67618151682124530103426655654350031870477062175036 +/- 5.62e-51]", "Qlog": "[4.438597659053831196427793086015704000194689769557949 +/- 6.84e-52]", "elapsed_seconds": 12.712430000305176, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 0 35 {'inverse1024': 19, 'Euler29': 1, 'Euler19': 1, 'Euler11': 1, 'Euler5': 13} references 6
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 633943, "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]", "L_reference_offset": "1/100", "sigma_reference": "[1.63691065263786487159429091667536749550090362043011966406 +/- 5.34e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["840557956595287846", "306320110188396516"], "raw_arrays_sha256": "cc356aa001eafa49adf9608564134770d85ae849623a2e263c84c6bbe6867215", "mollifier_integer_sha256": "9429375fceb4c5245beadfbbf8813c787161b957dac27067803e6578063e9acf", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.002148653730249297637818326237435637646647188076879737 +/- 6.29e-55]", "M_log": "[1.895197759311224513020121551526509977307705520347851667 +/- 4.26e-55]", "coefficient_quantization_error": "[3.8785607760783893048966242247654517823661395231835e-6 +/- 2.72e-56]", "raw_quantization_errors": ["[7.38240851577531650578461990431306229605714684431728e-5 +/- 8.19e-56]", "[7.38051494316957853606435746578332837428080532934404e-5 +/- 3.69e-56]"], "quantization_transfer_error": "[0.000310983340669410304499070497413155131194661914542090 +/- 6.23e-55]", "norm_upper": "[1.989827289873223052116032821635498945575360130130484472 +/- 5.29e-55]", "point_margin_before_H_error": "[0.010172710126776947883967178364501054424639869869515528 +/- 5.29e-55]", "P": "[3.218038113795083404715350814949043130622960571468443 +/- 4.34e-52]", "Q": "[0.754631353938739170875387499043407833283742808053293 +/- 4.88e-52]", "Plog": "[11.07199282974818598163592970355782568960146931765750 +/- 4.75e-51]", "Qlog": "[5.734081714311385196947255247660828563505364049136664 +/- 7.85e-52]", "elapsed_seconds": 19.56660008430481, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 633943, "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]", "L_reference_offset": "1/100", "sigma_reference": "[1.63753565263786487159429091667536749550090362043011966406 +/- 4.80e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838503459583123396", "303201068666993979"], "raw_arrays_sha256": "3c483fe306ebb54c87c1a3f2480bc9cf210d99f341d8e44ed02f04adaa07a0c6", "mollifier_integer_sha256": "0cb4e4fb4c38b2993d7c11f631f3a415096ef9f887dca6368b6c99ca9e21686b", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.000965251840488458416518049101296008251168300108025309 +/- 7.81e-55]", "M_log": "[1.891689741661073576196617330662054410898617796276221640 +/- 7.43e-55]", "coefficient_quantization_error": "[3.9001600295335576910220898575048863113755054001298e-6 +/- 5.25e-56]", "raw_quantization_errors": ["[7.37812989555197113943672844391164329673450709620911e-5 +/- 6.03e-56]", "[7.37926578156894209422279173989301623987500587753952e-5 +/- 2.61e-56]"], "quantization_transfer_error": "[0.000310721963639563071656550633177584371699900711394555 +/- 1.82e-55]", "norm_upper": "[1.980852369748143927906468779568056970005094022835112817 +/- 4.63e-55]", "point_margin_before_H_error": "[0.019147630251856072093531220431943029994905977164887183 +/- 4.63e-55]", "P": "[3.211136559086402495419402179784439116432967345070962 +/- 5.15e-52]", "Q": "[0.745670215238817805624250333386148930162398750058775 +/- 4.42e-52]", "Plog": "[11.01304595136148217374349117212973250447497776913485 +/- 3.63e-51]", "Qlog": "[5.677074590529622044916523561686105359926838052620468 +/- 6.21e-52]", "elapsed_seconds": 18.71333408355713, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "37389/200000", "head": 1024, "N_reference": 633943, "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]", "L_reference_offset": "1/100", "sigma_reference": "[1.63909815263786487159429091667536749550090362043011966406 +/- 4.86e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["833439192079125770", "295546244019169825"], "raw_arrays_sha256": "cd84020d6163d9d9e1e7058242eb0cf974dd6400003121e837b6237a3c943e6c", "mollifier_integer_sha256": "276846a6207b08a06f33e0e88dc4fbab22cfbd87888acecadf3ab7e330abf775", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.998016315552340984202490123702709684101620119891081145 +/- 7.07e-55]", "M_log": "[1.882957746565758513247591697394719038089590478778732626 +/- 3.93e-55]", "coefficient_quantization_error": "[3.8956596675384979573937695586832534094422812625347e-6 +/- 2.92e-56]", "raw_quantization_errors": ["[7.38006334542583862786774961468428431950901611794756e-5 +/- 3.46e-56]", "[7.37848421042745414395270623344507524197228075915029e-5 +/- 6.22e-56]"], "quantization_transfer_error": "[0.000310140037800409649143925353016717966180338785498043 +/- 2.33e-55]", "norm_upper": "[1.958787680073427169253292109121773725749459161684362789 +/- 3.27e-55]", "point_margin_before_H_error": "[0.041212319926572830746707890878226274250540838315637211 +/- 3.27e-55]", "P": "[3.194042815199845964852953482183646842843195090161179 +/- 6.78e-52]", "Q": "[0.723759544660285670072140210656084450752419722807591 +/- 5.49e-52]", "Plog": "[10.86733958793875084456076425012701083103361105354970 +/- 2.58e-51]", "Qlog": "[5.537101055526144511944268851405634606560869853533192 +/- 6.76e-52]", "elapsed_seconds": 16.082350254058838, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "19507/100000", "head": 1024, "N_reference": 633943, "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]", "L_reference_offset": "1/100", "sigma_reference": "[1.64316065263786487159429091667536749550090362043011966406 +/- 5.28e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["820740749128416438", "276564798103792957"], "raw_arrays_sha256": "5e2f828abdfd098bbb7aa90d1b1bcd5de96b7c14b28de81bd879851779ff2091", "mollifier_integer_sha256": "77f1f96de1f87444331f8bfdcbe0cf0a9e40a203af495d53447d1f3d8bae325c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.990412526347941978494011953413264195831969120415137683 +/- 7.79e-55]", "M_log": "[1.860506476544864352141796291380721102765953432749981309 +/- 5.54e-55]", "coefficient_quantization_error": "[3.7767013248095730463239969721302560162474348688098e-6 +/- 5.96e-56]", "raw_quantization_errors": ["[7.38026115694625911510694919792237917546259921169083e-5 +/- 6.56e-56]", "[7.38081986022060908689865214051133103901084067642447e-5 +/- 5.43e-56]"], "quantization_transfer_error": "[0.000308235059968569191153751762807948977105165252811571 +/- 6.29e-55]", "norm_upper": "[1.903829928163259326087182597564346358409501457939273973 +/- 2.85e-55]", "point_margin_before_H_error": "[0.096170071836740673912817402435653641590498542060726027 +/- 2.85e-55]", "P": "[3.150646957522968350225428413241979223791754625992117 +/- 6.98e-52]", "Q": "[0.6699389505198162859477415451151551133103901084067642 +/- 8.74e-53]", "Plog": "[10.49935186538124425841451943275846589823427777159455 +/- 4.52e-51]", "Qlog": "[5.189587927133389671755397425697281542888671918247216 +/- 5.79e-52]", "elapsed_seconds": 16.805641174316406, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "42889/200000", "head": 1024, "N_reference": 633943, "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]", "L_reference_offset": "1/100", "sigma_reference": "[1.65284815263786487159429091667536749550090362043011966406 +/- 4.91e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793013826159688884", "236219190336003222"], "raw_arrays_sha256": "89a237c47d7b47e537e4f09aeabaab3a74f84e18ae1b94141b0132a888df55cd", "mollifier_integer_sha256": "74cbecd5add3e8ac60e2663c04fae92eec02abdcdf8cc4c7bfba23a813211e10", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972642855925601654254632514817469448833158338157511778 +/- 3.93e-55]", "M_log": "[1.808402745048111096887842266425049738967046611591658759 +/- 6.26e-55]", "coefficient_quantization_error": "[3.7192896930503008765098329707585611071578877900048e-6 +/- 1.06e-56]", "raw_quantization_errors": ["[7.37975962368525778341639011425414916498892523862394e-5 +/- 5.34e-56]", "[7.38066899898424271016494963441585317262426371250087e-5 +/- 3.97e-56]"], "quantization_transfer_error": "[0.000304600454107380715358337511013712381645698494006353 +/- 4.69e-55]", "norm_upper": "[1.785739276419608825681724033643029440307691354698229985 +/- 6.13e-55]", "point_margin_before_H_error": "[0.214260723580391174318275966356970559692308645301770015 +/- 6.13e-55]", "P": "[3.052961210781326679161696468588642541491649889252386 +/- 4.42e-52]", "Q": "[0.5580676333791884555939107315275941585317262426371250 +/- 9.00e-53]", "Plog": "[9.68160235477242879125029665097419755392345498278599 +/- 2.14e-51]", "Qlog": "[4.448717855091561717058266289721832979875296073962024 +/- 6.41e-52]", "elapsed_seconds": 15.578828811645508, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 1 69 {'inverse1024': 37, 'Euler29': 2, 'Euler19': 2, 'Euler11': 2, 'Euler5': 26} references 11
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 637121, "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]", "L_reference_offset": "1/50", "sigma_reference": "[1.63730198788173987159429091667536749550090362043011966406 +/- 5.47e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["839789601736840252", "305488636701255520"], "raw_arrays_sha256": "1bc02ed82b529375c4485a2a1e27aa5a5b3a64948b8bdb7849537e255ea8605d", "mollifier_integer_sha256": "012e978655eb1bf15b52c6a0e1184e3b2f3cdf3f1bcba1bba1ddd0bedad19419", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.001407426147675791295159485567032754602904242880041873 +/- 6.09e-55]", "M_log": "[1.893000241014226662470664293003845414471054910023400247 +/- 8.14e-55]", "coefficient_quantization_error": "[3.8383450107918521252147430904433101770777963877014e-6 +/- 1.25e-56]", "raw_quantization_errors": ["[7.41762384966343924586304897506732207596014209759948e-5 +/- 4.22e-56]", "[7.42069289870067712385829171413442429807429069885787e-5 +/- 5.54e-56]"], "quantization_transfer_error": "[0.000312203569192424406449693179258170075823735204465699 +/- 1.92e-55]", "norm_upper": "[1.987053250313120402775020967538313848435987900701291871 +/- 3.17e-55]", "point_margin_before_H_error": "[0.012946749686879597224979032461686151564012099298708129 +/- 3.17e-55]", "P": "[3.214796885037441584496218396114750673220759601420976 +/- 6.15e-52]", "Q": "[0.752789503972310523616941707917141344242980742906989 +/- 5.62e-52]", "Plog": "[11.04952925732650872676016550124641410543364176062518 +/- 1.49e-51]", "Qlog": "[5.719330608088959789345104796866687371610740039639390 +/- 8.59e-52]", "elapsed_seconds": 16.248178005218506, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "37139/200000", "head": 1024, "N_reference": 637121, "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]", "L_reference_offset": "1/50", "sigma_reference": "[1.63886448788173987159429091667536749550090362043011966406 +/- 4.73e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834698223078227774", "297768724270522932"], "raw_arrays_sha256": "48d7dc8733e1332bba84aa2532e219361cb020e60b1e9486f0b654e2c44f21de", "mollifier_integer_sha256": "e89e348796f1c94d34d53596b54e358f687185422ff59c538312fe7ab2a9e156", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.998456448552072283721161086701459668227831844253010414 +/- 8.08e-55]", "M_log": "[1.884260130662685643077580779559256331782218945527261283 +/- 6.35e-55]", "coefficient_quantization_error": "[3.9032797805241371991387512466412212819038795231437e-6 +/- 1.54e-56]", "raw_quantization_errors": ["[7.41506598157515823124696939426531117922549450801280e-5 +/- 7.34e-56]", "[7.41512609124315274217618101215176502392674192930898e-5 +/- 6.64e-56]"], "quantization_transfer_error": "[0.000311707553418892229328536302377480080942095806836064 +/- 5.45e-55]", "norm_upper": "[1.964828706887087502207626927940795732195148648312329228 +/- 4.83e-55]", "point_margin_before_H_error": "[0.035171293112912497792373072059204267804851351687670772 +/- 4.83e-55]", "P": "[3.197646647612304770022559051725192653111792254945080 +/- 4.82e-52]", "Q": "[0.730640160674363387872026253997621517650239267419293 +/- 1.36e-52]", "Plog": "[10.90317008336438653658867329284403069154344926363075 +/- 6.08e-51]", "Qlog": "[5.578214059726683826998038216203048077885715607913813 +/- 9.62e-52]", "elapsed_seconds": 15.620657682418823, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "9691/50000", "head": 1024, "N_reference": 637121, "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]", "L_reference_offset": "1/50", "sigma_reference": "[1.64292698788173987159429091667536749550090362043011966406 +/- 4.99e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["821931960501369771", "278626773399424660"], "raw_arrays_sha256": "3965ad0a8d8f205879936b945ca07bd3f893a3dac7b4278574c087bb1b5e1ad6", "mollifier_integer_sha256": "ab9c918d09c961631c9f171543e1c5640470e753463898b19121bc840dae3011", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.990847410844688789275458503602637864024060412498355616 +/- 5.10e-55]", "M_log": "[1.861788036843306742052937997708127977524154480584643338 +/- 8.04e-55]", "coefficient_quantization_error": "[3.8087608993816774668143880151200003007405382258754e-6 +/- 4.79e-56]", "raw_quantization_errors": ["[7.41667599519979437440957558538936956688585614697995e-5 +/- 6.63e-56]", "[7.41662684668901054074839591686659479064043638115795e-5 +/- 6.71e-56]"], "quantization_transfer_error": "[0.000309896732732918913211582216744499524048576698583170 +/- 2.76e-55]", "norm_upper": "[1.909474969121752918609480685356656248691416392669957682 +/- 3.02e-55]", "point_margin_before_H_error": "[0.090525030878247081390519314643343751308583607330042318 +/- 3.02e-55]", "P": "[3.154108587840675402828082474662103893695668858561470 +/- 8.10e-52]", "Q": "[0.676237425696461379775207288646668665947906404363812 +/- 5.51e-52]", "Plog": "[10.53354207882771154960083668469593227756317785339823 +/- 3.77e-51]", "Qlog": "[5.227876202176595979053058024973135647488911028487981 +/- 7.67e-52]", "elapsed_seconds": 14.060824871063232, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "10691/50000", "head": 1024, "N_reference": 637121, "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]", "L_reference_offset": "1/50", "sigma_reference": "[1.65292698788173987159429091667536749550090362043011966406 +/- 5.47e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793215307078842163", "236739777593656874"], "raw_arrays_sha256": "c18ca894fe18c694ec11214679d5050b1f4c4384f1bbc95f97154a949709df01", "mollifier_integer_sha256": "eb51c76a56a01f7c2a96267ec3838114931c4bfd77a63f5e1279a38ef0f0c666", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972500306448803865629757843646476915349200954268000520 +/- 7.40e-55]", "M_log": "[1.807986845150424484198701052594920905070289937552392662 +/- 3.95e-55]", "coefficient_quantization_error": "[3.8292611165481327055867988363567425978523679756795e-6 +/- 4.00e-56]", "raw_quantization_errors": ["[7.41714439693951750310672345937162770126109861827274e-5 +/- 6.70e-56]", "[7.41804973095922827504647382058633102525639376041274e-5 +/- 5.90e-56]"], "quantization_transfer_error": "[0.000306458654296016614571902591170223146587886562451237 +/- 4.47e-55]", "norm_upper": "[1.786993723237360216647096917751615259746000447025402897 +/- 6.03e-55]", "point_margin_before_H_error": "[0.213006276762639783352903082248384740253999552974597103 +/- 6.03e-55]", "P": "[3.053078272595569875254681946140843716277012610986183 +/- 8.82e-52]", "Q": "[0.5598831625678450136542104256757058633102525639376041 +/- 7.25e-53]", "Plog": "[9.68703530297810699130094050111392956167677095115405 +/- 1.72e-51]", "Qlog": "[4.458877588547212427750153661826666327810575332077921 +/- 6.61e-52]", "elapsed_seconds": 17.705387115478516, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 2 102 {'inverse1024': 54, 'Euler29': 3, 'Euler19': 3, 'Euler11': 3, 'Euler5': 39} references 15
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 640315, "L_reference": "[26.7394347813931577898387651751691462829378574695113042879 +/- 2.80e-56]", "L_reference_offset": "3/100", "sigma_reference": "[1.63800582312561487159429091667536749550090362043011966406 +/- 4.84e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["837999575484364342", "303102174905584630"], "raw_arrays_sha256": "ced4d5d0ff22427ca27189044258085f74fecf660854b028e332271d41361758", "mollifier_integer_sha256": "466ddf1d0048cffbafe894309536af208c1724e31fc5441af5d33e26e9198c4a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.000076454381770537173991752552827270495132436043548368 +/- 6.01e-55]", "M_log": "[1.889056497337412582442044710412739283849539425201476586 +/- 8.55e-55]", "coefficient_quantization_error": "[3.8903406436542740587322704330064224890291135565628e-6 +/- 2.47e-56]", "raw_quantization_errors": ["[7.45440997602114032238614169421014071800579463714809e-5 +/- 7.42e-56]", "[7.45581862820485463128333043820900932178295127024123e-5 +/- 5.55e-56]"], "quantization_transfer_error": "[0.000313600106439030085651623065591293913473549872638855 +/- 2.54e-55]", "norm_upper": "[1.979809594986110201092936491957975404863407078772785339 +/- 6.29e-55]", "point_margin_before_H_error": "[0.020190405013889798907063508042024595136592921227214661 +/- 6.29e-55]", "P": "[3.208119633018639839584681380948192101407180057946371 +/- 6.86e-52]", "Q": "[0.746473627391208539330004239554382090093217829512702 +/- 4.60e-52]", "Plog": "[10.99769666608663912856543254233264887258483607944880 +/- 3.09e-51]", "Qlog": "[5.67615330952132575260031875200313715405960862856002 +/- 4.24e-51]", "elapsed_seconds": 15.060402631759644, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "38639/200000", "head": 1024, "N_reference": 640315, "L_reference": "[26.7394347813931577898387651751691462829378574695113042879 +/- 2.80e-56]", "L_reference_offset": "3/100", "sigma_reference": "[1.64300582312561487159429091667536749550090362043011966406 +/- 5.23e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["822170251821778225", "279277797759618295"], "raw_arrays_sha256": "46e89dab46fe537f7c1d9ebf34bc390906eea0cd67884fac7fe8b87c0786c5ed", "mollifier_integer_sha256": "e7bfbe8247932b72e7978e4e621d554d7823a07db43290e9f53a40813a22c128", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.990700653380292678230009124257095979518026494513470135 +/- 7.91e-55]", "M_log": "[1.861355523575497460083302360270970372283160881243650517 +/- 5.31e-55]", "coefficient_quantization_error": "[3.7797884320270768327520151199747806105380115231401e-6 +/- 1.97e-56]", "raw_quantization_errors": ["[7.45345973690155587264277471640987377632638304506317e-5 +/- 7.47e-56]", "[7.45402249060339833588123822276338318591641584486424e-5 +/- 5.57e-56]"], "quantization_transfer_error": "[0.000311250145286501789083891774253775940000042564877664 +/- 4.24e-55]", "norm_upper": "[1.911019039323001237273676159541110597193895802147397196 +/- 6.49e-55]", "point_margin_before_H_error": "[0.088980960676998762726323840458889402806104197852602804 +/- 6.49e-55]", "P": "[3.154285318371402204378611681653414098737763263830450 +/- 8.36e-52]", "Q": "[0.6785648299446813530827850819134776338318591641584486 +/- 8.83e-53]", "Plog": "[10.53998078016561560509668892903438991792591373789587 +/- 5.75e-51]", "Qlog": "[5.24029411624360788123996361496141434764590756283536 +/- 2.08e-51]", "elapsed_seconds": 17.37446689605713, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "42639/200000", "head": 1024, "N_reference": 640315, "L_reference": "[26.7394347813931577898387651751691462829378574695113042879 +/- 2.80e-56]", "L_reference_offset": "3/100", "sigma_reference": "[1.65300582312561487159429091667536749550090362043011966406 +/- 4.75e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793417105274868361", "237262991894936320"], "raw_arrays_sha256": "ab9aeece1f9fd829a162c35f9dbaac30507c69caf1f6bae69ae80ea56eb5bec0", "mollifier_integer_sha256": "cce7e29999c84adcc2f3653aca89f500dc1e6be5a95234d5d561b73d990b971b", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972357789754492353701292805495941584879016193489560822 +/- 6.20e-55]", "M_log": "[1.807571074212169707137622894000403038306495947143975994 +/- 6.59e-55]", "coefficient_quantization_error": "[3.9209598348946132298276297716197844521573837414376e-6 +/- 2.36e-56]", "raw_quantization_errors": ["[7.45541156653388369360999483566368205610932247246876e-5 +/- 3.55e-56]", "[7.45515127080964286895123520070843427798399254623434e-5 +/- 2.09e-56]"], "quantization_transfer_error": "[0.000308262959666781415594280669493148018766287787105862 +/- 3.73e-55]", "norm_upper": "[1.788253223742183653695817655172331999204281810743954006 +/- 4.29e-55]", "point_margin_before_H_error": "[0.211746776257816346304182344827668000795718189256045994 +/- 4.29e-55]", "P": "[3.053195728102830432258872135104606636820561093224724 +/- 8.92e-52]", "Q": "[0.5617091120940047787864775982895070843427798399254623 +/- 7.71e-53]", "Plog": "[9.69247635935153050252478059292312620784249440128365 +/- 5.01e-51]", "Qlog": "[4.469073001964186085033721219872945534368085682292569 +/- 8.92e-52]", "elapsed_seconds": 14.825979471206665, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 3 135 {'inverse1024': 71, 'Euler29': 4, 'Euler19': 4, 'Euler11': 4, 'Euler5': 52} references 18
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 643524, "L_reference": "[26.7494347813931577898387651751691462829378574695113042879 +/- 2.43e-56]", "L_reference_offset": "1/25", "sigma_reference": "[1.63808465836948987159429091667536749550090362043011966406 +/- 5.39e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838257827234330002", "303831349171936927"], "raw_arrays_sha256": "867cf7e5bb0f64e82f8f1d5247093a95200e8fe6484931b9601786ae918a27d2", "mollifier_integer_sha256": "859271ac954e27c506df1acd763ebc514586924beb51459a6cb97a085c8d87ae", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.999927547537930186131329809174644410365079037888209152 +/- 7.33e-55]", "M_log": "[1.888615453158711279517054331463436846529143031740195922 +/- 7.92e-55]", "coefficient_quantization_error": "[3.7579525306319496053845190199831677214713982756766e-6 +/- 2.44e-56]", "raw_quantization_errors": ["[7.49289138095605710230407966142305961057583666176011e-5 +/- 8.20e-56]", "[7.49229839315718268644118061588572585423742722051588e-5 +/- 3.21e-56]"], "quantization_transfer_error": "[0.000314564275344846444091135589431291093198598001100439 +/- 2.69e-55]", "norm_upper": "[1.981523470246313035261262864588687010920686662767030615 +/- 4.88e-55]", "point_margin_before_H_error": "[0.018476529753686964738737135411312989079313337232969385 +/- 4.88e-55]", "P": "[3.208330106743224166665383392359114230596105758366617 +/- 8.07e-52]", "Q": "[0.749117470524670750484396150087408857258542374272205 +/- 2.06e-52]", "Plog": "[11.00469859000200632551934045094846057633405551835319 +/- 4.73e-51]", "Qlog": "[5.689904864777012069972686058367937602463683735026923 +/- 7.07e-52]", "elapsed_seconds": 16.84816575050354, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "38389/200000", "head": 1024, "N_reference": 643524, "L_reference": "[26.7494347813931577898387651751691462829378574695113042879 +/- 2.43e-56]", "L_reference_offset": "1/25", "sigma_reference": "[1.64277215836948987159429091667536749550090362043011966406 +/- 4.95e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823368984009475778", "281366685725616582"], "raw_arrays_sha256": "3513c4582cb7938c215ec2db1be749fcd70c9b023ad91f7eafdd41f6b6b4f838", "mollifier_integer_sha256": "442b9d8e9f2d7576cd8d94af71e0d0eebcf3a6446dc58c77ee7ac39686416698", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.991135736361266923436229457614228731999106612228929886 +/- 4.75e-55]", "M_log": "[1.862637870272528366011239245739317635411004423991174962 +/- 8.50e-55]", "coefficient_quantization_error": "[3.8283455875778797577043565626433669573828449938654e-6 +/- 1.47e-56]", "raw_quantization_errors": ["[7.49010910719148284653923321919473075338860974763409e-5 +/- 4.72e-56]", "[7.49099324473785187751571858062733779012090623569279e-5 +/- 3.78e-56]"], "quantization_transfer_error": "[0.000313004811917251846165216046822203288388728076065818 +/- 1.77e-55]", "norm_upper": "[1.916723905850342639678463201870792724157286166125382224 +/- 4.28e-55]", "point_margin_before_H_error": "[0.083276094149657360321536798129207275842713833874617776 +/- 4.28e-55]", "P": "[3.157762317391249488986180236082191947307533886097476 +/- 5.47e-52]", "Q": "[0.684968825594989364030554942342056273377901209062357 +/- 2.05e-52]", "Plog": "[10.57437672756040582986243336351012351701561511950281 +/- 5.56e-51]", "Qlog": "[5.279031214592704859279616936811085794788672830318540 +/- 7.55e-52]", "elapsed_seconds": 16.05798625946045, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "21257/100000", "head": 1024, "N_reference": 643524, "L_reference": "[26.7494347813931577898387651751691462829378574695113042879 +/- 2.43e-56]", "L_reference_offset": "1/25", "sigma_reference": "[1.65308465836948987159429091667536749550090362043011966406 +/- 5.30e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793618553729337562", "237788321333739990"], "raw_arrays_sha256": "77165ef70c28934965052fc8d66200a81d540d008f7413b924840e6a2b0e5e54", "mollifier_integer_sha256": "32e6cdcef584aef9a2109bf44850d0e9e58f078d7557870a8fe3f5529820fa96", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972215305832502435274029958875487718904537638134268278 +/- 5.76e-55]", "M_log": "[1.807155432186034482836219185808990617648110076783372589 +/- 6.48e-55]", "coefficient_quantization_error": "[3.8155751775463544004503811522461136371281244981890e-6 +/- 4.12e-56]", "raw_quantization_errors": ["[7.49046191213252997355448807894073433048714603437015e-5 +/- 4.57e-56]", "[7.49029738503033274157485384142346811455344244471264e-5 +/- 4.33e-56]"], "quantization_transfer_error": "[0.000309252651864933339066798632298865749276081556196751 +/- 3.86e-55]", "norm_upper": "[1.789514972107663221325847591012458120866454044813032689 +/- 4.07e-55]", "point_margin_before_H_error": "[0.210485027892336778674152408987541879133545955186967311 +/- 4.07e-55]", "P": "[3.053313282059842121884818552693289407343304871460343 +/- 9.07e-52]", "Q": "[0.5635452612356888586634142836946642346811455344244471 +/- 7.58e-53]", "Plog": "[9.69792157967611518781716349382115074340955895270365 +/- 2.37e-51]", "Qlog": "[4.479300296690433580930225887485416661042254651689470 +/- 6.98e-52]", "elapsed_seconds": 16.641200304031372, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 4 166 {'inverse1024': 87, 'Euler29': 4, 'Euler19': 5, 'Euler11': 5, 'Euler5': 65} references 21
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "36889/200000", "head": 1024, "N_reference": 646750, "L_reference": "[26.7594347813931577898387651751691462829378574695113042879 +/- 2.57e-56]", "L_reference_offset": "1/20", "sigma_reference": "[1.63941349361336487159429091667536749550090362043011966406 +/- 5.17e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834453215713862171", "298379079654860254"], "raw_arrays_sha256": "53f4ffa102fd3d1c1d4a1c755777038d56d75642456033215b0f9ec6ae2dd5ec", "mollifier_integer_sha256": "4e6b032b501685bb0db2a25d91fb7bb7d4415df996a8a0eba34d02838bb04e6d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.997422818701085267690710677958880822057506275693986736 +/- 7.23e-55]", "M_log": "[1.881202037051720330298135799618528572590919647991194349 +/- 7.72e-55]", "coefficient_quantization_error": "[3.8409294550223522587071778569109300791901455509145e-6 +/- 3.17e-56]", "raw_quantization_errors": ["[7.52810672682981218033541338053036073980242705575814e-5 +/- 3.75e-56]", "[7.52633889738682908458489088519778845110013729223269e-5 +/- 7.23e-56]"], "quantization_transfer_error": "[0.000315790745536489536591039338566093260871204518501340 +/- 5.24e-55]", "norm_upper": "[1.965466567866351683838130680569213341709675225400154172 +/- 5.55e-55]", "point_margin_before_H_error": "[0.034533432133648316161869319430786658290324774599845828 +/- 5.55e-55]", "P": "[3.194850008171500013324134897102555303607398024270557 +/- 7.88e-52]", "Q": "[0.733988523435366547505323387971351977884511001372922 +/- 3.74e-52]", "Plog": "[10.89476593921776737826758355636051030228148825550893 +/- 5.71e-51]", "Qlog": "[5.59068142349497723309321887844258762896503530391179 +/- 4.17e-51]", "elapsed_seconds": 17.232879877090454, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "4783/25000", "head": 1024, "N_reference": 646750, "L_reference": "[26.7594347813931577898387651751691462829378574695113042879 +/- 2.57e-56]", "L_reference_offset": "1/20", "sigma_reference": "[1.64285099361336487159429091667536749550090362043011966406 +/- 5.19e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823609176038578004", "282028914606695486"], "raw_arrays_sha256": "fe129b4be4845409551b0c125b4635c5ca3ce7a3bed4fb7aa7c4b3ec78d9e176", "mollifier_integer_sha256": "88255733b72e03dc09fa6c01b86cd93b571a84dcc344de476a9ac99e8c74c8c1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.990988911910507878310664048987251889908438317868760402 +/- 7.12e-55]", "M_log": "[1.862205091588687086976769999427847997032495575998157292 +/- 4.77e-55]", "coefficient_quantization_error": "[3.7320576643874748896005274767445930280010613345783e-6 +/- 3.30e-56]", "raw_quantization_errors": ["[7.53120280801988792342143058669090834662878350901021e-5 +/- 8.14e-56]", "[7.53045790001890492928936615539659155664030763760490e-5 +/- 5.77e-56]"], "quantization_transfer_error": "[0.000314226252896908777467155186338633944604300534644235 +/- 4.20e-55]", "norm_upper": "[1.918290578029425860470002484884668949240211152112403024 +/- 4.83e-55]", "point_margin_before_H_error": "[0.081709421970574139529997515115331050759788847887596976 +/- 4.83e-55]", "P": "[3.157941966945677969570152183055866909083466287835090 +/- 5.17e-52]", "Q": "[0.6873416944183513662648690655365539659155664030763760 +/- 9.36e-53]", "Plog": "[10.58086787257414611182211097396683445980789366785236 +/- 4.41e-51]", "Qlog": "[5.29161543313025279363231130743083657418524768086093 +/- 1.99e-51]", "elapsed_seconds": 17.123173236846924, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "5283/25000", "head": 1024, "N_reference": 646750, "L_reference": "[26.7594347813931577898387651751691462829378574695113042879 +/- 2.57e-56]", "L_reference_offset": "1/20", "sigma_reference": "[1.65285099361336487159429091667536749550090362043011966406 +/- 4.70e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["794666627948701726", "239532681982365456"], "raw_arrays_sha256": "d4316662469274bac9f26a7d5cfec1e94fc45f885313eba6946d00f40b2a738d", "mollifier_integer_sha256": "24ada32df15a0708ffca31b9e4a25a00381f9c4c1ee421250ed2a32c50c1ec9a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972637718319001950145891480629264214676346985189578604 +/- 6.28e-55]", "M_log": "[1.808387755076773574365065195022867039314953387545149771 +/- 4.05e-55]", "coefficient_quantization_error": "[3.8053815955723738280080669470391450161202621685429e-6 +/- 1.67e-56]", "raw_quantization_errors": ["[7.52712950124587606859471435290868895619361183040423e-5 +/- 8.06e-56]", "[7.52667705269893270604574944108126262589370080090792e-5 +/- 4.39e-56]"], "quantization_transfer_error": "[0.000310751745007417943221888660257230930927853168302061 +/- 5.78e-55]", "norm_upper": "[1.794360573521443513337302427427669011940214495242887021 +/- 6.32e-55]", "point_margin_before_H_error": "[0.205639426478556486662697572572330988059785504757112979 +/- 6.32e-55]", "P": "[3.056467711401732191045231845581029086889561936118304 +/- 5.77e-52]", "Q": "[0.568727657272920235024081941869410812626258937008009 +/- 1.15e-52]", "Plog": "[9.72862296752495231568623089790594083225154417791916 +/- 5.15e-51]", "Qlog": "[4.511929166362320890993246825762585739475058000624530 +/- 8.13e-52]", "elapsed_seconds": 15.79690408706665, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 5 197 {'inverse1024': 103, 'Euler29': 4, 'Euler19': 6, 'Euler11': 6, 'Euler5': 78} references 24
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 649992, "L_reference": "[26.7694347813931577898387651751691462829378574695113042879 +/- 2.72e-56]", "L_reference_offset": "3/50", "sigma_reference": "[1.63949232885723987159429091667536749550090362043011966406 +/- 4.77e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834707692065182170", "299096614777716556"], "raw_arrays_sha256": "d4bd9e363e7e3e77ea233c28571d0b99e3a8fcec7ba899e082fed8da44f2ffe1", "mollifier_integer_sha256": "494eef7eba6cc549a1a52412ce7c29389ce6e785d1f4f31a9d5a85c1204508c7", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.997274530968550865390171277288163549621517222323727704 +/- 5.44e-55]", "M_log": "[1.880763453199239924046492365763472314896473886574137820 +/- 3.78e-55]", "coefficient_quantization_error": "[3.7875594656380907241997207337697848655583899269971e-6 +/- 4.12e-56]", "raw_quantization_errors": ["[7.56980266032967435965231320588510017222005379539401e-5 +/- 3.48e-56]", "[7.56894195664541938748892693382280896518631006141401e-5 +/- 6.73e-56]"], "quantization_transfer_error": "[0.000317253026213747598757013256508835167812073683912500 +/- 2.00e-55]", "norm_upper": "[1.967154201270201395237487833433042433154957259154493555 +/- 5.13e-55]", "point_margin_before_H_error": "[0.032845798729798604762512166566957566845042740845506445 +/- 5.13e-55]", "P": "[3.195053068117385939108098476257058851001722200537954 +/- 6.82e-52]", "Q": "[0.736583964801787199280544811144338228089651863100614 +/- 1.88e-52]", "Plog": "[10.90164833585019848876211775112007739885556875233068 +/- 2.04e-51]", "Qlog": "[5.60419831858715574254368141674872420485903318861226 +/- 2.05e-51]", "elapsed_seconds": 16.389511108398438, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "19007/100000", "head": 1024, "N_reference": 649992, "L_reference": "[26.7694347813931577898387651751691462829378574695113042879 +/- 2.72e-56]", "L_reference_offset": "3/50", "sigma_reference": "[1.64261732885723987159429091667536749550090362043011966406 +/- 5.06e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824816945890434728", "284146407865233244"], "raw_arrays_sha256": "98e8b0f24d3089bacb523e5cf1840752ae6f8c9f27180c587adb5cfaddfd411a", "mollifier_integer_sha256": "0cec2becdd517fe790c5595b0f3323d394e2050b47d7457e40467d42d35dc8d2", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.991424193497511363494419339658654301041513343418226011 +/- 7.47e-55]", "M_log": "[1.863488225253985025034340069282206070890793445279794870 +/- 3.83e-55]", "coefficient_quantization_error": "[3.8417766327798474863013285865531308237538736505446e-6 +/- 1.88e-56]", "raw_quantization_errors": ["[7.56572674356101068278116429571279183020235376518726e-5 +/- 4.81e-56]", "[7.56543649726035788447709944209829577713381614685605e-5 +/- 5.27e-56]"], "quantization_transfer_error": "[0.000316136223087103503954122814557124462626087004774382 +/- 5.52e-55]", "norm_upper": "[1.924060899981017020229373994951183633480868446166151336 +/- 6.37e-55]", "point_margin_before_H_error": "[0.075939100018982979770626005048816366519131553833848664 +/- 6.37e-55]", "P": "[3.161434973704009473136307792111707127918302023537652 +/- 7.50e-52]", "Q": "[0.693853938957526576776781782713170982957771338161469 +/- 5.75e-52]", "Plog": "[10.61547827355958469945265846865324583061406102120734 +/- 3.57e-51]", "Qlog": "[5.330814914376818189428421285690174782260713130472064 +/- 7.50e-52]", "elapsed_seconds": 17.3504638671875, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "42139/200000", "head": 1024, "N_reference": 649992, "L_reference": "[26.7694347813931577898387651751691462829378574695113042879 +/- 2.72e-56]", "L_reference_offset": "3/50", "sigma_reference": "[1.65292982885723987159429091667536749550090362043011966406 +/- 5.26e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["794870186783296576", "240067400324860820"], "raw_arrays_sha256": "bc134248b61dbd3a9ba7a24fc6f5c07eb60369e7114994683face95396e9bdac", "mollifier_integer_sha256": "bbe49f2c494d7f7210baa93f866ee351f726d0ff986be920a82246c31f589556", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972495170023758978694264265614977813770080646335568453 +/- 4.98e-55]", "M_log": "[1.807971859827203338412074602729420031252040026840759022 +/- 5.41e-55]", "coefficient_quantization_error": "[3.7435996131326755069042438305843690684771178805530e-6 +/- 2.15e-56]", "raw_quantization_errors": ["[7.56806784379520296227324300456403429356757917942754e-5 +/- 6.21e-56]", "[7.56754550556929298797780744682988151645802246941917e-5 +/- 6.21e-56]"], "quantization_transfer_error": "[0.000312127412516728194941663490086945240373670931614675 +/- 4.04e-55]", "norm_upper": "[1.795642655939829104391819982013973209542210161562718190 +/- 5.17e-55]", "point_margin_before_H_error": "[0.204357344060170895608180017986026790457789838437281810 +/- 5.17e-55]", "P": "[3.056587936132873896586812673836295640342935675791794 +/- 4.83e-52]", "Q": "[0.570599334688059547681466692136968298815164580224694 +/- 2.27e-52]", "Plog": "[9.73411583436717066190658999420815400987551465444751 +/- 5.56e-51]", "Qlog": "[4.522294598181413884458947604253546260461161534692250 +/- 8.97e-52]", "elapsed_seconds": 16.747330904006958, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 6 229 {'inverse1024': 120, 'Euler29': 4, 'Euler19': 7, 'Euler11': 7, 'Euler5': 91} references 27
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 653250, "L_reference": "[26.7794347813931577898387651751691462829378574695113042879 +/- 2.86e-56]", "L_reference_offset": "7/100", "sigma_reference": "[1.63925866410111487159429091667536749550090362043011966406 +/- 5.44e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["835974975087885838", "301361845028727649"], "raw_arrays_sha256": "95701b37f87aefbbbebbaef7d3278764b89b55c5a10d4fad44751dd4d707946b", "mollifier_integer_sha256": "3117529a616d1df80356cecad268c57e6317fab6d5b787e539bbd30ac5caf29d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.997714151001209891373402403407151599259047119471772295 +/- 6.99e-55]", "M_log": "[1.882063799407638337552726347882698918988307075442632400 +/- 8.67e-55]", "coefficient_quantization_error": "[3.7705816690135044056480681480817475488503651026405e-6 +/- 1.34e-56]", "raw_quantization_errors": ["[7.60507832909075976418565192810088976209217343335348e-5 +/- 5.04e-56]", "[7.60585041076417421096203482430538746484942495061877e-5 +/- 6.78e-56]"], "quantization_transfer_error": "[0.000318735102260282020644431341647746365328522855813540 +/- 5.24e-55]", "norm_upper": "[1.973283617051360610046958597493780857974474521810586490 +/- 5.96e-55]", "point_margin_before_H_error": "[0.026716382948639389953041402506219142025525478189413510 +/- 5.96e-55]", "P": "[3.198670023965432688450913340894281008897620921734333 +/- 7.44e-52]", "Q": "[0.743639457921433496043562257066993053874648494249506 +/- 2.36e-52]", "Plog": "[10.93770659361880914220745520283487014324107353417594 +/- 5.81e-51]", "Qlog": "[5.645969997854574228891044791968804861626778522460277 +/- 7.95e-52]", "elapsed_seconds": 15.949738025665283, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "37889/200000", "head": 1024, "N_reference": 653250, "L_reference": "[26.7794347813931577898387651751691462829378574695113042879 +/- 2.86e-56]", "L_reference_offset": "7/100", "sigma_reference": "[1.64269616410111487159429091667536749550090362043011966406 +/- 5.46e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825058749765295426", "284819911639927346"], "raw_arrays_sha256": "1cceb660e5b5a683eb9556c14593210ef9e019ea0a88933827708f444e2c175a", "mollifier_integer_sha256": "d5924ea5b71699c0023a685aa7189f4f4bdc7c43b5ee5ecbac7ddad58db6bc7a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.991277302019280266312855235897758648800247340213547745 +/- 4.98e-55]", "M_log": "[1.863055180961833445867477607216658223223152002239449500 +/- 3.93e-55]", "coefficient_quantization_error": "[3.6930876630999814872313784404545924641239760847119e-6 +/- 2.17e-56]", "raw_quantization_errors": ["[7.60559977017069373331442814647399160825646110620590e-5 +/- 7.87e-56]", "[7.60501477977794759707516886698211989193893517226950e-5 +/- 6.04e-56]"], "quantization_transfer_error": "[0.000317132481704954345052999653405901594681698996859341 +/- 5.72e-55]", "norm_upper": "[1.925649701907058734935057504000640516719443757254915981 +/- 3.80e-55]", "point_margin_before_H_error": "[0.074350298092941265064942495999359483280556242745084019 +/- 3.80e-55]", "P": "[3.161617469047846617749711073968964739916082564611062 +/- 5.66e-52]", "Q": "[0.696273194602142886554522997782419821198919389351723 +/- 4.42e-52]", "Plog": "[10.62202098808285189877241298860386153589811018195729 +/- 4.09e-51]", "Qlog": "[5.343566697563113182251830532691122218256539891540895 +/- 7.50e-52]", "elapsed_seconds": 19.34770679473877, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "21007/100000", "head": 1024, "N_reference": 653250, "L_reference": "[26.7794347813931577898387651751691462829378574695113042879 +/- 2.86e-56]", "L_reference_offset": "7/100", "sigma_reference": "[1.65300866410111487159429091667536749550090362043011966406 +/- 4.70e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["795073953956999622", "240604702683521272"], "raw_arrays_sha256": "96c471c3e24318995aec1fcd48f3bc7c9a19d9d890a6763dd7bdd8660d4179a2", "mollifier_integer_sha256": "a1c3eff590e88ddf8003ea779221916cf669be226a3b5bef647a3c112445e67f", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972352654510635915775098946768975054872565412127851040 +/- 6.85e-55]", "M_log": "[1.807556093535359618691572719226920301936511972596806316 +/- 4.21e-55]", "coefficient_quantization_error": "[3.8498095581036417471161875503765198626531000482267e-6 +/- 5.30e-56]", "raw_quantization_errors": ["[7.60747353285961719356177336891753730127549285854696e-5 +/- 3.74e-56]", "[7.60690692826235973956906875014113422410133814111068e-5 +/- 6.09e-56]"], "quantization_transfer_error": "[0.000314052342350226808840971084470676684273156340789789 +/- 6.02e-55]", "norm_upper": "[1.796930131584784717196100031724205929746372374709320062 +/- 1.65e-55]", "point_margin_before_H_error": "[0.203069868415215282803899968275794070253627625290679938 +/- 1.65e-55]", "P": "[3.056708474294349592265685617733689175373012754928585 +/- 6.79e-52]", "Q": "[0.572481741934271069833052428968751411342241013381411 +/- 1.43e-52]", "Plog": "[9.73961576664176657408039890887297157081738453289748 +/- 1.98e-51]", "Qlog": "[4.532695460609845920092456080024475634976395249047985 +/- 8.46e-52]", "elapsed_seconds": 18.1135892868042, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 7 258 {'inverse1024': 134, 'Euler29': 4, 'Euler19': 8, 'Euler11': 8, 'Euler5': 104} references 30
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "37639/200000", "head": 1024, "N_reference": 656524, "L_reference": "[26.7894347813931577898387651751691462829378574695113042879 +/- 2.49e-56]", "L_reference_offset": "2/25", "sigma_reference": "[1.64246249934498987159429091667536749550090362043011966406 +/- 5.17e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["826274767485809545", "286965793371518151"], "raw_arrays_sha256": "0c49ae50d852be6bf8b5d8db61a7d3bf8c4c4a0de300462f6bf8c66e879d4887", "mollifier_integer_sha256": "10b504c417a2de6129d3d394096d03bf7351be18e74fa02fe2f34d1e3fb82fb8", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.991712782334203035271592573178352111088478333720946204 +/- 3.82e-55]", "M_log": "[1.864339102165531662995077955174305139921910547639784038 +/- 5.40e-55]", "coefficient_quantization_error": "[3.8043245171950636513385893357885146724453400706444e-6 +/- 2.91e-56]", "raw_quantization_errors": ["[7.64417460990835329733329843409135314474450978363472e-5 +/- 8.27e-56]", "[7.64462193105016268626631714196940979718641984773528e-5 +/- 4.24e-56]"], "quantization_transfer_error": "[0.000319223543137397996127877514418542953968662991510074 +/- 4.20e-55]", "norm_upper": "[1.931483758871931155647538933545484070303679127469049137 +/- 4.09e-55]", "point_margin_before_H_error": "[0.068516241128068844352461066454515929696320872530950863 +/- 4.09e-55]", "P": "[3.165126179298279969801589055640590913531447445097836 +/- 5.57e-52]", "Q": "[0.702895524681508878282441276452669694097971864198477 +/- 3.99e-52]", "Plog": "[10.65684194773450875899444922313857397669073845340533 +/- 2.96e-51]", "Qlog": "[5.383229602225413671547153432061453584699981490178872 +/- 6.53e-52]", "elapsed_seconds": 13.599798679351807, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "10441/50000", "head": 1024, "N_reference": 656524, "L_reference": "[26.7894347813931577898387651751691462829378574695113042879 +/- 2.49e-56]", "L_reference_offset": "2/25", "sigma_reference": "[1.65277499934498987159429091667536749550090362043011966406 +/- 5.21e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796130412085530441", "242378123513832270"], "raw_arrays_sha256": "f4596800c70b1948adf876a49aca009da29653e27093aee2aad0062c21ffac1b", "mollifier_integer_sha256": "06feecd974a33f2778949340b4efbac76eef136c1de6c3fd3dcfa9a12854ef88", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972775160660611198857229904899134349144751415861018947 +/- 7.76e-55]", "M_log": "[1.808788784877835859420164757690548301964031869119268350 +/- 4.36e-55]", "coefficient_quantization_error": "[3.8757510905671204771422548084296589292717462981425e-6 +/- 5.28e-56]", "raw_quantization_errors": ["[7.64482575020240202678088935246515727980271888465752e-5 +/- 7.41e-56]", "[7.64528863164942723906920834226341185719275431803417e-5 +/- 5.27e-56]"], "quantization_transfer_error": "[0.000315737623546969684479980755616726286661843518184274 +/- 4.44e-55]", "norm_upper": "[1.801840874330057164676616833687324561810073475102351754 +/- 3.22e-55]", "point_margin_before_H_error": "[0.198159125669942835323383166312675438189926524897648246 +/- 3.22e-55]", "P": "[3.059878625386815373744083726862274651572798027188846 +/- 7.85e-52]", "Q": "[0.5777743772245976489049590514584226341185719275431803 +/- 7.81e-53]", "Plog": "[9.77053642031789207468624620905310355446670325076370 +/- 2.79e-51]", "Qlog": "[4.565802049049030215810732042249550024802817958587254 +/- 8.95e-52]", "elapsed_seconds": 15.275813817977905, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 8 286 {'inverse1024': 147, 'Euler29': 4, 'Euler19': 9, 'Euler11': 9, 'Euler5': 117} references 32
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "37389/200000", "head": 1024, "N_reference": 659815, "L_reference": "[26.7994347813931577898387651751691462829378574695113042879 +/- 2.64e-56]", "L_reference_offset": "9/100", "sigma_reference": "[1.64222883458886487159429091667536749550090362043011966406 +/- 4.89e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827497721496428689", "289132528957684451"], "raw_arrays_sha256": "1c18bb7a24803449ad240ee57284a439190f5c26ba8c39b27b635f48a103bcf7", "mollifier_integer_sha256": "cfd570eef63a1db4147319f4d251b369eba3f552a237e9c7cc2e66957047862e", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.992148562795220790405828302085032509619240963488293660 +/- 5.59e-55]", "M_log": "[1.865624212982616998576097212623831355575329448002089789 +/- 7.70e-55]", "coefficient_quantization_error": "[3.7942279009982376763053996882489453251162768935554e-6 +/- 2.61e-56]", "raw_quantization_errors": ["[7.68154137787940674557904985581122293839629971371145e-5 +/- 4.66e-56]", "[7.68019108689870967886665376082190123995671252545159e-5 +/- 6.35e-56]"], "quantization_transfer_error": "[0.000320742896638418430545058325868941779230513686358118 +/- 3.63e-55]", "norm_upper": "[1.937365452345250243173048331781309590610657611006914758 +/- 5.67e-55]", "point_margin_before_H_error": "[0.062634547654749756826951668218690409389342388993085242 +/- 5.67e-55]", "P": "[3.168648520179560554283215067842308112229383962997137 +/- 5.17e-52]", "Q": "[0.709596899965650543226244232943858219012399567125254 +/- 5.63e-52]", "Plog": "[10.69183566844693492312217955184659055215875154552079 +/- 2.51e-51]", "Qlog": "[5.423240190360825843838341465871946574576037738472944 +/- 8.37e-52]", "elapsed_seconds": 14.313783884048462, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "41639/200000", "head": 1024, "N_reference": 659815, "L_reference": "[26.7994347813931577898387651751691462829378574695113042879 +/- 2.64e-56]", "L_reference_offset": "9/100", "sigma_reference": "[1.65285383458886487159429091667536749550090362043011966406 +/- 4.81e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796336016871688210", "242924774007144216"], "raw_arrays_sha256": "4ba0f8182e5cbcd035be238691d21e58bdda70f132f7171a4a545e51f5fbe7c6", "mollifier_integer_sha256": "333c1652c63b4180063e1d345db2218ef584f37812d4e47831e7a2ee09e13f38", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972632580754988149373375339493805688004228719165858914 +/- 4.31e-55]", "M_log": "[1.808372765272969249019653053697231894919958162593794457 +/- 8.44e-55]", "coefficient_quantization_error": "[3.7946018920295803904870543346931708873993899448751e-6 +/- 6.03e-56]", "raw_quantization_errors": ["[7.68208886688646759359414003589405162088922783246803e-5 +/- 5.06e-56]", "[7.68044499642120907486960493485223805980594486937465e-5 +/- 2.46e-56]"], "quantization_transfer_error": "[0.000316856958585655814352177948137222998293790311299093 +/- 4.18e-55]", "norm_upper": "[1.803146948558319459262343498415873154741230163068257101 +/- 2.31e-55]", "point_margin_before_H_error": "[0.196853051441680540737656501584126845258769836931742899 +/- 2.31e-55]", "P": "[3.060001728871018260427889066400358940516208892278324 +/- 8.91e-52]", "Q": "[0.5796932137107438313076676413618485223805980594486937 +/- 8.33e-53]", "Plog": "[9.77608270509135095711965618254935965020681392950672 +/- 2.42e-51]", "Qlog": "[4.576341947471548972825187255522452879249197408337558 +/- 8.01e-52]", "elapsed_seconds": 13.601099729537964, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 9 315 {'inverse1024': 161, 'Euler29': 4, 'Euler19': 10, 'Euler11': 10, 'Euler5': 130} references 34
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "2329/12500", "head": 1024, "N_reference": 663123, "L_reference": "[26.8094347813931577898387651751691462829378574695113042879 +/- 2.78e-56]", "L_reference_offset": "1/10", "sigma_reference": "[1.64230766983273987159429091667536749550090362043011966406 +/- 5.44e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827743579120033075", "289826285759625955"], "raw_arrays_sha256": "cdc521d0c9be5e2e38d2e47036c701f298e9d30eebca04c5be4e2386bd923910", "mollifier_integer_sha256": "8a6eb79fc1d9b9a0b5d79786c1dc941774a9bb10a56a67d50afc3144bec09fd7", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.992001502952181391033434850322127718182827187284294287 +/- 5.61e-55]", "M_log": "[1.865190501385324855707609428580476096992986138899576847 +/- 8.43e-55]", "coefficient_quantization_error": "[3.7606666698663740048389679260318341823605482708360e-6 +/- 1.67e-56]", "raw_quantization_errors": ["[7.72024695963560525294915008773190789501979819515618e-5 +/- 4.99e-56]", "[7.72081901601607082059030126910587992467940038773586e-5 +/- 5.32e-56]"], "quantization_transfer_error": "[0.000322180586567732756760021086275314362636726167129468 +/- 3.61e-55]", "norm_upper": "[1.938996861237540474608916054901210968298754613664077710 +/- 5.49e-55]", "point_margin_before_H_error": "[0.061003138762459525391083945098789031701245386335922290 +/- 5.49e-55]", "P": "[3.168836808549726098674904979782127319078950197981951 +/- 7.74e-52]", "Q": "[0.712097671733172898936050141293941058799246794003877 +/- 4.06e-52]", "Plog": "[10.69847974469500160910156586073939316782466985299908 +/- 4.31e-51]", "Qlog": "[5.43629448325695942184329965930980591503058999880029 +/- 3.20e-51]", "elapsed_seconds": 16.86594557762146, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "20757/100000", "head": 1024, "N_reference": 663123, "L_reference": "[26.8094347813931577898387651751691462829378574695113042879 +/- 2.78e-56]", "L_reference_offset": "1/10", "sigma_reference": "[1.65293266983273987159429091667536749550090362043011966406 +/- 5.05e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796541971283227963", "243474301337234583"], "raw_arrays_sha256": "77c8401d0d968016e8109cbf2f4cf7fd99c17b2920c47802fd92106e089917d6", "mollifier_integer_sha256": "225f0f045a526a046a83762b54b53fa8d7db94d5cf568b93d419c132f18885ac", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972490033641286789997560561342221839536281566995843216 +/- 6.72e-55]", "M_log": "[1.807956874671453923433579346510008667915584017590659679 +/- 4.99e-55]", "coefficient_quantization_error": "[3.7622321840094413023410928572408830557756077201863e-6 +/- 2.48e-56]", "raw_quantization_errors": ["[7.71913430409072122937642387703344322837480471496861e-5 +/- 4.69e-56]", "[7.71882443536747510474100652720411505678899674489367e-5 +/- 3.72e-56]"], "quantization_transfer_error": "[0.000318212720782176650790813823879564252973173571451505 +/- 5.21e-55]", "norm_upper": "[1.804458856233393593954772112056308817656070564699991544 +/- 5.84e-55]", "point_margin_before_H_error": "[0.195541143766606406045227887943691182343929435300008456 +/- 5.84e-55]", "P": "[3.060125355910019719430006166582520334432283748047149 +/- 8.98e-52]", "Q": "[0.5816233162733574141080420389715220411505678899674489 +/- 7.50e-53]", "Plog": "[9.78163889912835036193160856941440115635688152723616 +/- 2.99e-51]", "Qlog": "[4.586920785708970059752646278146485936806807175097047 +/- 6.89e-52]", "elapsed_seconds": 16.663355588912964, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 666446, "L_reference": "[26.8194347813931577898387651751691462829378574695113042879 +/- 2.41e-56]", "L_reference_offset": "11/100", "sigma_reference": "[1.64113650507661487159429091667536749550090362043011966406 +/- 4.86e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["831955222367491037", "296566950882508613"], "raw_arrays_sha256": "a38a92272aa8060af6aa437a1edc0d0df42b12d2c72190a155166bfe5c37f9be", "mollifier_integer_sha256": "2cf93817ab02010cd3ed76832cdf04b153d9777af3bc6172ccbd99e869c16850", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.994189726585334619963846858159927542670456055418001561 +/- 8.20e-55]", "M_log": "[1.871647630970925290760736613967615198532322627574490565 +/- 7.98e-55]", "coefficient_quantization_error": "[3.8388498771663192765425129762021022957720094450195e-6 +/- 5.68e-56]", "raw_quantization_errors": ["[7.75654439656962902648380517589480315653909794887446e-5 +/- 6.56e-56]", "[7.75971183303263818116136327005331132159741722187195e-5 +/- 6.15e-56]"], "quantization_transfer_error": "[0.000324450005632892387264629934036395626691205218019139 +/- 3.39e-55]", "norm_upper": "[1.957998357102772794015810984506827128699597937777223241 +/- 4.09e-55]", "point_margin_before_H_error": "[0.042001642897227205984189015493172871300402062222776759 +/- 4.09e-55]", "P": "[3.182478087964731358483563177895508948031565390979489 +/- 8.93e-52]", "Q": "[0.731979126596239533725866789413950533113215974172219 +/- 4.26e-52]", "Plog": "[10.81991716135982319854704174885940191051945532142888 +/- 5.20e-51]", "Qlog": "[5.55979898201839374181266124427439680124748438915303 +/- 2.10e-51]", "elapsed_seconds": 15.562246561050415, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "2579/12500", "head": 1024, "N_reference": 666446, "L_reference": "[26.8194347813931577898387651751691462829378574695113042879 +/- 2.41e-56]", "L_reference_offset": "11/100", "sigma_reference": "[1.65269900507661487159429091667536749550090362043011966406 +/- 4.76e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["797606954615303584", "245277514559953755"], "raw_arrays_sha256": "63f6b5855033186e6b7b32137b5d98bce87b4d097e67e8e4b2e1eb40c7b15f77", "mollifier_integer_sha256": "8eb8e1581273222c6e6491737c7d8ad0c967a983ce3e2251f479a914a7b69610", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972912633482743014351300809223976218804796623608002831 +/- 5.12e-55]", "M_log": "[1.809189934596024181736755665110560889557360502884158144 +/- 4.09e-55]", "coefficient_quantization_error": "[3.8093986772827654495041769129207350319350066432064e-6 +/- 4.52e-56]", "raw_quantization_errors": ["[7.75819893150317085701227436016653492168002066483258e-5 +/- 7.74e-56]", "[7.75758945162533450214309504610415742551038334626009e-5 +/- 2.82e-56]"], "quantization_transfer_error": "[0.000320017961282279687404322333937656376642133953921354 +/- 5.08e-55]", "norm_upper": "[1.809436189371212022959142689461392350504306103947512662 +/- 3.64e-55]", "point_margin_before_H_error": "[0.190563810628787977040857310538607649495693896052487338 +/- 3.64e-55]", "P": "[3.063311440895047663391919732118601665349216800206648 +/- 5.39e-52]", "Q": "[0.587029288273748302333363716106711041574255103833463 +/- 5.14e-52]", "Plog": "[9.81278196345041556514083747931783322779850266030862 +/- 4.29e-51]", "Qlog": "[4.620514923578571034379905944774307216288947737847025 +/- 8.18e-52]", "elapsed_seconds": 14.43722653388977, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 669787, "L_reference": "[26.8294347813931577898387651751691462829378574695113042879 +/- 2.55e-56]", "L_reference_offset": "3/25", "sigma_reference": "[1.64121534032048987159429091667536749550090362043011966406 +/- 5.42e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["832206681391513574", "297287341834399894"], "raw_arrays_sha256": "76fd00df8f883dcefeebe9fa339775914e349364827748645658fa57faf5ed6e", "mollifier_integer_sha256": "9f9836bfe39e92b15590a57bfed309c91ba99bafa2028f7611dfb20fc65f6eda", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.994042191958888240629693955075371036170663371458319438 +/- 6.97e-55]", "M_log": "[1.871212036598303894015264452163913318295574398669904920 +/- 4.03e-55]", "coefficient_quantization_error": "[3.8947964522987119140749094402340631337532223170232e-6 +/- 3.70e-56]", "raw_quantization_errors": ["[7.79726456049985283654477797547093490903399553394244e-5 +/- 7.10e-56]", "[7.79607845143479542106582410021677971513053471187402e-5 +/- 5.66e-56]"], "quantization_transfer_error": "[0.000326194177660757962416138065008234166274185088125274 +/- 5.08e-55]", "norm_upper": "[1.959685992243145854203616717990142895773718471434560821 +/- 3.83e-55]", "point_margin_before_H_error": "[0.040314007756854145796383282009857104226281528565439179 +/- 3.83e-55]", "P": "[3.182675687587553650795821502467254709349090339955339 +/- 6.38e-52]", "Q": "[0.734588380441968242569383998084752167797151305347119 +/- 4.06e-52]", "Plog": "[10.82672028621917204622455931166043950426943356090227 +/- 2.60e-51]", "Qlog": "[5.573277190457747901129887216868962620078699059677679 +/- 6.50e-52]", "elapsed_seconds": 16.597270727157593, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "41139/200000", "head": 1024, "N_reference": 669787, "L_reference": "[26.8294347813931577898387651751691462829378574695113042879 +/- 2.55e-56]", "L_reference_offset": "3/25", "sigma_reference": "[1.65277784032048987159429091667536749550090362043011966406 +/- 5.16e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["797814297244858600", "245836331073238178"], "raw_arrays_sha256": "a1c0cf8a99d5273e750cd4659400679449c5ab3693f0cd0294eff547ec53baff", "mollifier_integer_sha256": "6d4429c297f5ad059e42e8d75368f4a5f36e2dfd0dfc185723c91eea2e5953a3", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972770021957287925376260039016408881252031219890404455 +/- 8.02e-55]", "M_log": "[1.808773790591863110597174660657484621265586808251936326 +/- 5.58e-55]", "coefficient_quantization_error": "[3.7610393619254813529906543428054720159887703113208e-6 +/- 5.59e-56]", "raw_quantization_errors": ["[7.79965518870120291977815376875916943445078372895326e-5 +/- 7.20e-56]", "[7.79872677996021216642647206297868085719100964696837e-5 +/- 2.92e-56]"], "quantization_transfer_error": "[0.000321456565828677989448815381144215931981858877988115 +/- 4.89e-55]", "norm_upper": "[1.810766702227176263936491830534356979766726550726742997 +/- 6.14e-55]", "point_margin_before_H_error": "[0.189233297772823736063508169465643020233273449273257003 +/- 6.14e-55]", "P": "[3.063437527427346325421836941693937591694344507837289 +/- 7.47e-52]", "Q": "[0.588996754671610818476034381908129786808571910096470 +/- 4.32e-52]", "Plog": "[9.81838320987334391488882152810564237136037136302636 +/- 5.26e-51]", "Qlog": "[4.631233748588784200910953299242869482279890949636646 +/- 9.07e-52]", "elapsed_seconds": 17.78368616104126, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "20507/100000", "head": 1024, "N_reference": 673144, "L_reference": "[26.8394347813931577898387651751691462829378574695113042879 +/- 2.70e-56]", "L_reference_offset": "13/100", "sigma_reference": "[1.65285667556436487159429091667536749550090362043011966406 +/- 5.24e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["798022079840681808", "246397956802164013"], "raw_arrays_sha256": "8abab65c0f133c17892462c92edbdf94ce44a33a2b52b4b4123228a1e40511a7", "mollifier_integer_sha256": "08506b7801d2f2c4c6e4a088e1ac80211982a53239d0e5901154983d17e50240", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972627443233559775982522554982215231223262389447946021 +/- 4.48e-55]", "M_log": "[1.808357775636695905363665060684159888277825348617598337 +/- 6.48e-55]", "coefficient_quantization_error": "[3.6422470989932082940068538390807297576533923986040e-6 +/- 5.49e-56]", "raw_quantization_errors": ["[7.83648071350885117498054512623188483937376323594784e-5 +/- 4.19e-56]", "[7.83714121575905463496319780930210802375875664857643e-5 +/- 5.45e-56]"], "quantization_transfer_error": "[0.000322492331824152771749837102343641250874249944147987 +/- 2.91e-55]", "norm_upper": "[1.812102448676725890604791736352818312385599462994990272 +/- 4.47e-55]", "point_margin_before_H_error": "[0.187897551323274109395208263647181687614400537005009728 +/- 4.47e-55]", "P": "[3.063563807467884047099396289826262318848393737632359 +/- 6.93e-52]", "Q": "[0.590975494508668358483056174946843021080237587566486 +/- 3.53e-52]", "Plog": "[9.82398996769483244296190638949702945414923096849384 +/- 1.59e-51]", "Qlog": "[4.641987799007714871655210384942219214286378773445618 +/- 6.64e-52]", "elapsed_seconds": 15.376246929168701, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "10191/50000", "head": 1024, "N_reference": 676519, "L_reference": "[26.8494347813931577898387651751691462829378574695113042879 +/- 2.84e-56]", "L_reference_offset": "7/50", "sigma_reference": "[1.65262301080823987159429091667536749550090362043011966406 +/- 5.27e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["799096116060834880", "248232136782462422"], "raw_arrays_sha256": "b1523c853c03d4899f1df7c156092521a0418f8b25b56cb1e7bb39e2f344467f", "mollifier_integer_sha256": "fd717bc36cca234e1ab2a44fff935c37c2a5223f3bf2a263bf1ad9569cf8fa64", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.973050136794512022977707336102524428447922664824332119 +/- 5.99e-55]", "M_log": "[1.809591204273767942652370101899725141157482254161443800 +/- 3.73e-55]", "coefficient_quantization_error": "[3.8670917497519264018504713837770638331661650562133e-6 +/- 4.19e-56]", "raw_quantization_errors": ["[7.87357502078421954214233658602586414616362885547367e-5 +/- 4.58e-56]", "[7.87543513084669757988872521615208221997243226513354e-5 +/- 2.30e-56]"], "quantization_transfer_error": "[0.000324901439551606521601359901790133428519875681108447 +/- 5.33e-55]", "norm_upper": "[1.817149808700592600260544432246017536365187079584306690 +/- 5.83e-55]", "point_margin_before_H_error": "[0.182850191299407399739455567753982463634812920415693310 +/- 5.83e-55]", "P": "[3.066766570664981544816881384303360258641461636288555 +/- 9.11e-52]", "Q": "[0.5964985278815234919239190044396615208221997243226513 +/- 8.35e-53]", "Plog": "[9.85536573839461295931494421368825672387665856664305 +/- 4.90e-51]", "Qlog": "[4.676086641033821443637289697292984392303061827224116 +/- 8.12e-52]", "elapsed_seconds": 16.236422300338745, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "40639/200000", "head": 1024, "N_reference": 679910, "L_reference": "[26.8594347813931577898387651751691462829378574695113042879 +/- 2.48e-56]", "L_reference_offset": "3/20", "sigma_reference": "[1.65270184605211487159429091667536749550090362043011966406 +/- 5.19e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["799305321881661971", "248803310892961868"], "raw_arrays_sha256": "475b8406c240dc950272e117e8ef3952b76e95d6497e684877e62897535308b0", "mollifier_integer_sha256": "785c7a852d9ccce1621e64ca1a202a8d840aa0ec88a9955666926e89c0fb66f6", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.972907493639769588797479144342004750016698824914615458 +/- 4.63e-55]", "M_log": "[1.809174935826297146609223530045592497743811156010252132 +/- 7.33e-55]", "coefficient_quantization_error": "[3.7770195478617034309543292856360689514315233438454e-6 +/- 5.21e-56]", "raw_quantization_errors": ["[7.91444837677762916769499287741710427746503620919335e-5 +/- 4.87e-56]", "[7.91412483124719228608402421094098431711890103829754e-5 +/- 3.74e-56]"], "quantization_transfer_error": "[0.000326126839401194127974093497504840733776815207694731 +/- 5.71e-55]", "norm_upper": "[1.818504777487495500144529692612286057219202645095084868 +/- 2.90e-55]", "point_margin_before_H_error": "[0.181495222512504499855470307387713942780797354904915132 +/- 2.90e-55]", "P": "[3.066895472810007958214589547585024171042774650362092 +/- 7.17e-52]", "Q": "[0.598515869833823917922006348054609409843171189010383 +/- 1.45e-52]", "Plog": "[9.86101984708313128021268474683451076967100618814325 +/- 2.89e-51]", "Qlog": "[4.68698528726502471032455374256760583931967947431232 +/- 1.94e-51]", "elapsed_seconds": 14.457637548446655, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "40389/200000", "head": 1024, "N_reference": 683318, "L_reference": "[26.8694347813931577898387651751691462829378574695113042879 +/- 2.62e-56]", "L_reference_offset": "4/25", "sigma_reference": "[1.65246818129598987159429091667536749550090362043011966406 +/- 5.23e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["800386470431260162", "250661716839331663"], "raw_arrays_sha256": "d14aea7ac197bf16bce51ee7fd670b5826d107cf31310e091c9ee12f7c9081ac", "mollifier_integer_sha256": "62979da12d18a306dfc2a4413e7ad18725fa0e48d485d771417ae487d3cc6854", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.973330378230055032465435639196358936355901859689517085 +/- 4.64e-55]", "M_log": "[1.810409116076063288788353343390170232107612086562294587 +/- 6.28e-55]", "coefficient_quantization_error": "[3.8493965918546891256023036381689888950489394718719e-6 +/- 4.69e-56]", "raw_quantization_errors": ["[7.95456609390282775087034029675980972011821393059430e-5 +/- 4.19e-56]", "[7.95514095812192774677771811640411270087062525409363e-5 +/- 5.75e-56]"], "quantization_transfer_error": "[0.000328094088613485769603934005088200543594771421670841 +/- 4.36e-55]", "norm_upper": "[1.823606058929776627634902880702836961469200664556741642 +/- 2.18e-55]", "point_margin_before_H_error": "[0.176393941070223372365097119297163038530799335443258358 +/- 2.18e-55]", "P": "[3.070112158547218849673382726840467598097201182139306 +/- 7.11e-52]", "Q": "[0.6041308971360563388682270545249140411270087062525409 +/- 8.62e-53]", "Plog": "[9.89258234606934712079401114009495665571013885134422 +/- 1.96e-51]", "Qlog": "[4.721481245769551637729568672498579422786023609192430 +/- 5.76e-52]", "elapsed_seconds": 14.849297046661377, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "37139/200000", "head": 1024, "N_reference": 686743, "L_reference": "[26.8794347813931577898387651751691462829378574695113042879 +/- 2.76e-56]", "L_reference_offset": "17/100", "sigma_reference": "[1.64473451653986487159429091667536749550090362043011966406 +/- 4.67e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823597323143724720", "285784480264024098"], "raw_arrays_sha256": "5ed38297e6551fc971a4168768bdf6ad5ba43ddac0b1269e1e1c4bf209930ec7", "mollifier_integer_sha256": "d462d277fab9bf22a328fbd6bd492d4211c9aaaae3fb90a9b00536f29c490480", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.987491117957843871215268932160084929373680441301088481 +/- 4.63e-55]", "M_log": "[1.851905271233001933337499897944774484233123238666134392 +/- 5.05e-55]", "coefficient_quantization_error": "[3.8127014002320379627831864315994704326068829004668e-6 +/- 3.29e-56]", "raw_quantization_errors": ["[7.99338461900700226143286484408552946008315803371940e-5 +/- 3.88e-56]", "[7.99389849469463623756142441941804666755171741816289e-5 +/- 3.57e-56]"], "quantization_transfer_error": "[0.000332440452684838756224432639956255639150845112533217 +/- 5.84e-55]", "norm_upper": "[1.924803098645593726224510926666826314954266058506698256 +/- 6.46e-55]", "point_margin_before_H_error": "[0.075196901354406273775489073333173685045733941493301744 +/- 6.46e-55]", "P": "[3.150180119614868854393036691929690855294600831580337 +/- 4.63e-52]", "Q": "[0.704102920677052478054880497056694180466675517174182 +/- 5.17e-52]", "Plog": "[10.57459698083132294558140610030806491026671769835794 +/- 4.10e-51]", "Qlog": "[5.364695896463076286235209646180051795503743226672381 +/- 6.34e-52]", "elapsed_seconds": 14.197998523712158, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "5033/25000", "head": 1024, "N_reference": 686743, "L_reference": "[26.8794347813931577898387651751691462829378574695113042879 +/- 2.76e-56]", "L_reference_offset": "17/100", "sigma_reference": "[1.65254701653986487159429091667536749550090362043011966406 +/- 4.67e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["800597385114969970", "251242776183828635"], "raw_arrays_sha256": "40ef658e1476ce50cf790b28b312af3d18f66eab30bd9f59c98b5509626c7cfd", "mollifier_integer_sha256": "5a303f474ec52df1fb211d5d555b3acc00f2b63563e21764542a8bb44cb3bc0b", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.973187670605036076106776000770812428415532265175102510 +/- 4.78e-55]", "M_log": "[1.809992593953513109352169525392553193609414527709079686 +/- 7.79e-55]", "coefficient_quantization_error": "[3.7806064785104091578380754091910439072293718237023e-6 +/- 2.15e-56]", "raw_quantization_errors": ["[7.99451019893562626523710008739920279430234225377304e-5 +/- 6.03e-56]", "[7.99499401618320873241197414161941108164326394573610e-5 +/- 3.35e-56]"], "quantization_transfer_error": "[0.000329401460999981799744564086533151176898403887635534 +/- 6.12e-55]", "norm_upper": "[1.824981222241257342934546383078024169272883458857423132 +/- 2.69e-55]", "point_margin_before_H_error": "[0.175018777758742657065453616921975830727116541142576868 +/- 2.69e-55]", "P": "[3.070243617426259366257159206938373992027943023422538 +/- 9.27e-52]", "Q": "[0.606187615398855932467267967397666194110816432639457 +/- 4.03e-52]", "Plog": "[9.89828302150891956510055635753374120918567256817483 +/- 5.52e-51]", "Qlog": "[4.732525521499600506831688706845038098435510189122557 +/- 5.78e-52]", "elapsed_seconds": 15.499001264572144, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18507/100000", "head": 1024, "N_reference": 690185, "L_reference": "[26.8894347813931577898387651751691462829378574695113042879 +/- 2.39e-56]", "L_reference_offset": "9/50", "sigma_reference": "[1.64481335178373987159429091667536749550090362043011966406 +/- 4.74e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823838150022274048", "286478504220045488"], "raw_arrays_sha256": "2b80fb1aa529af525b56d270592ee642d1bc016993ca8c1851378ce9acdc77a7", "mollifier_integer_sha256": "9692c72fc744134604ec4c3525e9f481b6321ddb81f659559fa0f485a42056f8", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.987345139482098529414512531582761374210791878449430392 +/- 5.34e-55]", "M_log": "[1.851475842342298369457991279158614903613793130984325143 +/- 6.58e-55]", "coefficient_quantization_error": "[3.7950231969855383743973933195882556169980432281034e-6 +/- 1.24e-56]", "raw_quantization_errors": ["[8.03400905068449599699262695434097217364837961264216e-5 +/- 3.57e-56]", "[8.03170201870915734332076111666031283838506275583668e-5 +/- 6.15e-56]"], "quantization_transfer_error": "[0.000333917800185804052728871994581260236060450420799993 +/- 2.59e-55]", "norm_upper": "[1.926426283682361026510646001753734145762479136333885931 +/- 5.48e-55]", "point_margin_before_H_error": "[0.073573716317638973489353998246265854237520863666114069 +/- 5.48e-55]", "P": "[3.150359617560469680271859574707043409721736483796126 +/- 6.42e-52]", "Q": "[0.706608064234027576192573832611166603128383850627558 +/- 4.16e-52]", "Plog": "[10.58110983743661123892404120712213437859443457155040 +/- 3.92e-51]", "Qlog": "[5.377639875467801283317841217808682362267173072392960 +/- 6.30e-52]", "elapsed_seconds": 15.918384790420532, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "20007/100000", "head": 1024, "N_reference": 690185, "L_reference": "[26.8894347813931577898387651751691462829378574695113042879 +/- 2.39e-56]", "L_reference_offset": "9/50", "sigma_reference": "[1.65231335178373987159429091667536749550090362043011966406 +/- 5.18e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801686010062433220", "253126056292365508"], "raw_arrays_sha256": "b76f9ff3b1bb5b261e402f6676c7fb6f54dbbfb1ecbede1630ab0c58171fff73", "mollifier_integer_sha256": "10401f8c02cd68f849a6f4e3996aaed5e22bbe6264cc77ae864a1e931e6d7ea1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.973610746341068493123373708938160177180808729122632103 +/- 5.55e-55]", "M_log": "[1.811227526357929570595601182920483564388539726492181522 +/- 4.13e-55]", "coefficient_quantization_error": "[3.8718418850129804747523851155055914574494806206758e-6 +/- 4.00e-56]", "raw_quantization_errors": ["[8.03175872739773186887330807408361105849754473635189e-5 +/- 8.33e-56]", "[8.03263164617148576857581302151296353502299664827497e-5 +/- 3.75e-56]"], "quantization_transfer_error": "[0.000331317087438324111691779429588278162603603073700693 +/- 2.06e-55]", "norm_upper": "[1.830138571336713266160100611281290694478278384873017099 +/- 4.56e-55]", "point_margin_before_H_error": "[0.169861428663286733839899388718709305521721615126982901 +/- 4.56e-55]", "P": "[3.073474501588064096489831311205740836110584975447363 +/- 7.39e-52]", "Q": "[0.6118967255815424052415968909427151296353502299664827 +/- 9.19e-53]", "Plog": "[9.93003610718657200588712592830354806464182298413949 +/- 5.24e-51]", "Qlog": "[4.767426675889949026887105606722547480305617933679797 +/- 6.62e-52]", "elapsed_seconds": 15.565961122512817, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 693645, "L_reference": "[26.8994347813931577898387651751691462829378574695113042879 +/- 2.54e-56]", "L_reference_offset": "19/100", "sigma_reference": "[1.64457968702761487159429091667536749550090362043011966406 +/- 4.78e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825050944534985914", "288665590576282002"], "raw_arrays_sha256": "2849911214d4a07afbaf158f24885b2dc5286a7261a85c89fd04ff5dc03b8e12", "mollifier_integer_sha256": "6798fcddc714a7ca1606a0d6e71ba47142b05d249c57ec9a51d97da2614c4db5", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.987777912861495418743896650767634733979433785651594248 +/- 4.83e-55]", "M_log": "[1.852749043749660380475209712173666327918693015391109341 +/- 6.78e-55]", "coefficient_quantization_error": "[3.8379196948801159503551331049416032127864834866706e-6 +/- 1.48e-56]", "raw_quantization_errors": ["[8.07634955940845808674348536978507942754429933957656e-5 +/- 5.12e-56]", "[8.07586654044073269053158949660621202939925505152450e-5 +/- 3.26e-56]"], "quantization_transfer_error": "[0.000335911841770503713281107272355445129701526493719201 +/- 3.68e-55]", "norm_upper": "[1.932326130882834907273362893099051877325305373997381311 +/- 5.66e-55]", "point_margin_before_H_error": "[0.067673869117165092726637106900948122674694626002618689 +/- 5.66e-55]", "P": "[3.153852863836169064362971927041197850794275442993396 +/- 8.98e-52]", "Q": "[0.713418676244742361848084515113716062120293992550515 +/- 2.95e-52]", "Plog": "[10.61591468998602382927758808647670947458360767539490 +/- 2.74e-51]", "Qlog": "[5.41782459890877919912259453143668650032825420058790 +/- 3.11e-51]", "elapsed_seconds": 17.261569499969482, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "39889/200000", "head": 1024, "N_reference": 693645, "L_reference": "[26.8994347813931577898387651751691462829378574695113042879 +/- 2.54e-56]", "L_reference_offset": "19/100", "sigma_reference": "[1.65239218702761487159429091667536749550090362043011966406 +/- 4.78e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801898620258458068", "253717243596058554"], "raw_arrays_sha256": "f52b963c6008b477604c68335329d33b92ef995f56cf05f5452f6fcc345f57c1", "mollifier_integer_sha256": "0e205b926c3e72df5e2593b59f6d0f1e22bdbc7949ee46f227167cbde826ef93", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.973467974206482466850978370595593899337860527856833509 +/- 6.33e-55]", "M_log": "[1.810810750377378788961824649048900678923812495292346275 +/- 5.55e-55]", "coefficient_quantization_error": "[3.6753348661672569620173446751334642991676061365747e-6 +/- 2.52e-56]", "raw_quantization_errors": ["[8.07698393135874260487610243470086235583556783139712e-5 +/- 3.98e-56]", "[8.07612202928575729975845537485417145216459132077262e-5 +/- 2.28e-56]"], "quantization_transfer_error": "[0.000332328953688568559924431758575395762173416903578819 +/- 2.99e-55]", "norm_upper": "[1.831533949595655602307889919336433252866564276507460655 +/- 2.37e-55]", "point_margin_before_H_error": "[0.168466050404344397692110080663566747133435723492539345 +/- 2.37e-55]", "P": "[3.073608716441866716622215753211847008623558355678314 +/- 6.93e-52]", "Q": "[0.613993880292387417242492213459998541714521645913208 +/- 4.02e-52]", "Plog": "[9.93578612294535156938682461767581494948507154986454 +/- 3.40e-51]", "Qlog": "[4.77862120918874803358839233454991051418908098388397 +/- 4.12e-51]", "elapsed_seconds": 18.253363132476807, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 697122, "L_reference": "[26.9094347813931577898387651751691462829378574695113042879 +/- 2.68e-56]", "L_reference_offset": "1/5", "sigma_reference": "[1.64434602227148987159429091667536749550090362043011966406 +/- 5.45e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["826271063813841830", "290874432527506384"], "raw_arrays_sha256": "d83265da99069044265a2a25c2817aac5f767b09b3acdd857c3b16db92e42936", "mollifier_integer_sha256": "3b8fe28d085e40bf29d4d689c0e9936d06d45a4c65a86b8b7de7abd158499c49", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.988210983880779901574323222164290864214921856413412041 +/- 4.21e-55]", "M_log": "[1.854023423052161609618909482974859033333942930193914521 +/- 5.51e-55]", "coefficient_quantization_error": "[3.7900925078642015499136454312106235759776934073938e-6 +/- 5.10e-56]", "raw_quantization_errors": ["[8.11774402700482886158152578457459729771172155186294e-5 +/- 4.23e-56]", "[8.11518983365571837135833168561375816795881115942629e-5 +/- 5.87e-56]"], "quantization_transfer_error": "[0.000337441089471561508076620044399037320068337241831337 +/- 5.85e-55]", "norm_upper": "[1.938275959674570567799759830223543262869021155158701454 +/- 3.98e-55]", "point_margin_before_H_error": "[0.061724040325429432200240169776456737130978844841298546 +/- 3.98e-55]", "P": "[3.157359445106967550424846284007845745972977117215518 +/- 8.52e-52]", "Q": "[0.720311260956657079492063192691856137581679588111594 +/- 3.14e-52]", "Plog": "[10.65088901311690994995478947620764601079191380966061 +/- 2.22e-51]", "Qlog": "[5.458360202892760437025093248050845503001552184777621 +/- 8.12e-52]", "elapsed_seconds": 16.587989330291748, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "19507/100000", "head": 1024, "N_reference": 697122, "L_reference": "[26.9094347813931577898387651751691462829378574695113042879 +/- 2.68e-56]", "L_reference_offset": "1/5", "sigma_reference": "[1.65059602227148987159429091667536749550090362043011966406 +/- 5.39e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["807463712072721262", "262303537570489893"], "raw_arrays_sha256": "0901ddf8896ebd31bb90779dde480ca86887b03eb5cb1320ff9fe3f778c926f6", "mollifier_integer_sha256": "7f5f1f037bb68d7e17e8766e08d04e718652f6c4552f4e21f326b24ecae97a3a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.976729035414966832899352845608293069743672510424283819 +/- 5.82e-55]", "M_log": "[1.820338657828677477204157570507049521618248713554988697 +/- 6.99e-55]", "coefficient_quantization_error": "[3.9202397543065413194304213420525078219974079336840e-6 +/- 4.15e-56]", "raw_quantization_errors": ["[8.11404965928766657359000994363687221385419033447701e-5 +/- 8.13e-56]", "[8.11616771259418302335350511759275530613004819288674e-5 +/- 6.73e-56]"], "quantization_transfer_error": "[0.000335453856016577774169899391023430831321208854488972 +/- 3.55e-55]", "norm_upper": "[1.856085815643236581555554469054283184555881350417904500 +/- 6.17e-55]", "point_margin_before_H_error": "[0.143914184356763418444445530945716815444118649582095500 +/- 6.17e-55]", "P": "[3.092531683337699529879236876661936368722138541903345 +/- 8.97e-52]", "Q": "[0.638636279792744766789034804582425927553061300481929 +/- 2.68e-52]", "Plog": "[10.09996488646779174694612970370019937209660118539138 +/- 5.10e-51]", "Qlog": "[4.936228377525947233375349517314255409560463765391490 +/- 9.42e-52]", "elapsed_seconds": 17.55479884147644, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 20 599 {'inverse1024': 289, 'Euler29': 7, 'Euler19': 14, 'Euler11': 17, 'Euler5': 272} references 52
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "38139/200000", "head": 1024, "N_reference": 714769, "L_reference": "[26.9594347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "1/4", "sigma_reference": "[1.65036519849086487159429091667536749550090362043011966406 +/- 4.37e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["810392334874606390", "268215082457421408"], "raw_arrays_sha256": "9fbd3ac930342fe4b5adea17e6994242b35bfe016a06554f402f2fd0610ff5e1", "mollifier_integer_sha256": "20ff0fae5b992a8893de10b847c787b959d9f668c7a07a5461f1a42931acf783", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.977149354722557676166498445488303147648401682886213105 +/- 4.35e-55]", "M_log": "[1.821567977283036761639018012647058492630894626666378089 +/- 6.22e-55]", "coefficient_quantization_error": "[3.7288502888073443925295613977850566277133713863120e-6 +/- 5.52e-56]", "raw_quantization_errors": ["[8.31969969843583996867878725992835146265462584274116e-5 +/- 6.30e-56]", "[8.31922662161456246701675911310739376916537585914406e-5 +/- 3.21e-56]"], "quantization_transfer_error": "[0.000342986474399509513347050066389061188773025768334847 +/- 6.34e-55]", "norm_upper": "[1.871428594682981377391753207567947543370053877132470590 +/- 4.60e-55]", "point_margin_before_H_error": "[0.128571405317018622608246792432052456629946122867529410 +/- 4.60e-55]", "P": "[3.099613249623489852517423604278849283514626546258427 +/- 6.40e-52]", "Q": "[0.657756820335676537622961183216131073937691653758591 +/- 4.89e-52]", "Plog": "[10.18362351355669214834986271510535821036072519137735 +/- 3.64e-51]", "Qlog": "[5.04570544268384723727252204342400098342224275757669 +/- 2.13e-51]", "elapsed_seconds": 15.3696928024292, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 732864, "L_reference": "[27.0094347813931577898387651751691462829378574695113042879 +/- 2.58e-56]", "L_reference_offset": "3/10", "sigma_reference": "[1.64825937471023987159429091667536749550090362043011966406 +/- 5.40e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["819012202900940934", "283040029611888992"], "raw_arrays_sha256": "b71ee37162a2c87b026860bf69aeedb269c3281135571c0451cc56fc337f9e5d", "mollifier_integer_sha256": "b94acd90dac31de5766ae6154abec24cffe95995d27901db1c4f0e48f5a5efce", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.980997102617005732745702015379192466683176825125173842 +/- 3.84e-55]", "M_log": "[1.832834970682648968011672276414444353723146062303040268 +/- 6.18e-55]", "coefficient_quantization_error": "[3.8062273980920508527453623381899125592022879030427e-6 +/- 4.43e-56]", "raw_quantization_errors": ["[8.53509309149397234384142978989603494501073948618609e-5 +/- 8.47e-56]", "[8.52934271045868766025946319172098691524200962850353e-5 +/- 2.52e-56]"], "quantization_transfer_error": "[0.000352619376554587156085515062530154240433300476386726 +/- 4.65e-55]", "norm_upper": "[1.912108498869211337601830377139465687208924616318061531 +/- 1.81e-55]", "point_margin_before_H_error": "[0.087891501130788662398169622860534312791075383681938469 +/- 1.81e-55]", "P": "[3.126185930207595886073536070547898960349450107394862 +/- 8.40e-52]", "Q": "[0.702814738145092958725662653225667209869152420096285 +/- 1.21e-52]", "Plog": "[10.43411855869594097836433934180398716812649810736093 +/- 4.95e-51]", "Qlog": "[5.317107595182698023649151389385669060966859537290725 +/- 6.74e-52]", "elapsed_seconds": 17.5981764793396, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "9441/50000", "head": 1024, "N_reference": 770439, "L_reference": "[27.1094347813931577898387651751691462829378574695113042879 +/- 2.48e-56]", "L_reference_offset": "2/5", "sigma_reference": "[1.65529772714898987159429091667536749550090362043011966406 +/- 4.85e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["802853344356626262", "261345401287007036"], "raw_arrays_sha256": "8c9adbdf4ddb3492b7d4fe36d0c69c248d1b22fc96677b8e83b355c99e1cca1d", "mollifier_integer_sha256": "b81e5f00c2f5d822426a39ad21dd8619a97d0eaffe1ec0d7f8a83e56725dc75c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.968228818173679256562462341740240250036631395306314072 +/- 5.18e-55]", "M_log": "[1.795539909114596791503197084766113453314229747732790534 +/- 3.76e-55]", "coefficient_quantization_error": "[3.9054200735037094230047242648794679645029574119863e-6 +/- 5.01e-56]", "raw_quantization_errors": ["[8.96897533736595778293324830050159623367886361665851e-5 +/- 3.73e-56]", "[8.96848463056871513248291053651585732674803480749789e-5 +/- 3.14e-56]"], "quantization_transfer_error": "[0.000367535317686283965547458663114724164347610316768996 +/- 5.60e-55]", "norm_upper": "[1.846458082490767834906790126481302052685509881816402785 +/- 4.98e-55]", "point_margin_before_H_error": "[0.153541917509232165093209873518697947314490118183597215 +/- 4.98e-55]", "P": "[3.064014968824928201165658922326755015962336788636166 +/- 8.32e-52]", "Q": "[0.645128121944570381365192016605365158573267480348075 +/- 1.73e-52]", "Plog": "[9.95211531844943704944051146330318742189461509675059 +/- 2.09e-51]", "Qlog": "[4.922381365312967321553342523814450152041561920907111 +/- 8.20e-52]", "elapsed_seconds": 14.39819622039795, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 789943, "L_reference": "[27.1594347813931577898387651751691462829378574695113042879 +/- 2.68e-56]", "L_reference_offset": "9/20", "sigma_reference": "[1.65475440336836487159429091667536749550090362043011966406 +/- 4.79e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["806632953046361489", "268815764937606138"], "raw_arrays_sha256": "c4c6ea1a319a84fe45d7095d413a9f74c5bacd2d2ac17edf9085f184744494d5", "mollifier_integer_sha256": "84bb5e45260f90e147b16c75bf3cce7070078ce8c770b82f7c95ae4c40f88bbe", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.969205149586957125198855038529551045701560244473768052 +/- 8.31e-55]", "M_log": "[1.798382251981465111318416940990666134076785371816892505 +/- 8.40e-55]", "coefficient_quantization_error": "[3.7545146705441556746351634309930285082790999251169e-6 +/- 2.54e-56]", "raw_quantization_errors": ["[9.19700057731991692360796030349879163889691161282353e-5 +/- 5.16e-56]", "[9.19703560706860761729125196010686261247316401969766e-5 +/- 4.58e-56]"], "quantization_transfer_error": "[0.000376269269074013384998831300957115710950627125478014 +/- 5.15e-55]", "norm_upper": "[1.865982407565023266984891268040039884037575855053639635 +/- 4.22e-55]", "point_margin_before_H_error": "[0.134017592434976733015108731959960115962424144946360365 +/- 4.22e-55]", "P": "[3.074094537917293799488144771009284987916388969116128 +/- 5.21e-52]", "Q": "[0.669039569718652654383668029707101068626124731640197 +/- 1.86e-52]", "Plog": "[10.06140652846629627377856659038486770275641738307880 +/- 2.35e-51]", "Qlog": "[5.058481467481766621823530072329149982008713756432081 +/- 7.76e-52]", "elapsed_seconds": 18.22873044013977, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 809940, "L_reference": "[27.2094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "1/2", "sigma_reference": "[1.65608607958773987159429091667536749550090362043011966406 +/- 5.11e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["805018011246106808", "267961844227100335"], "raw_arrays_sha256": "8d8e679d512578a2738d255c73e446b87736e76614bc44f1ed1bf070ff7670e0", "mollifier_integer_sha256": "7f9bd03d0137988bc6d1041ff358825e5efdc8f27242e3b2ec1bec33e771c30c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.966814922154990908908526173531001030362236146611110700 +/- 5.01e-55]", "M_log": "[1.791426492147449794642851024861112447482130506180801528 +/- 3.76e-55]", "coefficient_quantization_error": "[3.7311427313591489016369813272202846443080077703214e-6 +/- 4.56e-56]", "raw_quantization_errors": ["[9.42842611751924644770126632599903290694998215996914e-5 +/- 5.29e-56]", "[9.43121928118624662820827109555146050712773044638951e-5 +/- 7.33e-56]"], "quantization_transfer_error": "[0.000384867058328461920423097160925067966716578614530052 +/- 5.53e-55]", "norm_upper": "[1.861708211597902461407515156884561407152476003777799095 +/- 5.84e-55]", "point_margin_before_H_error": "[0.138291788402097538592484843115438592847523996222200905 +/- 5.84e-55]", "P": "[3.06539482060314039098132271578825999032906949982160 +/- 1.09e-51]", "Q": "[0.668968361053555504319614602242205514605071277304464 +/- 2.72e-52]", "Plog": "[10.01065865603025932777574609558636704911923528753408 +/- 3.52e-51]", "Qlog": "[5.042548076393790403143835842961878437163601111676602 +/- 9.72e-52]", "elapsed_seconds": 19.901992082595825, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 941016, "L_reference": "[27.5094347813931577898387651751691462829378574695113042879 +/- 2.59e-56]", "L_reference_offset": "4/5", "sigma_reference": "[1.66813863690398987159429091667536749550090362043011966406 +/- 4.74e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["784462371393470613", "245437930331423090"], "raw_arrays_sha256": "42b64b9fccb19c7e31e06332ac4b56cbd9c22e80c4d892e78e54476fd505f762", "mollifier_integer_sha256": "922e687ad58c7ecc8603194086aaba5f4c2ba1c0d1ed4a877a403143ea300a6c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.945596156781576920675239389736762543690306865805222124 +/- 5.09e-55]", "M_log": "[1.730094464068894893270549046088078350205097839118712836 +/- 7.23e-55]", "coefficient_quantization_error": "[3.7240410282370125666709119387823382602454391437878e-6 +/- 4.77e-56]", "raw_quantization_errors": ["[0.0001095527252259713917891663582605340027632201243346343 +/- 3.81e-56]", "[0.0001095083463230235946298164076694024222747382320658167 +/- 6.12e-56]"], "quantization_transfer_error": "[0.000439581068473928300420232423319884841497215628717946 +/- 3.87e-55]", "norm_upper": "[1.787031812386243948036055910583044078233818683028315114 +/- 4.18e-55]", "point_margin_before_H_error": "[0.212968187613756051963944089416955921766181316971684886 +/- 4.18e-55]", "P": "[2.97509058154468266790210410776451053400276322012433 +/- 4.94e-51]", "Q": "[0.617110809023980150975000910157669402422274738232066 +/- 3.63e-52]", "Plog": "[9.37559936445971725605240015657685478162778039439408 +/- 3.91e-51]", "Qlog": "[4.62642305019772017897351906337943716274233057228699 +/- 3.93e-51]", "elapsed_seconds": 22.437837600708008, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 192, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 964838, "L_reference": "[27.5594347813931577898387651751691462829378574695113042879 +/- 2.79e-56]", "L_reference_offset": "17/20", "sigma_reference": "[1.66978281312336487159429091667536749550090362043011966406 +/- 5.47e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["782141972116829149", "243387983224767159"], "raw_arrays_sha256": "c25642db3fe7d7b0855b72f14757756d7452cdf0d5bec49a268cc29cb80ce56e", "mollifier_integer_sha256": "050415b86b7ac4f79e36215eee9e9490091f9f045cce699579da31840b6d76a6", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.942758280037227539367089348746104778174924645322772603 +/- 7.19e-55]", "M_log": "[1.721948991914209296633225209909876880074331493223233887 +/- 6.93e-55]", "coefficient_quantization_error": "[3.8037363676954532223402997895930988509042706874494e-6 +/- 2.16e-56]", "raw_quantization_errors": ["[0.0001123080670935634555508017934509174719545397967879817 +/- 4.66e-56]", "[0.0001123276171477667540353860856686778047950994557091643 +/- 7.59e-56]"], "quantization_transfer_error": "[0.000450018711186485848106454937254711446741403863241140 +/- 5.55e-55]", "norm_upper": "[1.779460907559700181218652116881816000138798536584188405 +/- 4.02e-55]", "point_margin_before_H_error": "[0.220539092440299818781347883118183999861201463415811595 +/- 4.02e-55]", "P": "[2.96389967493602163829228175882470091747195453979679 +/- 2.95e-51]", "Q": "[0.613301470047348939582709702491918677804795099455709 +/- 2.26e-52]", "Plog": "[9.30189534465946250747782806020559339569631438132741 +/- 2.48e-51]", "Qlog": "[4.587255303981569964561072900970545401458436793848910 +/- 9.12e-52]", "elapsed_seconds": 23.254682540893555, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 40 957 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 43, 'Euler5': 533} references 59
COVER 60 1277 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 851} references 59
COVER 80 1597 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 1171} references 59
COVER 100 1917 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 1491} references 59
COVER 120 2237 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 1811} references 59
COVER 140 2557 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 2131} references 59
COVER 160 2877 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 2451} references 59
COVER 180 3197 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 2771} references 59
COVER 200 3517 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 3091} references 59
FINAL 433/2500 192 3741 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 3315} {'column': 19, 'L_lower_offset': '19/100', 'L_upper_offset': '1/5', 'y_lower': '39639/200000', 'y_upper': '39889/200000', 'method': 'inverse1024', 'anchor': ['17/100', '37139/200000'], 'intervals': {'ideal_norm_upper': '[1.9998893649329406928472152414274547705979058684582196 +/- 5.00e-53]', 'sigma_gamma_reweight_factor': '[1.00000000002238618919654760272245977655429419472912658919 +/- 4.41e-57]', 'true_model_norm_upper': '[1.9998893649777105945427674844910354868262818618807259 +/- 3.18e-53]', 'model_error_debit': '[5.3029596403998010723184244833777159454931412877941e-7 +/- 3.49e-57]', 'mollified_nonzero_margin': '[0.0001101047263253654771252836665161754021235888051453 +/- 5.24e-53]', 'mollifier_abs_upper': '[1.987491117971620109863320808637193487813495960132387992 +/- 5.60e-55]', 'g_lower': '[5.53988520148635403658511556943663033918610434680e-5 +/- 4.27e-53]', 'dual_tilt_debit': '[0.1466064248655222826877669751248157379471099214824613 +/- 3.14e-53]', 'dual_frozen_norm': '[0.412109820305649109334806263792619396017677284644265312120 +/- 7.02e-58]', 'cutoff_boundary_debit': '[0.0121270681000086831611549815791582667306716898996238145 +/- 8.09e-56]'}}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/cover_1732_256.log <==
LOADED CERTIFIED REFERENCES 0
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.636519317393989871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["841327992616221142", "307153750871076854"], "raw_arrays_sha256": "c515b75645f13c3afcfe3b835a480e4d454be8e72b213c8381f32801afa25424", "mollifier_integer_sha256": "412daa268fe79f955b5c422484dd6bbd11f77f3a52378d3d1a7bc72001c64856", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0028907419490627028175217633857410718123354677788643540445025849866407309 +/- 3.41e-74]", "M_log": "[1.8973987022229271360741594834111386498395284226141165415005696083405420620 +/- 6.88e-74]", "coefficient_quantization_error": "[3.761751120534180760335951462617809863968810773023768576910621203500807e-6 +/- 8.02e-76]", "raw_quantization_errors": ["[7.343990866447298663585162403097861076962394063935667782304712601485879e-5 +/- 6.34e-75]", "[7.343585868500723255912584009955185217596377526197892271168032953204573e-5 +/- 1.57e-75]"], "quantization_transfer_error": "[0.00030913891529243151063602951602497899091642391582883879915126669279433567 +/- 8.73e-75]", "norm_upper": "[1.99260738107348174433326085747488669415122669231792844817415126669279433567 +/- 8.74e-75]", "point_margin_before_H_error": "[0.00739261892651825566673914252511330584877330768207155182584873330720566433 +/- 8.74e-75]", "P": "[3.2212850698283722481026026484990309786107696239406393566778230471260148 +/- 6.97e-71]", "Q": "[0.75647759498362564100636283677759955185217596377526197892271168032953204 +/- 8.25e-72]", "Plog": "[11.0944951669918251768152311094371286138107239891281122306688240437982246 +/- 9.32e-71]", "Qlog": "[5.7488649370299582938546796311957907921409690562722924670970745221263536 +/- 7.20e-71]", "elapsed_seconds": 19.72001028060913, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.636831817393989871594290916675367495500903620430119664057113145378327148062 +/- 1.94e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["840295887604065384", "305586804065784288"], "raw_arrays_sha256": "2ac29500156e32296c4ee65f151844c04fee9b388c875c199ed871b09904efa3", "mollifier_integer_sha256": "356adaa6246edd5adc8e48fbc6fe50e6d9c4d0b6a4c52ad407e23910f1b2799d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0022980795731683719185929411060147856329676658651790026980578793284234974 +/- 5.27e-74]", "M_log": "[1.8956408678697511897298999111877338860362507739443074544797528826659152203 +/- 3.39e-74]", "coefficient_quantization_error": "[3.79516391455240499758235007420036912987769123579096046525754207213328e-6 +/- 4.05e-75]", "raw_quantization_errors": ["[7.344516008073397759114735160434109046936922358564013627105272744076690e-5 +/- 4.49e-75]", "[7.343958755024401792761857931425646673802975091263041195437369314803566e-5 +/- 5.17e-75]"], "quantization_transfer_error": "[0.0003091725210631774733839318265488841315790997422925794585862810620888613 +/- 5.39e-74]", "norm_upper": "[1.9880987784762446957997751308517870497634693966783277357085862810620888613 +/- 5.39e-74]", "point_margin_before_H_error": "[0.0119012215237553042002248691482129502365306033216722642914137189379111387 +/- 5.39e-74]", "P": "[3.2178226645478504330742708348516043410904693692235856401362710527274408 +/- 6.58e-71]", "Q": "[0.75197435976629146067747351701681425646673802975091263041195437369314803 +/- 8.17e-72]", "Plog": "[11.064914612337091576863427968421084949446038153415346759681119264292196 +/- 5.00e-70]", "Qlog": "[5.7202258960919509454418615795184621470448360469360529242960070121167536 +/- 6.74e-71]", "elapsed_seconds": 14.673979759216309, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "36889/200000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.637456817393989871594290916675367495500903620430119664057113145378327148062 +/- 1.94e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838244044867904210", "302477696330367954"], "raw_arrays_sha256": "1a945c605845314617d69f847cb680abcb1f41a30fdeff26ef3556e608ca6e18", "mollifier_integer_sha256": "24ac1314c0fea498ed1aa43f5a53f36c038555f5d7944a33a0c052aeb32616fc", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0011144010846073430174452329492758179478049728280062389710285490019753580 +/- 3.42e-74]", "M_log": "[1.8921317498007288080097536056631786662278251359582736081663413635815870434 +/- 5.58e-74]", "coefficient_quantization_error": "[3.729124500985319035332631546737785168893205552733536312869486946173595e-6 +/- 7.23e-76]", "raw_quantization_errors": ["[7.342211649324350179589535508729265961244173858471666907452331952770784e-5 +/- 4.94e-75]", "[7.341890504770274892343302911935162056583401274386799355050522955284835e-5 +/- 3.08e-75]"], "quantization_transfer_error": "[0.0003085900146275226440309979338797950154531181264385681698862919380501890 +/- 5.43e-74]", "norm_upper": "[1.9791453740284099645262764199273823271474230468678936462948862919380501890 +/- 5.43e-74]", "point_margin_before_H_error": "[0.0208546259715900354737235800726176728525769531321063537051137080619498110 +/- 5.43e-74]", "P": "[3.2109255109888365452748671844175872926596124417385847166690745233195277 +/- 2.49e-71]", "Q": "[0.74305332144631259437337411662286935162056583401274386799355050522955285 +/- 9.12e-72]", "Plog": "[11.006040377915535265827931294423212251126342439415682037310147019956660 +/- 3.20e-70]", "Qlog": "[5.6633886365340790564217115904732299215984015358649172025096356018768452 +/- 7.03e-71]", "elapsed_seconds": 13.795715808868408, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18757/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.639019317393989871594290916675367495500903620430119664057113145378327148062 +/- 2.08e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["833186467501817928", "294847034257098460"], "raw_arrays_sha256": "13b1cfbf339f7427c6a1a55ca9a5ff46a5f71d34ca5f515f7706d8ad30a9370d", "mollifier_integer_sha256": "ebfd5764a8d61a812746940fb2a261dece66a724f0761b84c285733cde0b754c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9981647762996183664150144903328418002260651793617055377586521631481820145 +/- 5.57e-74]", "M_log": "[1.8833970177241584717659149598667264474597641268402674094646680049595852656 +/- 2.17e-74]", "coefficient_quantization_error": "[3.847285558249618169263382363628887039678236835852929864678916762298053e-6 +/- 7.95e-76]", "raw_quantization_errors": ["[7.342461406601851040739819212336785607075455336903320425380137184104267e-5 +/- 3.43e-75]", "[7.344163162006234412568083437435560239702723054463732074828489166414762e-5 +/- 1.71e-75]"], "quantization_transfer_error": "[0.0003085248354667867757596163350893019345333687859893992185384531741447979 +/- 3.70e-74]", "norm_upper": "[1.9571347220249839628540035370910839245301416031915069773435384531741447979 +/- 3.70e-74]", "point_margin_before_H_error": "[0.0428652779750160371459964629089160754698583968084930226564615468258552021 +/- 3.70e-74]", "P": "[3.1938425731649936575179757575671233678560707545533690332042538013718410 +/- 5.36e-71]", "Q": "[0.72124023465578748082404511442812435560239702723054463732074828489166415 +/- 9.71e-72]", "Plog": "[10.8605127123886538033770374668183436799995918370684454163202230026512945 +/- 8.84e-71]", "Qlog": "[5.5238306287205730860644025845625440758117353765600811872531723092246493 +/- 8.05e-71]", "elapsed_seconds": 16.89942502975464, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "39139/200000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.643081817393989871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["820504543821850158", "275924871986563666"], "raw_arrays_sha256": "99b4a61713703fee43f716ad71c324237e971c590616ca907417fe2a6f278a90", "mollifier_integer_sha256": "f02999636e2324c4a66f6375645c224a4f8c12464f7142f716c96ab3b0d62a04", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9905592168670545149529490675145288690670991078526252342491475272061911873 +/- 4.47e-74]", "M_log": "[1.8609387245887665853441959421927514235678158779364103177516368022781012652 +/- 5.78e-74]", "coefficient_quantization_error": "[3.80540032388284488992523407511712436510767318057442517491535362917433e-6 +/- 1.14e-75]", "raw_quantization_errors": ["[7.344287113151262791707863601426435559012074899828046249794831261611375e-5 +/- 3.95e-75]", "[7.343608065854503212318195638962337566259320474833502070538535313864752e-5 +/- 3.96e-75]"], "quantization_transfer_error": "[0.0003069002053196973022471095599936592112761506039952428649705215893292558 +/- 3.35e-74]", "norm_upper": "[1.9023087475597112921931459962205732512007933625180577428649705215893292558 +/- 3.35e-74]", "point_margin_before_H_error": "[0.0976912524402887078068540037794267487992066374819422571350294784106707442 +/- 3.35e-74]", "P": "[3.1504735352307637662747676645735142643555901207489982804624979483126161 +/- 2.47e-71]", "Q": "[0.66765642924345444633064613117513962337566259320474833502070538535313865 +/- 9.34e-72]", "Plog": "[10.492970701948531885436529635217469408031960882407781430420647407261399 +/- 3.43e-70]", "Qlog": "[5.1773393196914246135546831035461611157590633821301852132825318396830731 +/- 5.51e-71]", "elapsed_seconds": 14.210205554962158, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "21507/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.652769317393989871594290916675367495500903620430119664057113145378327148062 +/- 1.98e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["792812595582562972", "235701241387985432"], "raw_arrays_sha256": "f1c0776e8b41c83025428514834af5a73cb425e48b619a663a494753d23e5482", "mollifier_integer_sha256": "153320a775dd35300450c3fa31d6673b159dea104f9bd9e8201dda5fd36f55dc", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9727854381950541334017307743060237444982562861984854236453027337251284747 +/- 2.41e-74]", "M_log": "[1.8088187739525609896192398821865691274705139765518849934522510120069091128 +/- 2.25e-74]", "coefficient_quantization_error": "[3.77730681425149689158075148063133958418871509318807243385786689277692e-6 +/- 5.12e-75]", "raw_quantization_errors": ["[7.343689660726986928478354091602581473261910160766670372439510073737867e-5 +/- 3.00e-75]", "[7.344550624386152894768223062884511563543357063620789711131776734152135e-5 +/- 2.84e-75]"], "quantization_transfer_error": "[0.0003033996173575794676058699208119357939816643609312603731724417393604995 +/- 2.20e-74]", "norm_upper": "[1.7844904979771503921638509489168831785213209320916441509981724417393604995 +/- 2.21e-74]", "point_margin_before_H_error": "[0.2155095020228496078361490510831168214786790679083558490018275582606395005 +/- 2.21e-74]", "P": "[3.0528448426791578432182838069784160258147326191016076667037243951007374 +/- 5.40e-71]", "Q": "[0.55626275065526262602479729160562884511563543357063620789711131776734152 +/- 3.94e-72]", "Plog": "[9.6761815168212453010342665565435003187047706217503649804642024399049193 +/- 9.34e-71]", "Qlog": "[4.4385976590538311964277930860157040001946897695579489712638038900966780 +/- 7.17e-71]", "elapsed_seconds": 16.77056860923767, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 0 35 {'inverse1024': 19, 'Euler29': 1, 'Euler19': 1, 'Euler11': 1, 'Euler5': 13} references 6
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.636910652637864871594290916675367495500903620430119664057113145378327148062 +/- 2.22e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["840557956595287846", "306320110188396516"], "raw_arrays_sha256": "cc356aa001eafa49adf9608564134770d85ae849623a2e263c84c6bbe6867215", "mollifier_integer_sha256": "9429375fceb4c5245beadfbbf8813c787161b957dac27067803e6578063e9acf", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0021486537302492976378183262374356376466471880768797374353501828427211067 +/- 4.24e-74]", "M_log": "[1.8951977593112245130201215515265099773077055203478516671015020005529893981 +/- 2.83e-74]", "coefficient_quantization_error": "[3.87856077607838930489662422476545178236613952318348549026434552419555e-6 +/- 5.31e-75]", "raw_quantization_errors": ["[7.382408515775316505784619904313062296057146844317283398369482549683030e-5 +/- 6.22e-75]", "[7.380514943169578536064357465783328374280805329344038292466957965435341e-5 +/- 3.18e-75]"], "quantization_transfer_error": "[0.0003109833406694103044990704974131551311946619145420895208722418499996764 +/- 5.40e-74]", "norm_upper": "[1.9898272898732230521160328216354989455753601301304844723333722418499996764 +/- 5.40e-74]", "point_margin_before_H_error": "[0.0101727101267769478839671783645010544246398698695155276666277581500003236 +/- 5.40e-74]", "P": "[3.2180381137950834047153508149490431306229605714684431728339836948254968 +/- 4.13e-71]", "Q": "[0.75463135393873917087538749904340783328374280805329344038292466957965435 +/- 5.94e-72]", "Plog": "[11.0719928297481859816359297035578256896014693176574973898144301425537329 +/- 9.61e-71]", "Qlog": "[5.7340817143113851969472552476608285635053640491366644840109635360244711 +/- 4.14e-71]", "elapsed_seconds": 19.794207096099854, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.637535652637864871594290916675367495500903620430119664057113145378327148062 +/- 2.14e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838503459583123396", "303201068666993979"], "raw_arrays_sha256": "3c483fe306ebb54c87c1a3f2480bc9cf210d99f341d8e44ed02f04adaa07a0c6", "mollifier_integer_sha256": "0cb4e4fb4c38b2993d7c11f631f3a415096ef9f887dca6368b6c99ca9e21686b", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0009652518404884584165180491012960082511683001080253087427280706942731642 +/- 3.17e-74]", "M_log": "[1.8916897416610735761966173306620544108986177962762216405307714667614469167 +/- 6.04e-74]", "coefficient_quantization_error": "[3.900160029533557691022089857504886311375505400129759196965089832395480e-6 +/- 7.13e-76]", "raw_quantization_errors": ["[7.378129895551971139436728443911643296734507096209111868641317257017113e-5 +/- 6.44e-75]", "[7.379265781568942094222791739893016239875005877539519320988283764349254e-5 +/- 4.89e-75]"], "quantization_transfer_error": "[0.0003107219636395630716565506331775843716999007113945549555492760415003835 +/- 4.48e-74]", "norm_upper": "[1.9808523697481439279064687795680569700050940228351128166742992760415003835 +/- 4.48e-74]", "point_margin_before_H_error": "[0.0191476302518560720935312204319430299949059771648871833257007239584996165 +/- 4.48e-74]", "P": "[3.2111365590864024954194021797844391164329673450709620911186864131725702 +/- 6.18e-71]", "Q": "[0.74567021523881780562425033338614893016239875005877539519320988283764349 +/- 5.05e-72]", "Plog": "[11.013045951361482173743491172129732504474977769134852913872273504497885 +/- 1.36e-70]", "Qlog": "[5.6770745905296220449165235616861053599268380526204683224782505323180178 +/- 6.97e-71]", "elapsed_seconds": 17.292637825012207, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "37389/200000", "head": 1024, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.639098152637864871594290916675367495500903620430119664057113145378327148062 +/- 2.10e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["833439192079125770", "295546244019169825"], "raw_arrays_sha256": "cd84020d6163d9d9e1e7058242eb0cf974dd6400003121e837b6237a3c943e6c", "mollifier_integer_sha256": "276846a6207b08a06f33e0e88dc4fbab22cfbd87888acecadf3ab7e330abf775", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9980163155523409842024901237027096841016201198910811455315684740801781337 +/- 5.06e-74]", "M_log": "[1.8829577465657585132475916973947190380895904787787326261832411831838363801 +/- 6.65e-74]", "coefficient_quantization_error": "[3.895659667538497957393769558683253409442281262534682400109380049659427e-6 +/- 9.38e-76]", "raw_quantization_errors": ["[7.380063345425838627867749614684284319509016117947559057946081617341185e-5 +/- 3.77e-75]", "[7.378484210427454143952706233445075241972280759150293794345786486288520e-5 +/- 2.96e-75]"], "quantization_transfer_error": "[0.0003101400378004096491439253530167179661803387854980430593940334487676097 +/- 4.93e-74]", "norm_upper": "[1.9587876800734271692532921091217737257494591616843627891531440334487676097 +/- 4.93e-74]", "point_margin_before_H_error": "[0.0412123199265728307467078908782262742505408383156372108468559665512323903 +/- 4.93e-74]", "P": "[3.1940428151998459648529534821836468428431950901611794755905794608161734 +/- 2.29e-71]", "Q": "[0.72375954466028567007214021065608445075241972280759150293794345786486288 +/- 7.67e-72]", "Plog": "[10.8673395879387508445607642501270108310336110535496995346252693073356496 +/- 7.72e-71]", "Qlog": "[5.5371010555261445119442688514056346065608698535331923839706302221227535 +/- 5.75e-71]", "elapsed_seconds": 16.67099380493164, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "19507/100000", "head": 1024, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.643160652637864871594290916675367495500903620430119664057113145378327148062 +/- 2.25e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["820740749128416438", "276564798103792957"], "raw_arrays_sha256": "5e2f828abdfd098bbb7aa90d1b1bcd5de96b7c14b28de81bd879851779ff2091", "mollifier_integer_sha256": "77f1f96de1f87444331f8bfdcbe0cf0a9e40a203af495d53447d1f3d8bae325c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9904125263479419784940119534132641958319691204151376836015313333244223380 +/- 6.04e-74]", "M_log": "[1.8605064765448643521417962913807211027659534327499813089748090304316929668 +/- 6.81e-74]", "coefficient_quantization_error": "[3.776701324809573046323996972130256016247434868809848812451145447496312e-6 +/- 7.81e-76]", "raw_quantization_errors": ["[7.380261156946259115106949197922379175462599211690832065772810211943613e-5 +/- 1.99e-75]", "[7.380819860220609086898652140511331039010840676424472908587071143853111e-5 +/- 5.06e-75]"], "quantization_transfer_error": "[0.0003082350599685691911537517628079489771051652528115705095298013479656499 +/- 1.29e-74]", "norm_upper": "[1.9038299281632593260871825975643463584095014579392739728532798013479656499 +/- 1.29e-74]", "point_margin_before_H_error": "[0.0961700718367406739128174024356536415904985420607260271467201986520343501 +/- 1.29e-74]", "P": "[3.1506469575229683502254284132419792237917546259921169083206577281021194 +/- 4.71e-71]", "Q": "[0.66993895051981628594774154511515511331039010840676424472908587071143853 +/- 5.81e-72]", "Plog": "[10.4993518653812442584145194327584658982342777715945475514404781125903382 +/- 9.11e-71]", "Qlog": "[5.1895879271333896717553974256972815428886719182472162395464154171733613 +/- 7.30e-71]", "elapsed_seconds": 17.666722536087036, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "42889/200000", "head": 1024, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.652848152637864871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793013826159688884", "236219190336003222"], "raw_arrays_sha256": "89a237c47d7b47e537e4f09aeabaab3a74f84e18ae1b94141b0132a888df55cd", "mollifier_integer_sha256": "74cbecd5add3e8ac60e2663c04fae92eec02abdcdf8cc4c7bfba23a813211e10", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9726428559256016542546325148174694488331583381575117781031314542486597000 +/- 2.49e-74]", "M_log": "[1.8084027450481110968878422664250497389670466115916587588936735860004059266 +/- 2.67e-74]", "coefficient_quantization_error": "[3.719289693050300876509832970758561107157887790004800589965793280048589e-6 +/- 7.83e-76]", "raw_quantization_errors": ["[7.379759623685257783416390114254149164988925238623941516585311168763503e-5 +/- 4.14e-75]", "[7.380668998984242710164949634415853172624263712500871923215284380645940e-5 +/- 3.14e-75]"], "quantization_transfer_error": "[0.0003046004541073807153583375110137123816456984940063526492191902516008928 +/- 5.09e-74]", "norm_upper": "[1.7857392764196088256817240336430294403076913546982299854617191902516008928 +/- 5.09e-74]", "point_margin_before_H_error": "[0.2142607235803911743182759663569705596923086453017700145382808097483991072 +/- 5.09e-74]", "P": "[3.0529612107813266791616964685886425414916498892523862394151658531116876 +/- 4.60e-71]", "Q": "[0.55806763337918845559391073152759415853172624263712500871923215284380646 +/- 5.95e-72]", "Plog": "[9.6816023547724287912502966509741975539234549827859897714858511877154960 +/- 9.70e-71]", "Qlog": "[4.4487178550915617170582662897218329798752960739620244204544035095772459 +/- 5.34e-71]", "elapsed_seconds": 15.149323225021362, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 1 69 {'inverse1024': 37, 'Euler29': 2, 'Euler19': 2, 'Euler11': 2, 'Euler5': 26} references 11
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.637301987881739871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["839789601736840252", "305488636701255520"], "raw_arrays_sha256": "1bc02ed82b529375c4485a2a1e27aa5a5b3a64948b8bdb7849537e255ea8605d", "mollifier_integer_sha256": "012e978655eb1bf15b52c6a0e1184e3b2f3cdf3f1bcba1bba1ddd0bedad19419", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0014074261476757912951594855670327546029042428800418734227054949599155154 +/- 3.68e-74]", "M_log": "[1.8930002410142266624706642930038454144710549100234002467107174367596177873 +/- 4.23e-74]", "coefficient_quantization_error": "[3.838345010791852125214743090443310177077796387701401735920411141469943e-6 +/- 9.01e-76]", "raw_quantization_errors": ["[7.417623849663439245863048975067322075960142097599479282842539677087859e-5 +/- 5.23e-75]", "[7.420692898700677123858291714134424298074290698857866363742724736911819e-5 +/- 1.44e-75]"], "quantization_transfer_error": "[0.0003122035691924244064496931792581700758237352044656989481360664435173871 +/- 3.98e-74]", "norm_upper": "[1.9870532503131204027750209675383138484359879007012918708231360664435173871 +/- 3.98e-74]", "point_margin_before_H_error": "[0.0129467496868795972249790324616861515640120992987081291768639335564826129 +/- 3.98e-74]", "P": "[3.2147968850374415844962183961147506732207596014209759947928284253967709 +/- 5.45e-71]", "Q": "[0.7527895039723105236169417079171413442429807429069885786636374272473691 +/- 2.08e-71]", "Plog": "[11.049529257326508726760165501246414105433641760625180656340637693014942 +/- 1.29e-70]", "Qlog": "[5.7193306080889597893451047968666873716107400396393905570042326071810436 +/- 5.92e-71]", "elapsed_seconds": 15.20262598991394, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "37139/200000", "head": 1024, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.638864487881739871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834698223078227774", "297768724270522932"], "raw_arrays_sha256": "48d7dc8733e1332bba84aa2532e219361cb020e60b1e9486f0b654e2c44f21de", "mollifier_integer_sha256": "e89e348796f1c94d34d53596b54e358f687185422ff59c538312fe7ab2a9e156", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9984564485520722837211610867014596682278318442530104136860012298165570297 +/- 4.25e-74]", "M_log": "[1.8842601306626856430775807795592563317822189455272612834227836513089199292 +/- 2.26e-74]", "coefficient_quantization_error": "[3.90327978052413719913875124664122128190387952314369603586767470196182e-6 +/- 4.11e-75]", "raw_quantization_errors": ["[7.415065981575158231246969394265311179225494508012794976633740992236138e-5 +/- 2.73e-75]", "[7.415126091243152742176181012151765023926741929308984249218085097446357e-5 +/- 4.79e-75]"], "quantization_transfer_error": "[0.0003117075534188922293285363023774800809420958068360635817626314932360190 +/- 5.54e-74]", "norm_upper": "[1.9648287068870875022076269279407957321951486483123292276442626314932360190 +/- 5.54e-74]", "point_margin_before_H_error": "[0.0351712931129124977923730720592042678048513516876707723557373685067639810 +/- 5.54e-74]", "P": "[3.1976466476123047700225590517251926531117922549450801279497663374099224 +/- 7.17e-71]", "Q": "[0.73064016067436338787202625399762151765023926741929308984249218085097446 +/- 6.06e-72]", "Plog": "[10.9031700833643865365886732928440306915434492636307553693686798563649461 +/- 8.99e-71]", "Qlog": "[5.5782140597266838269980382162030480778857156079138129220572433848705401 +/- 7.48e-71]", "elapsed_seconds": 15.097603797912598, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "9691/50000", "head": 1024, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.642926987881739871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["821931960501369771", "278626773399424660"], "raw_arrays_sha256": "3965ad0a8d8f205879936b945ca07bd3f893a3dac7b4278574c087bb1b5e1ad6", "mollifier_integer_sha256": "ab9c918d09c961631c9f171543e1c5640470e753463898b19121bc840dae3011", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9908474108446887892754585036026378640240604124983556163346435121318038876 +/- 3.78e-74]", "M_log": "[1.8617880368433067420529379977081279775241544805846433385968275681286372013 +/- 6.33e-74]", "coefficient_quantization_error": "[3.808760899381677466814388015120000300740538225875437653987398449968572e-6 +/- 8.62e-76]", "raw_quantization_errors": ["[7.416675995199794374409575585389369566885856146979952425076469426579379e-5 +/- 6.70e-75]", "[7.416626846689010540748395916866594790640436381157945039635614524703903e-5 +/- 5.77e-75]"], "quantization_transfer_error": "[0.0003098967327329189132115822167444995240485766985831701056920939708790602 +/- 3.02e-74]", "norm_upper": "[1.9094749691217529186094806853566562486914163926699576818244420939708790602 +/- 3.02e-74]", "point_margin_before_H_error": "[0.0905250308782470813905193146433437513085836073300423181755579060291209398 +/- 3.02e-74]", "P": "[3.1541085878406754028280824746621038936956688585614697995242507646942658 +/- 3.93e-71]", "Q": "[0.67623742569646137977520728864666866594790640436381157945039635614524704 +/- 8.00e-72]", "Plog": "[10.533542078827711549600836684695932277563177853398228317396678422903415 +/- 1.41e-70]", "Qlog": "[5.2278762021765959790530580249731356474889110284879810625925384260402762 +/- 4.76e-71]", "elapsed_seconds": 15.866129875183105, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "10691/50000", "head": 1024, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.652926987881739871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793215307078842163", "236739777593656874"], "raw_arrays_sha256": "c18ca894fe18c694ec11214679d5050b1f4c4384f1bbc95f97154a949709df01", "mollifier_integer_sha256": "eb51c76a56a01f7c2a96267ec3838114931c4bfd77a63f5e1279a38ef0f0c666", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9725003064488038656297578436464769153492009542680005205644123365427570626 +/- 3.53e-74]", "M_log": "[1.8079868451504244841987010525949209050702899375523926621236693005134321520 +/- 6.61e-74]", "coefficient_quantization_error": "[3.829261116548132705586798836356742597852367975679471956195273331601487e-6 +/- 7.20e-76]", "raw_quantization_errors": ["[7.417144396939517503106723459371627701261098618272742335282591450247715e-5 +/- 4.65e-75]", "[7.418049730959228275046473820586331025256393760412735790039769376110948e-5 +/- 2.08e-75]"], "quantization_transfer_error": "[0.00030645865429601661457190259117022314658788656245123727822724111961830669 +/- 8.88e-75]", "norm_upper": "[1.78699372323736021664709691775161525974600044702540289743447724111961830669 +/- 8.90e-75]", "point_margin_before_H_error": "[0.21300627676263978335290308224838474025399955297459710256552275888038169331 +/- 8.90e-75]", "P": "[3.0530782725955698752546819461408437162770126109861827274233528259145025 +/- 5.59e-71]", "Q": "[0.55988316256784501365421042567570586331025256393760412735790039769376111 +/- 5.93e-72]", "Plog": "[9.6870353029781069913009405011139295616767709511540510715258539012646293 +/- 8.52e-71]", "Qlog": "[4.4588775885472124277501536618266663278105753320779210058901463291069682 +/- 2.54e-71]", "elapsed_seconds": 15.631299257278442, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 2 102 {'inverse1024': 54, 'Euler29': 3, 'Euler19': 3, 'Euler11': 3, 'Euler5': 39} references 15
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 640315, "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]", "L_reference_offset": "3/100", "sigma_reference": "[1.638005823125614871594290916675367495500903620430119664057113145378327148062 +/- 2.01e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["837999575484364342", "303102174905584630"], "raw_arrays_sha256": "ced4d5d0ff22427ca27189044258085f74fecf660854b028e332271d41361758", "mollifier_integer_sha256": "466ddf1d0048cffbafe894309536af208c1724e31fc5441af5d33e26e9198c4a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0000764543817705371739917525528272704951324360435483679004753354090864134 +/- 3.61e-74]", "M_log": "[1.8890564973374125824420447104127392838495394252014765866443903724923851407 +/- 6.25e-74]", "coefficient_quantization_error": "[3.890340643654274058732270433006422489029113556562787157518894436999998e-6 +/- 5.96e-76]", "raw_quantization_errors": ["[7.454409976021140322386141694210140718005794637148085166849025913305053e-5 +/- 5.10e-75]", "[7.455818628204854631283330438209009321782951270241226345238093889774653e-5 +/- 3.06e-75]"], "quantization_transfer_error": "[0.0003136001064390300856516230655912939134735498726388550781325189969919278 +/- 2.29e-74]", "norm_upper": "[1.9798095949861102010929364919579754048634070787727853394531325189969919278 +/- 2.29e-74]", "point_margin_before_H_error": "[0.0201904050138897989070635080420245951365929212272146605468674810030080722 +/- 2.29e-74]", "P": "[3.2081196330186398395846813809481921014071800579463714808516684902591330 +/- 6.17e-71]", "Q": "[0.74647362739120853933000423955438209009321782951270241226345238093889774 +/- 9.08e-72]", "Plog": "[10.997696666086639128565432542332648872584836079448802371206038497003913 +/- 1.34e-70]", "Qlog": "[5.6761533095213257526003187520031371540596086285600239341996934306383794 +/- 3.65e-71]", "elapsed_seconds": 16.62868022918701, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "38639/200000", "head": 1024, "N_reference": 640315, "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]", "L_reference_offset": "3/100", "sigma_reference": "[1.643005823125614871594290916675367495500903620430119664057113145378327148062 +/- 2.13e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["822170251821778225", "279277797759618295"], "raw_arrays_sha256": "46e89dab46fe537f7c1d9ebf34bc390906eea0cd67884fac7fe8b87c0786c5ed", "mollifier_integer_sha256": "e7bfbe8247932b72e7978e4e621d554d7823a07db43290e9f53a40813a22c128", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9907006533802926782300091242570959795180264945134701356147380547961736015 +/- 6.46e-74]", "M_log": "[1.8613555235754974600833023602709703722831608812436505169981413743627774054 +/- 3.25e-74]", "coefficient_quantization_error": "[3.77978843202707683275201511997478061053801152314009250043652405980418e-6 +/- 1.94e-75]", "raw_quantization_errors": ["[7.453459736901555872642774716409873776326383045063173001014283162785692e-5 +/- 6.06e-75]", "[7.454022490603398335881238222763383185916415844864243019611319760704369e-5 +/- 5.77e-75]"], "quantization_transfer_error": "[0.0003112501452865017890838917742537759400000425648776642422718790813464848 +/- 4.59e-74]", "norm_upper": "[1.9110190393230012372736761595411105971938958021473971954922718790813464848 +/- 4.60e-74]", "point_margin_before_H_error": "[0.0889809606769987627263238404588894028061041978526028045077281209186535152 +/- 4.60e-74]", "P": "[3.1542853183714022043786116816534140987377632638304506317300101428316278 +/- 6.80e-71]", "Q": "[0.67856482994468135308278508191347763383185916415844864243019611319760704 +/- 6.06e-72]", "Plog": "[10.539980780165615605096688929034389917925913737895866344730650115916823 +/- 4.39e-70]", "Qlog": "[5.2402941162436078812399636149614143476459075628353617986827897316322653 +/- 7.73e-71]", "elapsed_seconds": 15.996800422668457, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "42639/200000", "head": 1024, "N_reference": 640315, "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]", "L_reference_offset": "3/100", "sigma_reference": "[1.653005823125614871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793417105274868361", "237262991894936320"], "raw_arrays_sha256": "ab9aeece1f9fd829a162c35f9dbaac30507c69caf1f6bae69ae80ea56eb5bec0", "mollifier_integer_sha256": "cce7e29999c84adcc2f3653aca89f500dc1e6be5a95234d5d561b73d990b971b", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9723577897544923537012928054959415848790161934895608224453869539002992974 +/- 3.02e-74]", "M_log": "[1.8075710742121697071376228940004030383064959471439759944472262968858148607 +/- 4.40e-74]", "coefficient_quantization_error": "[3.920959834894613229827629771619784452157383741437613678139111667922160e-6 +/- 7.50e-76]", "raw_quantization_errors": ["[7.455411566533883693609994835663682056109322472468759880149338255670804e-5 +/- 6.67e-75]", "[7.455151270809642868951235200708434277983992546234340087595198395220036e-5 +/- 2.61e-75]"], "quantization_transfer_error": "[0.0003082629596667814155942806694931480187662877871058617502245809648323148 +/- 2.40e-74]", "norm_upper": "[1.7882532237421836536958176551723319992042818107439540062814745809648323148 +/- 2.40e-74]", "point_margin_before_H_error": "[0.2117467762578163463041823448276680007957181892560459937185254190351676852 +/- 2.40e-74]", "P": "[3.0531957281028304322588721351046066368205610932247246875988014933825567 +/- 2.52e-71]", "Q": "[0.56170911209400477878647759828950708434277983992546234340087595198395220 +/- 5.12e-72]", "Plog": "[9.6924763593515305025247805929231262078424944012836543636854951351756189 +/- 7.11e-71]", "Qlog": "[4.4690730019641860850337212198729455343680856822925696674432822614336449 +/- 7.19e-71]", "elapsed_seconds": 15.822959423065186, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 3 135 {'inverse1024': 71, 'Euler29': 4, 'Euler19': 4, 'Euler11': 4, 'Euler5': 52} references 18
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 643524, "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]", "L_reference_offset": "1/25", "sigma_reference": "[1.638084658369489871594290916675367495500903620430119664057113145378327148062 +/- 2.19e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838257827234330002", "303831349171936927"], "raw_arrays_sha256": "867cf7e5bb0f64e82f8f1d5247093a95200e8fe6484931b9601786ae918a27d2", "mollifier_integer_sha256": "859271ac954e27c506df1acd763ebc514586924beb51459a6cb97a085c8d87ae", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9999275475379301861313298091746444103650790378882091517681171536076805261 +/- 3.59e-74]", "M_log": "[1.8886154531587112795170543314634368465291430317401959217393228628865582554 +/- 6.82e-74]", "coefficient_quantization_error": "[3.757952530631949605384519019983167721471398275676613518758079532200537e-6 +/- 9.10e-76]", "raw_quantization_errors": ["[7.492891380956057102304079661423059610575836661760113356344638026261590e-5 +/- 6.75e-75]", "[7.492298393157182686441180615885725854237427220515880404410290967658080e-5 +/- 2.91e-75]"], "quantization_transfer_error": "[0.0003145642753448464440911355894312910931985980011004388736221560211427546 +/- 2.36e-74]", "norm_upper": "[1.9815234702463130352612628645886870109206866627670306146548721560211427546 +/- 2.37e-74]", "point_margin_before_H_error": "[0.0184765297536869647387371354113129890793133372329693853451278439788572454 +/- 2.37e-74]", "P": "[3.2083301067432241666653833923591142305961057583666176011335634463802626 +/- 2.71e-71]", "Q": "[0.74911747052467075048439615008740885725854237427220515880404410290967658 +/- 6.88e-72]", "Plog": "[11.0046985900020063255193404509484605763340555183531874366183416358962796 +/- 9.35e-71]", "Qlog": "[5.6899048647770120699726860583679376024636837350269234031364984954913028 +/- 7.43e-71]", "elapsed_seconds": 15.149198532104492, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "38389/200000", "head": 1024, "N_reference": 643524, "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]", "L_reference_offset": "1/25", "sigma_reference": "[1.642772158369489871594290916675367495500903620430119664057113145378327148062 +/- 2.08e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823368984009475778", "281366685725616582"], "raw_arrays_sha256": "3513c4582cb7938c215ec2db1be749fcd70c9b023ad91f7eafdd41f6b6b4f838", "mollifier_integer_sha256": "442b9d8e9f2d7576cd8d94af71e0d0eebcf3a6446dc58c77ee7ac39686416698", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9911357363612669234362294576142287319991066122289298862990037092570869392 +/- 6.04e-74]", "M_log": "[1.8626378702725283660112392457393176354110044239911749616705139959027487518 +/- 6.67e-74]", "coefficient_quantization_error": "[3.82834558757787975770435656264336695738284499386540451770213731296344e-6 +/- 2.02e-75]", "raw_quantization_errors": ["[7.490109107191482846539233219194730753388609747634090533338240724362387e-5 +/- 6.64e-75]", "[7.490993244737851877515718580627337790120906235692788036502222250585652e-5 +/- 2.01e-75]"], "quantization_transfer_error": "[0.00031300481191725184616521604682220328838872807606581800768090050313114243 +/- 8.66e-75]", "norm_upper": "[1.91672390585034263967846320187079272415728616612538222425768090050313114243 +/- 8.69e-75]", "point_margin_before_H_error": "[0.08327609414965736032153679812920727584271383387461777574231909949686885757 +/- 8.69e-75]", "P": "[3.1577623173912494889861802360821919473075338860974763409053333824072436 +/- 3.50e-71]", "Q": "[0.68496882559498936403055494234205627337790120906235692788036502222250585 +/- 8.92e-72]", "Plog": "[10.574376727560405829862433363510123517015615119502806551620937007560372 +/- 9.77e-71]", "Qlog": "[5.2790312145927048592796169368110857947886728303185404719102347060512163 +/- 7.67e-71]", "elapsed_seconds": 16.389971017837524, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "21257/100000", "head": 1024, "N_reference": 643524, "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]", "L_reference_offset": "1/25", "sigma_reference": "[1.653084658369489871594290916675367495500903620430119664057113145378327148062 +/- 2.10e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["793618553729337562", "237788321333739990"], "raw_arrays_sha256": "77165ef70c28934965052fc8d66200a81d540d008f7413b924840e6a2b0e5e54", "mollifier_integer_sha256": "32e6cdcef584aef9a2109bf44850d0e9e58f078d7557870a8fe3f5529820fa96", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9722153058325024352740299588754877189045376381342682779166687452753477052 +/- 3.76e-74]", "M_log": "[1.8071554321860344828362191858089906176481100767833725894409745339691604894 +/- 4.64e-74]", "coefficient_quantization_error": "[3.815575177546354400450381152246113637128124498188970624060284370427128e-6 +/- 7.70e-76]", "raw_quantization_errors": ["[7.490461912132529973554488078940734330487146034370150342622677078571679e-5 +/- 1.76e-75]", "[7.490297385030332741574853841423468114553442444712637465337623062555937e-5 +/- 5.85e-75]"], "quantization_transfer_error": "[0.0003092526518649333390667986322988657492760815561967512215155334943029195 +/- 1.30e-74]", "norm_upper": "[1.7895149721076632213258475910124581208664540448130326887215155334943029195 +/- 1.30e-74]", "point_margin_before_H_error": "[0.2104850278923367786741524089875418791335459551869673112784844665056970805 +/- 1.30e-74]", "P": "[3.0533132820598421218848185526932894073433048714603437015034262267707857 +/- 2.80e-71]", "Q": "[0.56354526123568885866341428369466423468114553442444712637465337623062556 +/- 6.17e-72]", "Plog": "[9.697921579676115187817163493821150743409558952703651716762138936710335 +/- 4.18e-70]", "Qlog": "[4.4793002966904335809302258874854166610422546516894699807175856464457688 +/- 5.28e-71]", "elapsed_seconds": 17.32018256187439, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 4 166 {'inverse1024': 87, 'Euler29': 4, 'Euler19': 5, 'Euler11': 5, 'Euler5': 65} references 21
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "36889/200000", "head": 1024, "N_reference": 646750, "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "1/20", "sigma_reference": "[1.639413493613364871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834453215713862171", "298379079654860254"], "raw_arrays_sha256": "53f4ffa102fd3d1c1d4a1c755777038d56d75642456033215b0f9ec6ae2dd5ec", "mollifier_integer_sha256": "4e6b032b501685bb0db2a25d91fb7bb7d4415df996a8a0eba34d02838bb04e6d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9974228187010852676907106779588808220575062756939867365528638686733884159 +/- 6.71e-74]", "M_log": "[1.8812020370517203302981357996185285725909196479911943495602566837722186369 +/- 3.09e-74]", "coefficient_quantization_error": "[3.840929455022352258707177856910930079190145550914480524375031436671622e-6 +/- 8.33e-76]", "raw_quantization_errors": ["[7.528106726829812180335413380530360739802427055758139211635122714696117e-5 +/- 3.26e-75]", "[7.526338897386829084584890885197788451100137292232684866407092969645965e-5 +/- 1.51e-75]"], "quantization_transfer_error": "[0.0003157907455364895365910393385660932608712045185013403369243127561091644 +/- 1.24e-74]", "norm_upper": "[1.9654665678663516838381306805692133417096752254001541723681743127561091644 +/- 1.24e-74]", "point_margin_before_H_error": "[0.0345334321336483161618693194307866582903247745998458276318256872438908356 +/- 1.24e-74]", "P": "[3.1948500081715000133241348971025553036073980242705575813921163512271469 +/- 7.24e-71]", "Q": "[0.73398852343536654750532338797135197788451100137292232684866407092969646 +/- 7.97e-72]", "Plog": "[10.8947659392177673782675835563605103022814882555089349806909553940616663 +/- 9.28e-71]", "Qlog": "[5.5906814234949772330932188784425876289650353039117867394028118122143311 +/- 7.05e-71]", "elapsed_seconds": 15.117372512817383, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "4783/25000", "head": 1024, "N_reference": 646750, "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "1/20", "sigma_reference": "[1.642850993613364871594290916675367495500903620430119664057113145378327148062 +/- 2.17e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823609176038578004", "282028914606695486"], "raw_arrays_sha256": "fe129b4be4845409551b0c125b4635c5ca3ce7a3bed4fb7aa7c4b3ec78d9e176", "mollifier_integer_sha256": "88255733b72e03dc09fa6c01b86cd93b571a84dcc344de476a9ac99e8c74c8c1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9909889119105078783106640489872518899084383178687604017874648850479744335 +/- 3.63e-74]", "M_log": "[1.8622050915886870869767699994278479970324955759981572920455312743818104065 +/- 4.07e-74]", "coefficient_quantization_error": "[3.73205766438747488960052747674459302800106133457832221822155730953884e-6 +/- 1.02e-75]", "raw_quantization_errors": ["[7.531202808019887923421430586690908346628783509010213694640813016490656e-5 +/- 4.14e-75]", "[7.530457900018904929289366155396591556640307637604896258027493263546098e-5 +/- 2.61e-75]"], "quantization_transfer_error": "[0.0003142262528969087774671551863386339446043005346442352394520081260982241 +/- 2.04e-74]", "norm_upper": "[1.9182905780294258604700024848846689492402111521124030243019520081260982241 +/- 2.04e-74]", "point_margin_before_H_error": "[0.0817094219705741395299975151153310507597888478875969756980479918739017759 +/- 2.04e-74]", "P": "[3.1579419669456779695701521830558669090834662878350901021369464081301649 +/- 2.70e-71]", "Q": "[0.68734169441835136626486906553655396591556640307637604896258027493263546 +/- 6.27e-72]", "Plog": "[10.5808678725741461118221109739668344598078936678523637013419699407899617 +/- 9.07e-71]", "Qlog": "[5.2916154331302527936323113074308365741852476808609317001262888444208094 +/- 4.26e-71]", "elapsed_seconds": 16.431883335113525, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "5283/25000", "head": 1024, "N_reference": 646750, "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "1/20", "sigma_reference": "[1.652850993613364871594290916675367495500903620430119664057113145378327148062 +/- 2.23e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["794666627948701726", "239532681982365456"], "raw_arrays_sha256": "d4316662469274bac9f26a7d5cfec1e94fc45f885313eba6946d00f40b2a738d", "mollifier_integer_sha256": "24ada32df15a0708ffca31b9e4a25a00381f9c4c1ee421250ed2a32c50c1ec9a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9726377183190019501458914806292642146763469851895786038683459563405049291 +/- 5.20e-74]", "M_log": "[1.8083877550767735743650651950228670393149533875451497711945137445645163148 +/- 5.11e-74]", "coefficient_quantization_error": "[3.805381595572373828008066947039145016120262168542894319175794365727615e-6 +/- 5.89e-76]", "raw_quantization_errors": ["[7.527129501245876068594714352908688956193611830404224457771802049284027e-5 +/- 4.53e-75]", "[7.526677052698932706045749441081262625893700800907917389154498422520427e-5 +/- 6.02e-75]"], "quantization_transfer_error": "[0.00031075174500741794322188866025723093092785316830206054680544150520959376 +/- 8.94e-75]", "norm_upper": "[1.79436057352144351333730242742766901194021449524288702148430544150520959376 +/- 8.95e-75]", "point_margin_before_H_error": "[0.20563942647855648666269757257233098805978550475711297851569455849479040624 +/- 8.95e-75]", "P": "[3.0564677114017321910452318455810290868895619361183040422445777180204928 +/- 5.15e-71]", "Q": "[0.56872765727292023502408194186941081262625893700800907917389154498422520 +/- 6.17e-72]", "Plog": "[9.7286229675249523156862308979059408322515441779191644943445693991330992 +/- 7.43e-71]", "Qlog": "[4.5119291663623208909932468257625857394750580006245305823273982889721442 +/- 4.45e-71]", "elapsed_seconds": 16.108421325683594, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 5 197 {'inverse1024': 103, 'Euler29': 4, 'Euler19': 6, 'Euler11': 6, 'Euler5': 78} references 24
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 649992, "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]", "L_reference_offset": "3/50", "sigma_reference": "[1.639492328857239871594290916675367495500903620430119664057113145378327148062 +/- 2.02e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834707692065182170", "299096614777716556"], "raw_arrays_sha256": "d4bd9e363e7e3e77ea233c28571d0b99e3a8fcec7ba899e082fed8da44f2ffe1", "mollifier_integer_sha256": "494eef7eba6cc549a1a52412ce7c29389ce6e785d1f4f31a9d5a85c1204508c7", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9972745309685508653901712772881635496215172223237277043659700470637352810 +/- 5.53e-74]", "M_log": "[1.8807634531992399240464923657634723148964738865741378201480201023797937178 +/- 3.62e-74]", "coefficient_quantization_error": "[3.787559465638090724199720733769784865558389926997130706508372655177420e-6 +/- 6.51e-76]", "raw_quantization_errors": ["[7.569802660329674359652313205885100172220053795394009361293920086834132e-5 +/- 2.44e-75]", "[7.568941956645419387488926933822808965186310061414014291874688182942006e-5 +/- 3.60e-75]"], "quantization_transfer_error": "[0.00031725302621374759875701325650883516781207368391249993847607816775997843 +/- 8.88e-75]", "norm_upper": "[1.96715420127020139523748783343304243315495725915449355462597607816775997843 +/- 8.91e-75]", "point_margin_before_H_error": "[0.03284579872979860476251216656695756684504274084550644537402392183224002157 +/- 8.91e-75]", "P": "[3.1950530681173859391080984762570588510017222005379539400936129392008683 +/- 5.26e-71]", "Q": "[0.73658396480178719928054481114433822808965186310061414014291874688182942 +/- 7.61e-72]", "Plog": "[10.901648335850198488762117751120077398855568752330681310595954442610489 +/- 1.25e-70]", "Qlog": "[5.6041983185871557425436814167487242048590331886122588610443391945894768 +/- 6.18e-71]", "elapsed_seconds": 16.807717084884644, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "19007/100000", "head": 1024, "N_reference": 649992, "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]", "L_reference_offset": "3/50", "sigma_reference": "[1.642617328857239871594290916675367495500903620430119664057113145378327148062 +/- 2.13e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824816945890434728", "284146407865233244"], "raw_arrays_sha256": "98e8b0f24d3089bacb523e5cf1840752ae6f8c9f27180c587adb5cfaddfd411a", "mollifier_integer_sha256": "0cec2becdd517fe790c5595b0f3323d394e2050b47d7457e40467d42d35dc8d2", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9914241934975113634944193396586543010415133434182260115705026240485765834 +/- 4.49e-74]", "M_log": "[1.8634882252539850250343400692822060708907934452797948701721984744256140793 +/- 5.52e-74]", "coefficient_quantization_error": "[3.841776632779847486301328586553130823753873650544593107406419281057846e-6 +/- 6.48e-76]", "raw_quantization_errors": ["[7.565726743561010682781164295712791830202353765187257820973790086146213e-5 +/- 3.49e-75]", "[7.565436497260357884477099442098295777133816146856046652213375974859882e-5 +/- 1.90e-75]"], "quantization_transfer_error": "[0.0003161362230871035039541228145571244626260870047743823749397157952674323 +/- 1.39e-74]", "norm_upper": "[1.9240608999810170202293739949511836334808684461661513354999397157952674323 +/- 1.39e-74]", "point_margin_before_H_error": "[0.0759391000189829797706260050488163665191315538338486645000602842047325677 +/- 1.39e-74]", "P": "[3.1614349737040094731363077921117071279183020235376518725782097379008615 +/- 7.16e-71]", "Q": "[0.69385393895752657677678178271317098295777133816146856046652213375974860 +/- 8.53e-72]", "Plog": "[10.615478273559584699452658468653245830614061021207338563400444849181134 +/- 2.01e-70]", "Qlog": "[5.3308149143768181894284212856901747822607131304720644604220174133033338 +/- 3.35e-71]", "elapsed_seconds": 15.828874349594116, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "42139/200000", "head": 1024, "N_reference": 649992, "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]", "L_reference_offset": "3/50", "sigma_reference": "[1.652929828857239871594290916675367495500903620430119664057113145378327148062 +/- 2.14e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["794870186783296576", "240067400324860820"], "raw_arrays_sha256": "bc134248b61dbd3a9ba7a24fc6f5c07eb60369e7114994683face95396e9bdac", "mollifier_integer_sha256": "bbe49f2c494d7f7210baa93f866ee351f726d0ff986be920a82246c31f589556", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9724951700237589786942642656149778137700806463355684529991293634646207103 +/- 6.00e-74]", "M_log": "[1.8079718598272033384120746027294200312520400268407590219849744963464397445 +/- 4.73e-74]", "coefficient_quantization_error": "[3.74359961313267550690424383058436906847711788055299030739201614552724e-6 +/- 5.02e-75]", "raw_quantization_errors": ["[7.568067843795202962273243004564034293567579179427536395979034444950337e-5 +/- 5.45e-75]", "[7.567545505569292987977807446829881516458022469419165621183153485950345e-5 +/- 1.54e-75]"], "quantization_transfer_error": "[0.0003121274125167281949416634900869452403736709316146747270539865634037119 +/- 5.58e-74]", "norm_upper": "[1.7956426559398291043918199820139732095422101615627181903520539865634037119 +/- 5.58e-74]", "point_margin_before_H_error": "[0.2043573440601708956081800179860267904577898384372818096479460134365962881 +/- 5.58e-74]", "P": "[3.0565879361328738965868126738362956403429356757917942753639597903444495 +/- 3.04e-71]", "Q": "[0.57059933468805954768146669213696829881516458022469419165621183153485950 +/- 5.37e-72]", "Plog": "[9.734115834367170661906589994208154009875514654447514894037875361039433 +/- 4.27e-70]", "Qlog": "[4.5222945981814138844589476042535462604611615346922498001740553690454413 +/- 3.76e-71]", "elapsed_seconds": 13.519397497177124, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 6 229 {'inverse1024': 120, 'Euler29': 4, 'Euler19': 7, 'Euler11': 7, 'Euler5': 91} references 27
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 653250, "L_reference": "[26.77943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]", "L_reference_offset": "7/100", "sigma_reference": "[1.639258664101114871594290916675367495500903620430119664057113145378327148062 +/- 2.15e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["835974975087885838", "301361845028727649"], "raw_arrays_sha256": "95701b37f87aefbbbebbaef7d3278764b89b55c5a10d4fad44751dd4d707946b", "mollifier_integer_sha256": "3117529a616d1df80356cecad268c57e6317fab6d5b787e539bbd30ac5caf29d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9977141510012098913734024034071515992590471194717722947996228711936880183 +/- 3.70e-74]", "M_log": "[1.8820637994076383375527263478826989189883070754426324006512084792152094508 +/- 2.72e-74]", "coefficient_quantization_error": "[3.77058166901350440564806814808174754885036510264050264914543629504676e-6 +/- 3.97e-75]", "raw_quantization_errors": ["[7.605078329090759764185651928100889762092173433353480173710701105820365e-5 +/- 4.01e-75]", "[7.605850410764174210962034824305387464849424950618765166827315326892900e-5 +/- 3.36e-75]"], "quantization_transfer_error": "[0.0003187351022602820206444313416477463653285228558135403267205692645696744 +/- 4.14e-74]", "norm_upper": "[1.9732836170513606100469585974937808579744745218105864895454705692645696744 +/- 4.14e-74]", "point_margin_before_H_error": "[0.0267163829486393899530414025062191420255254781894135104545294307354303256 +/- 4.14e-74]", "P": "[3.1986700239654326884509133408942810088976209217343335348017371070110582 +/- 3.03e-71]", "Q": "[0.74363945792143349604356225706699305387464849424950618765166827315326893 +/- 8.77e-72]", "Plog": "[10.9377065936188091422074552028348701432410735341759450749201210967958378 +/- 7.97e-71]", "Qlog": "[5.6459699978545742288910447919688048616267785224602774880134084340880076 +/- 5.67e-71]", "elapsed_seconds": 17.516047477722168, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "37889/200000", "head": 1024, "N_reference": 653250, "L_reference": "[26.77943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]", "L_reference_offset": "7/100", "sigma_reference": "[1.642696164101114871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825058749765295426", "284819911639927346"], "raw_arrays_sha256": "1cceb660e5b5a683eb9556c14593210ef9e019ea0a88933827708f444e2c175a", "mollifier_integer_sha256": "d5924ea5b71699c0023a685aa7189f4f4bdc7c43b5ee5ecbac7ddad58db6bc7a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9912773020192802663128552358977586488002473402135477453190864963899367379 +/- 3.39e-74]", "M_log": "[1.8630551809618334458674776072166582232231520022394495001747350904973058332 +/- 5.58e-74]", "coefficient_quantization_error": "[3.693087663099981487231378440454592464123976084711910995335161177287166e-6 +/- 9.05e-76]", "raw_quantization_errors": ["[7.605599770170693733314428146473991608256461106205903108061114965847021e-5 +/- 6.48e-75]", "[7.605014779777947597075168866982119891938935172269503323130906863321164e-5 +/- 1.39e-75]"], "quantization_transfer_error": "[0.0003171324817049543450529996534059015946816989968593405648276064454172688 +/- 3.69e-74]", "norm_upper": "[1.9256497019070587349350575040006405167194437572549159811898276064454172688 +/- 3.69e-74]", "point_margin_before_H_error": "[0.0743502980929412650649424959993594832805562427450840188101723935545827312 +/- 3.69e-74]", "P": "[3.1616174690478466177497110739689647399160825646110620590310806111496585 +/- 6.37e-71]", "Q": "[0.69627319460214288655452299778241982119891938935172269503323130906863321 +/- 5.77e-72]", "Plog": "[10.6220209880828518987724129886038615358981101819572880560418270655696006 +/- 8.28e-71]", "Qlog": "[5.3435666975631131822518305326911222182565398915408951213432412342349590 +/- 4.49e-71]", "elapsed_seconds": 19.25475549697876, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "21007/100000", "head": 1024, "N_reference": 653250, "L_reference": "[26.77943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]", "L_reference_offset": "7/100", "sigma_reference": "[1.653008664101114871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["795073953956999622", "240604702683521272"], "raw_arrays_sha256": "96c471c3e24318995aec1fcd48f3bc7c9a19d9d890a6763dd7bdd8660d4179a2", "mollifier_integer_sha256": "a1c3eff590e88ddf8003ea779221916cf669be226a3b5bef647a3c112445e67f", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9723526545106359157750989467689750548725654121278510405065148503744178196 +/- 5.28e-74]", "M_log": "[1.8075560935353596186915727192269203019365119725968063162086826377749624270 +/- 4.00e-74]", "coefficient_quantization_error": "[3.849809558103641747116187550376519862653100048226743532391361962090294e-6 +/- 6.43e-76]", "raw_quantization_errors": ["[7.607473532859617193561773368917537301275492858546958484207486519984333e-5 +/- 3.72e-75]", "[7.606906928262359739569068750141134224101338141110675560602619631025259e-5 +/- 3.27e-75]"], "quantization_transfer_error": "[0.0003140523423502268088409710844706766842731563407897885147222305986059175 +/- 5.06e-74]", "norm_upper": "[1.7969301315847847171961000317242059297463723747093200619522222305986059175 +/- 5.06e-74]", "point_margin_before_H_error": "[0.2030698684152152828038999682757940702536276252906799380477777694013940825 +/- 5.06e-74]", "P": "[3.0567084742943495922656856177336891753730127549285854695848420748651998 +/- 5.47e-71]", "Q": "[0.57248174193427106983305242896875141134224101338141110675560602619631025 +/- 4.53e-72]", "Plog": "[9.7396157666417665740803989088729715708173845328974800033803468805674632 +/- 8.36e-71]", "Qlog": "[4.5326954606098459200924560800244756349763952490479856112552052917902672 +/- 4.86e-71]", "elapsed_seconds": 15.064319372177124, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 7 258 {'inverse1024': 134, 'Euler29': 4, 'Euler19': 8, 'Euler11': 8, 'Euler5': 104} references 30
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "37639/200000", "head": 1024, "N_reference": 656524, "L_reference": "[26.78943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.21e-75]", "L_reference_offset": "2/25", "sigma_reference": "[1.642462499344989871594290916675367495500903620430119664057113145378327148062 +/- 2.17e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["826274767485809545", "286965793371518151"], "raw_arrays_sha256": "0c49ae50d852be6bf8b5d8db61a7d3bf8c4c4a0de300462f6bf8c66e879d4887", "mollifier_integer_sha256": "10b504c417a2de6129d3d394096d03bf7351be18e74fa02fe2f34d1e3fb82fb8", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9917127823342030352715925731783521110884783337209462042084481526658537584 +/- 4.65e-74]", "M_log": "[1.8643391021655316629950779551743051399219105476397840379879058481223962386 +/- 3.94e-74]", "coefficient_quantization_error": "[3.804324517195063651338589335788514672445340070644418216618253722155275e-6 +/- 7.87e-76]", "raw_quantization_errors": ["[7.644174609908353297333298434091353144744509783634714626661985949461774e-5 +/- 4.00e-75]", "[7.644621931050162686266317141969409797186419847735281666617190375565210e-5 +/- 3.84e-75]"], "quantization_transfer_error": "[0.0003192235431373979961278775144185429539686629915100742375888657914713043 +/- 2.72e-74]", "norm_upper": "[1.9314837588719311556475389335454840703036791274690491367375888657914713043 +/- 2.72e-74]", "point_margin_before_H_error": "[0.0685162411280688443524610664545159296963208725309508632624111342085286957 +/- 2.72e-74]", "P": "[3.1651261792982799698015890556405909135314474450978363471462666198594946 +/- 2.92e-71]", "Q": "[0.70289552468150887828244127645266969409797186419847735281666617190375565 +/- 5.40e-72]", "Plog": "[10.6568419477345087589944492231385739766907384534053322370647844688121906 +/- 8.31e-71]", "Qlog": "[5.3832296022254136715471534320614535846999814901788722301945729248968749 +/- 4.50e-71]", "elapsed_seconds": 14.507886409759521, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "10441/50000", "head": 1024, "N_reference": 656524, "L_reference": "[26.78943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.21e-75]", "L_reference_offset": "2/25", "sigma_reference": "[1.652774999344989871594290916675367495500903620430119664057113145378327148062 +/- 2.19e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796130412085530441", "242378123513832270"], "raw_arrays_sha256": "f4596800c70b1948adf876a49aca009da29653e27093aee2aad0062c21ffac1b", "mollifier_integer_sha256": "06feecd974a33f2778949340b4efbac76eef136c1de6c3fd3dcfa9a12854ef88", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9727751606606111988572299048991343491447514158610189467224761162177542973 +/- 5.41e-74]", "M_log": "[1.8087887848778358594201647576905483019640318691192683500873879930872754856 +/- 6.90e-74]", "coefficient_quantization_error": "[3.875751090567120477142254808429658929271746298142458901652084537461399e-6 +/- 8.50e-76]", "raw_quantization_errors": ["[7.644825750202402026780889352465157279802718884657515277282524954717131e-5 +/- 4.87e-75]", "[7.645288631649427239069208342263411857192754318034166616326681722861132e-5 +/- 1.57e-75]"], "quantization_transfer_error": "[0.0003157376235469696844799807556167262866618435181842736891313011504898272 +/- 1.28e-74]", "norm_upper": "[1.8018408743300571646766168336873245618100734751023517541578813011504898272 +/- 1.29e-74]", "point_margin_before_H_error": "[0.1981591256699428353233831663126754381899265248976482458421186988495101728 +/- 1.29e-74]", "P": "[3.0598786253868153737440837268622746515727980271888465751527728252495472 +/- 6.28e-71]", "Q": "[0.57777437722459764890495905145842263411857192754318034166616326681722861 +/- 4.61e-72]", "Plog": "[9.770536420317892074686246209053103554466703250763702123357866566113706 +/- 3.35e-70]", "Qlog": "[4.5658020490490302158107320422495500248028179585872538211897937993737833 +/- 3.24e-71]", "elapsed_seconds": 14.790456056594849, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 8 286 {'inverse1024': 147, 'Euler29': 4, 'Euler19': 9, 'Euler11': 9, 'Euler5': 117} references 32
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "37389/200000", "head": 1024, "N_reference": 659815, "L_reference": "[26.79943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.35e-75]", "L_reference_offset": "9/100", "sigma_reference": "[1.642228834588864871594290916675367495500903620430119664057113145378327148062 +/- 2.13e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827497721496428689", "289132528957684451"], "raw_arrays_sha256": "1c18bb7a24803449ad240ee57284a439190f5c26ba8c39b27b635f48a103bcf7", "mollifier_integer_sha256": "cfd570eef63a1db4147319f4d251b369eba3f552a237e9c7cc2e66957047862e", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9921485627952207904058283020850325096192409634882936603824592668674861944 +/- 4.99e-74]", "M_log": "[1.8656242129826169985760972126238313555753294480020897887566386824997962702 +/- 6.14e-74]", "coefficient_quantization_error": "[3.79422790099823767630539968824894532511627689355538546908222566869745e-6 +/- 3.07e-75]", "raw_quantization_errors": ["[7.681541377879406745579049855811222938396299713711450488828386614847435e-5 +/- 5.50e-75]", "[7.680191086898709678866653760821901239956712525451585551483935301044057e-5 +/- 3.95e-75]"], "quantization_transfer_error": "[0.0003207428966384184305450583258689417792305136863581177701360653997509215 +/- 1.37e-74]", "norm_upper": "[1.9373654523452502431730483317813095906106576110069147583951360653997509215 +/- 1.37e-74]", "point_margin_before_H_error": "[0.0626345476547497568269516682186904093893423889930852416048639346002490785 +/- 1.37e-74]", "P": "[3.1686485201795605542832150678423081122293839629971371145048882838661485 +/- 5.99e-71]", "Q": "[0.70959689996565054322624423294385821901239956712525451585551483935301044 +/- 7.03e-72]", "Plog": "[10.691835668446934923122179551846590552158751545520791779079141202079575 +/- 3.14e-70]", "Qlog": "[5.4232401903608258438383414658719465745760377384729445385582200146575849 +/- 4.94e-71]", "elapsed_seconds": 13.708755254745483, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "41639/200000", "head": 1024, "N_reference": 659815, "L_reference": "[26.79943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.35e-75]", "L_reference_offset": "9/100", "sigma_reference": "[1.652853834588864871594290916675367495500903620430119664057113145378327148062 +/- 2.27e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796336016871688210", "242924774007144216"], "raw_arrays_sha256": "4ba0f8182e5cbcd035be238691d21e58bdda70f132f7171a4a545e51f5fbe7c6", "mollifier_integer_sha256": "333c1652c63b4180063e1d345db2218ef584f37812d4e47831e7a2ee09e13f38", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9726325807549881493733753394938056880042287191658589142584042955697945019 +/- 4.99e-74]", "M_log": "[1.8083727652729692490196530536972318949199581625937944566800851276724457317 +/- 6.38e-74]", "coefficient_quantization_error": "[3.794601892029580390487054334693170887399389944875150413144269336481848e-6 +/- 8.47e-76]", "raw_quantization_errors": ["[7.682088866886467593594140035894051620889227832468031261090129887199473e-5 +/- 3.85e-75]", "[7.680444996421209074869604934852238059805944869374650380588765336903451e-5 +/- 3.23e-75]"], "quantization_transfer_error": "[0.00031685695858565581435217794813722299829379031129909326636086572568124116 +/- 9.37e-75]", "norm_upper": "[1.8031469485583194592623434984158731547412301630682571010788608657256812412 +/- 4.94e-74]", "point_margin_before_H_error": "[0.1968530514416805407376565015841268452587698369317428989211391342743187588 +/- 4.94e-74]", "P": "[3.0600017288710182604278890664003589405162088922783246803126109012988720 +/- 3.95e-71]", "Q": "[0.57969321371074383130766764136184852238059805944869374650380588765336903 +/- 6.51e-72]", "Plog": "[9.776082705091350957119656182549359650206813929506719594288882067575168 +/- 5.42e-70]", "Qlog": "[4.5763419474715489728251872555224528792491974083375579214151520375837359 +/- 3.02e-71]", "elapsed_seconds": 16.834134578704834, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 9 315 {'inverse1024': 161, 'Euler29': 4, 'Euler19': 10, 'Euler11': 10, 'Euler5': 130} references 34
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "2329/12500", "head": 1024, "N_reference": 663123, "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "1/10", "sigma_reference": "[1.642307669832739871594290916675367495500903620430119664057113145378327148062 +/- 2.05e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827743579120033075", "289826285759625955"], "raw_arrays_sha256": "cdc521d0c9be5e2e38d2e47036c701f298e9d30eebca04c5be4e2386bd923910", "mollifier_integer_sha256": "8a6eb79fc1d9b9a0b5d79786c1dc941774a9bb10a56a67d50afc3144bec09fd7", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9920015029521813910334348503221277181828271872842942869384714475920089419 +/- 5.03e-74]", "M_log": "[1.8651905013853248557076094285804760969929861388995768466837302433013557962 +/- 5.76e-74]", "coefficient_quantization_error": "[3.760666669866374004838967926031834182360548270835995806525446179481355e-6 +/- 9.64e-76]", "raw_quantization_errors": ["[7.720246959635605252949150087731907895019798195156177625118275823000519e-5 +/- 3.47e-75]", "[7.720819016016070820590301269105879924679400387735862571965268913978668e-5 +/- 5.49e-75]"], "quantization_transfer_error": "[0.0003221805865677327567600210862753143626367261671294681697094769919580139 +/- 5.38e-74]", "norm_upper": "[1.9389968612375404746089160549012109682987546136640777103572094769919580139 +/- 5.38e-74]", "point_margin_before_H_error": "[0.0610031387624595253910839450987890317012453863359222896427905230080419861 +/- 5.38e-74]", "P": "[3.1688368085497260986749049797821273190789501979819515617762511827582300 +/- 2.92e-71]", "Q": "[0.7120976717331728989360501412939410587992467940038773586257196526891398 +/- 2.10e-71]", "Plog": "[10.6984797446950016091015658607393931678246698529990835726479207232315478 +/- 8.66e-71]", "Qlog": "[5.4362944832569594218432996593098059150305899988002877054575722730289102 +/- 5.26e-71]", "elapsed_seconds": 15.565796852111816, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "20757/100000", "head": 1024, "N_reference": 663123, "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "1/10", "sigma_reference": "[1.652932669832739871594290916675367495500903620430119664057113145378327148062 +/- 2.02e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796541971283227963", "243474301337234583"], "raw_arrays_sha256": "77c8401d0d968016e8109cbf2f4cf7fd99c17b2920c47802fd92106e089917d6", "mollifier_integer_sha256": "225f0f045a526a046a83762b54b53fa8d7db94d5cf568b93d419c132f18885ac", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9724900336412867899975605613422218395362815669958432164942673928804101098 +/- 1.83e-74]", "M_log": "[1.8079568746714539234335793465100086679155840175906596792900914608491756676 +/- 6.39e-74]", "coefficient_quantization_error": "[3.762232184009441302341092857240883055775607720186314943137943572772805e-6 +/- 7.29e-76]", "raw_quantization_errors": ["[7.719134304090721229376423877033443228374804714968607553962151627158995e-5 +/- 5.70e-75]", "[7.718824435367475104741006527204115056788996744893667960328487106018398e-5 +/- 5.14e-75]"], "quantization_transfer_error": "[0.0003182127207821766507908138238795642529731735714515053624710256629489110 +/- 1.43e-74]", "norm_upper": "[1.8044588562333935939547721120563088176560705646999915444249710256629489110 +/- 1.43e-74]", "point_margin_before_H_error": "[0.1955411437666064060452278879436911823439294353000084555750289743370510890 +/- 1.43e-74]", "P": "[3.0601253559100197194300061665825203344322837480471496860755396215162716 +/- 4.45e-71]", "Q": "[0.58162331627335741410804203897152204115056788996744893667960328487106018 +/- 6.01e-72]", "Plog": "[9.781638899128350361931608569414401156356881527236162309514853141759863 +/- 2.13e-70]", "Qlog": "[4.5869207857089700597526462781464859368068071750970474461433673057813601 +/- 5.65e-71]", "elapsed_seconds": 14.864182472229004, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 666446, "L_reference": "[26.81943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.36e-75]", "L_reference_offset": "11/100", "sigma_reference": "[1.641136505076614871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["831955222367491037", "296566950882508613"], "raw_arrays_sha256": "a38a92272aa8060af6aa437a1edc0d0df42b12d2c72190a155166bfe5c37f9be", "mollifier_integer_sha256": "2cf93817ab02010cd3ed76832cdf04b153d9777af3bc6172ccbd99e869c16850", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9941897265853346199638468581599275426704560554180015606787669077376863471 +/- 6.35e-74]", "M_log": "[1.8716476309709252907607366139676151985323226275744905647304209978856608100 +/- 2.41e-74]", "coefficient_quantization_error": "[3.838849877166319276542512976202102295772009445019454826749312725047116e-6 +/- 6.73e-76]", "raw_quantization_errors": ["[7.756544396569629026483805175894803156539097948874456018180591844700103e-5 +/- 2.75e-75]", "[7.759711833032638181161363270053311321597417221871953672645208230762870e-5 +/- 5.76e-75]"], "quantization_transfer_error": "[0.0003244500056328923872646299340363956266912052180191391649163660329395803 +/- 4.24e-74]", "norm_upper": "[1.9579983571027727940158109845068271286995979377772232407274163660329395803 +/- 4.24e-74]", "point_margin_before_H_error": "[0.0420016428972272059841890154931728713004020622227767592725836339670604197 +/- 4.24e-74]", "P": "[3.1824780879647313584835631778955089480315653909794887445601818059184470 +/- 3.36e-71]", "Q": "[0.73197912659623953372586678941395053311321597417221871953672645208230763 +/- 9.15e-72]", "Plog": "[10.819917161359823198547041748859401910519455321428877017383871641338915 +/- 3.23e-70]", "Qlog": "[5.5597989820183937418126612442743968012474843891530288285942673655853009 +/- 5.14e-71]", "elapsed_seconds": 16.531928539276123, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "2579/12500", "head": 1024, "N_reference": 666446, "L_reference": "[26.81943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.36e-75]", "L_reference_offset": "11/100", "sigma_reference": "[1.652699005076614871594290916675367495500903620430119664057113145378327148062 +/- 2.15e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["797606954615303584", "245277514559953755"], "raw_arrays_sha256": "63f6b5855033186e6b7b32137b5d98bce87b4d097e67e8e4b2e1eb40c7b15f77", "mollifier_integer_sha256": "8eb8e1581273222c6e6491737c7d8ad0c967a983ce3e2251f479a914a7b69610", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9729126334827430143513008092239762188047966236080028313388703655300995229 +/- 3.47e-74]", "M_log": "[1.8091899345960241817367556651105608895573605028841581442009155381726234562 +/- 2.37e-74]", "coefficient_quantization_error": "[3.809398677282765449504176912920735031935006643206435257116148859014528e-6 +/- 6.01e-76]", "raw_quantization_errors": ["[7.758198931503170857012274360166534921680020664832583990183686341030770e-5 +/- 4.57e-75]", "[7.757589451625334502143095046104157425510383346260090750039967157459706e-5 +/- 6.12e-75]"], "quantization_transfer_error": "[0.0003200179612822796874043223339376563766421339539213536192391104296043454 +/- 1.07e-74]", "norm_upper": "[1.8094361893712120229591426894613923505043061039475126622129891104296043454 +/- 1.08e-74]", "point_margin_before_H_error": "[0.1905638106287879770408573105386076494956938960524873377870108895703956546 +/- 1.08e-74]", "P": "[3.0633114408950476633919197321186016653492168002066483258399018368634103 +/- 2.69e-71]", "Q": "[0.58702928827374830233336371610671104157425510383346260090750039967157460 +/- 9.12e-72]", "Plog": "[9.812781963450415565140837479317833227798502660308617757117687962789183 +/- 4.10e-70]", "Qlog": "[4.6205149235785710343799059447743072162889477378470255699326309388821359 +/- 6.75e-71]", "elapsed_seconds": 16.506482124328613, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 669787, "L_reference": "[26.82943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.23e-75]", "L_reference_offset": "3/25", "sigma_reference": "[1.641215340320489871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["832206681391513574", "297287341834399894"], "raw_arrays_sha256": "76fd00df8f883dcefeebe9fa339775914e349364827748645658fa57faf5ed6e", "mollifier_integer_sha256": "9f9836bfe39e92b15590a57bfed309c91ba99bafa2028f7611dfb20fc65f6eda", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9940421919588882406296939550753710361706633714583194378055440198191089024 +/- 1.91e-74]", "M_log": "[1.8712120365983038940152644521639133182955743986699049201209746391840533479 +/- 2.03e-74]", "coefficient_quantization_error": "[3.89479645229871191407490944023406313375322231702317547420061483056708e-6 +/- 5.14e-75]", "raw_quantization_errors": ["[7.797264560499852836544777975470934909033995533942435598959290732715975e-5 +/- 6.05e-75]", "[7.796078451434795421065824100216779715130534711874022861948895347354911e-5 +/- 4.26e-75]"], "quantization_transfer_error": "[0.0003261941776607579624161380650082341662741850881252743145790488572249254 +/- 3.59e-74]", "norm_upper": "[1.9596859922431458542036167179901428957737184714345608211895790488572249254 +/- 3.59e-74]", "point_margin_before_H_error": "[0.0403140077568541457963832820098571042262815285654391788104209511427750746 +/- 3.59e-74]", "P": "[3.1826756875875536507958215024672547093490903399553394243559895929073271 +/- 7.14e-71]", "Q": "[0.73458838044196824256938399808475216779715130534711874022861948895347355 +/- 8.81e-72]", "Plog": "[10.8267202862191720462245593116604395042694335609022718557233822989678479 +/- 9.00e-71]", "Qlog": "[5.5732771904577479011298872168689626200786990596776792812113903270988768 +/- 7.75e-71]", "elapsed_seconds": 14.668275594711304, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "41139/200000", "head": 1024, "N_reference": 669787, "L_reference": "[26.82943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.23e-75]", "L_reference_offset": "3/25", "sigma_reference": "[1.652777840320489871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["797814297244858600", "245836331073238178"], "raw_arrays_sha256": "a1c0cf8a99d5273e750cd4659400679449c5ab3693f0cd0294eff547ec53baff", "mollifier_integer_sha256": "6d4429c297f5ad059e42e8d75368f4a5f36e2dfd0dfc185723c91eea2e5953a3", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9727700219572879253762600390164088812520312198904044546992086120235128646 +/- 2.36e-74]", "M_log": "[1.8087737905918631105971746606574846212655868082519363259641632581903741196 +/- 5.34e-74]", "coefficient_quantization_error": "[3.761039361925481352990654342805472015988770311320845858222909734605941e-6 +/- 6.59e-76]", "raw_quantization_errors": ["[7.799655188701202919778153768759169434450783728953255266611655360548167e-5 +/- 5.32e-75]", "[7.798726779960212166426472062978680857191009646968370652872794519133538e-5 +/- 5.17e-75]"], "quantization_transfer_error": "[0.0003214565658286779894488153811442159319818588779881146381437310005807396 +/- 3.95e-74]", "norm_upper": "[1.8107667022271762639364918305343569797667265507267429974506437310005807396 +/- 3.95e-74]", "point_margin_before_H_error": "[0.1892332977728237360635081694656430202332734492732570025493562689994192604 +/- 3.95e-74]", "P": "[3.0634375274273463254218369416939375916943445078372895325526661165536055 +/- 5.31e-71]", "Q": "[0.58899675467161081847603438190812978680857191009646968370652872794519133 +/- 7.47e-72]", "Plog": "[9.8183832098733439148888215281056423713603713630263567899933984043181954 +/- 8.89e-71]", "Qlog": "[4.6312337485887842009109532992428694822798909496366466566192160539098876 +/- 3.93e-71]", "elapsed_seconds": 17.282310485839844, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "20507/100000", "head": 1024, "N_reference": 673144, "L_reference": "[26.83943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.37e-75]", "L_reference_offset": "13/100", "sigma_reference": "[1.652856675564364871594290916675367495500903620430119664057113145378327148062 +/- 2.15e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["798022079840681808", "246397956802164013"], "raw_arrays_sha256": "8abab65c0f133c17892462c92edbdf94ce44a33a2b52b4b4123228a1e40511a7", "mollifier_integer_sha256": "08506b7801d2f2c4c6e4a088e1ac80211982a53239d0e5901154983d17e50240", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9726274432335597759825225549822152312232623894479460210524586566583855761 +/- 5.22e-74]", "M_log": "[1.8083577756366959053636650606841598882778253486175983368787674180311891041 +/- 3.66e-74]", "coefficient_quantization_error": "[3.642247098993208294006853839080729757653392398603956727004004274671544e-6 +/- 5.64e-76]", "raw_quantization_errors": ["[7.836480713508851174980545126231884839373763235947838531858313301825976e-5 +/- 2.75e-75]", "[7.837141215759054634963197809302108023758756648576426480187976031941181e-5 +/- 3.38e-75]"], "quantization_transfer_error": "[0.00032249233182415277174983710234364125087424994414798712307253137689048112 +/- 9.16e-75]", "norm_upper": "[1.81210244867672589060479173635281831238559946299499027227932253137689048112 +/- 9.17e-75]", "point_margin_before_H_error": "[0.18789755132327410939520826364718168761440053700500972772067746862310951888 +/- 9.17e-75]", "P": "[3.0635638074678840470993962898262623188483937376323594783853185831330182 +/- 7.15e-71]", "Q": "[0.59097549450866835848305617494684302108023758756648576426480187976031941 +/- 4.51e-72]", "Plog": "[9.823989967694832442961906389497029454149230968493840899547819081147876 +/- 1.25e-70]", "Qlog": "[4.6419877990077148716552103849422192142863787734456180903331656183113515 +/- 7.71e-71]", "elapsed_seconds": 15.961979627609253, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "10191/50000", "head": 1024, "N_reference": 676519, "L_reference": "[26.84943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.24e-75]", "L_reference_offset": "7/50", "sigma_reference": "[1.652623010808239871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["799096116060834880", "248232136782462422"], "raw_arrays_sha256": "b1523c853c03d4899f1df7c156092521a0418f8b25b56cb1e7bb39e2f344467f", "mollifier_integer_sha256": "fd717bc36cca234e1ab2a44fff935c37c2a5223f3bf2a263bf1ad9569cf8fa64", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9730501367945120229777073361025244284479226648243321194235489303565324262 +/- 3.58e-74]", "M_log": "[1.8095912042737679426523701018997251411574822541614438001612299096267854993 +/- 4.22e-74]", "coefficient_quantization_error": "[3.867091749751926401850471383777063833166165056213269885966240320244928e-6 +/- 7.59e-76]", "raw_quantization_errors": ["[7.873575020784219542142336586025864146163628855473670303062801057690969e-5 +/- 3.88e-75]", "[7.875435130846697579888725216152082219972432265133539938403950841545674e-5 +/- 6.11e-75]"], "quantization_transfer_error": "[0.0003249014395516065216013599017901334285198756811084473638915820310376705 +/- 4.05e-74]", "norm_upper": "[1.8171498087005926002605444322460175363651870795843066895513915820310376705 +/- 4.05e-74]", "point_margin_before_H_error": "[0.1828501912994073997394555677539824636348129204156933104486084179689623295 +/- 4.05e-74]", "P": "[3.0667665706649815448168813843033602586414616362885547367030306280105769 +/- 2.54e-71]", "Q": "[0.59649852788152349192391900443966152082219972432265133539938403950841545 +/- 8.90e-72]", "Plog": "[9.8553657383946129593149442136882567238766585666430541983926853480866030 +/- 7.92e-71]", "Qlog": "[4.6760866410338214436372896972929843923030618272241165560467536011722208 +/- 3.32e-71]", "elapsed_seconds": 15.220913171768188, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "40639/200000", "head": 1024, "N_reference": 679910, "L_reference": "[26.85943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.38e-75]", "L_reference_offset": "3/20", "sigma_reference": "[1.652701846052114871594290916675367495500903620430119664057113145378327148062 +/- 2.20e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["799305321881661971", "248803310892961868"], "raw_arrays_sha256": "475b8406c240dc950272e117e8ef3952b76e95d6497e684877e62897535308b0", "mollifier_integer_sha256": "785c7a852d9ccce1621e64ca1a202a8d840aa0ec88a9955666926e89c0fb66f6", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9729074936397695887974791443420047500166988249146154580412124125385198748 +/- 6.10e-74]", "M_log": "[1.8091749358262971466092235300455924977438111560102521317914883104854145360 +/- 3.07e-74]", "coefficient_quantization_error": "[3.777019547861703430954329285636068951431523343845441603888157480832287e-6 +/- 7.03e-76]", "raw_quantization_errors": ["[7.914448376777629167694992877417104277465036209193350659226369204909090e-5 +/- 2.91e-75]", "[7.914124831247192286084024210940984317118901038297538252095625221591354e-5 +/- 3.24e-75]"], "quantization_transfer_error": "[0.0003261268394011941279740934975048407337768152076947314034772287439239570 +/- 4.03e-74]", "norm_upper": "[1.8185047774874955001445296926122860572192026450950848681222272287439239570 +/- 4.03e-74]", "point_margin_before_H_error": "[0.1814952225125044998554703073877139427807973549049151318777727712560760430 +/- 4.03e-74]", "P": "[3.0668954728100079582145895475850241710427746503620919335065922636920491 +/- 4.44e-71]", "Q": "[0.59851586983382391792200634805460940984317118901038297538252095625221591 +/- 5.72e-72]", "Plog": "[9.8610198470831312802126847468345107696710061881432521841843845532108065 +/- 8.27e-71]", "Qlog": "[4.6869852872650247103245537425676058393196794743123216729405747381094365 +/- 4.17e-71]", "elapsed_seconds": 14.269546747207642, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "40389/200000", "head": 1024, "N_reference": 683318, "L_reference": "[26.86943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.25e-75]", "L_reference_offset": "4/25", "sigma_reference": "[1.652468181295989871594290916675367495500903620430119664057113145378327148062 +/- 1.98e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["800386470431260162", "250661716839331663"], "raw_arrays_sha256": "d14aea7ac197bf16bce51ee7fd670b5826d107cf31310e091c9ee12f7c9081ac", "mollifier_integer_sha256": "62979da12d18a306dfc2a4413e7ad18725fa0e48d485d771417ae487d3cc6854", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9733303782300550324654356391963589363559018596895170852877746416807794192 +/- 6.32e-74]", "M_log": "[1.8104091160760632887883533433901702321076120865622945874154875109360010627 +/- 2.23e-74]", "coefficient_quantization_error": "[3.849396591854689125602303638168988895048939471871936472810564485742163e-6 +/- 7.76e-76]", "raw_quantization_errors": ["[7.954566093902827750870340296759809720118213930594298586279093167754181e-5 +/- 2.92e-75]", "[7.955140958121927746777718116404112700870625254093626242168557829902751e-5 +/- 3.03e-75]"], "quantization_transfer_error": "[0.00032809408861348576960393400508820054359477142167084126751874776418306252 +/- 7.74e-75]", "norm_upper": "[1.82360605892977662763490288070283696146920066455674164204876874776418306252 +/- 7.76e-75]", "point_margin_before_H_error": "[0.17639394107022337236509711929716303853079933544325835795123125223581693748 +/- 7.76e-75]", "P": "[3.0701121585472188496733827268404675980972011821393059429858627909316775 +/- 5.37e-71]", "Q": "[0.60413089713605633886822705452491404112700870625254093626242168557829903 +/- 9.14e-72]", "Plog": "[9.8925823460693471207940111400949566557101388513442201473748690729309493 +/- 9.24e-71]", "Qlog": "[4.7214812457695516377295686724985794227860236091924303132584442856407618 +/- 4.56e-71]", "elapsed_seconds": 14.136430263519287, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "37139/200000", "head": 1024, "N_reference": 686743, "L_reference": "[26.87943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.40e-75]", "L_reference_offset": "17/100", "sigma_reference": "[1.644734516539864871594290916675367495500903620430119664057113145378327148062 +/- 2.07e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823597323143724720", "285784480264024098"], "raw_arrays_sha256": "5ed38297e6551fc971a4168768bdf6ad5ba43ddac0b1269e1e1c4bf209930ec7", "mollifier_integer_sha256": "d462d277fab9bf22a328fbd6bd492d4211c9aaaae3fb90a9b00536f29c490480", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9874911179578438712152689321600849293736804413010884810355635996993927332 +/- 3.80e-74]", "M_log": "[1.8519052712330019333374998979447744842331232386661343922964102529994221246 +/- 2.39e-74]", "coefficient_quantization_error": "[3.812701400232037962783186431599470432606882900466823006826024185253406e-6 +/- 7.84e-76]", "raw_quantization_errors": ["[7.993384619007002261432864844085529460083158033719399956687891223238207e-5 +/- 4.09e-75]", "[7.993898494694636237561424419418046667551717418162888338228932434221103e-5 +/- 1.68e-75]"], "quantization_transfer_error": "[0.0003324404526848387562244326399562556391508451125332174208556339317473349 +/- 1.17e-74]", "norm_upper": "[1.9248030986455937262245109266668263149542660585066982564833556339317473349 +/- 1.17e-74]", "point_margin_before_H_error": "[0.0751969013544062737754890733331736850457339414933017435166443660682526651 +/- 1.17e-74]", "P": "[3.1501801196148688543930366919296908552946008315803371939995668789122324 +/- 5.36e-71]", "Q": "[0.70410292067705247805488049705669418046667551717418162888338228932434221 +/- 6.86e-72]", "Plog": "[10.5745969808313229455814061003080649102667176983579381491593220885959217 +/- 8.65e-71]", "Qlog": "[5.3646958964630762862352096461800517955037432266723813258984708211486009 +/- 3.85e-71]", "elapsed_seconds": 14.937186241149902, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "5033/25000", "head": 1024, "N_reference": 686743, "L_reference": "[26.87943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.40e-75]", "L_reference_offset": "17/100", "sigma_reference": "[1.652547016539864871594290916675367495500903620430119664057113145378327148062 +/- 2.07e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["800597385114969970", "251242776183828635"], "raw_arrays_sha256": "40ef658e1476ce50cf790b28b312af3d18f66eab30bd9f59c98b5509626c7cfd", "mollifier_integer_sha256": "5a303f474ec52df1fb211d5d555b3acc00f2b63563e21764542a8bb44cb3bc0b", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9731876706050360761067760007708124284155322651751025100206818600833335828 +/- 6.60e-74]", "M_log": "[1.8099925939535131093521695253925531936094145277090796865725682779839424953 +/- 2.02e-74]", "coefficient_quantization_error": "[3.780606478510409157838075409191043907229371823702289323371185606650480e-6 +/- 7.15e-76]", "raw_quantization_errors": ["[7.994510198935626265237100087399202794302342253773042313877234266101894e-5 +/- 4.72e-75]", "[7.994994016183208732411974141619411081643263945736101241312899771030158e-5 +/- 5.17e-75]"], "quantization_transfer_error": "[0.0003294014609999817997445640865331511768984038876355344619411612262776408 +/- 3.93e-74]", "norm_upper": "[1.8249812222412573429345463830780241692728834588574231321181911612262776408 +/- 3.93e-74]", "point_margin_before_H_error": "[0.1750187777587426570654536169219758307271165411425768678818088387737223592 +/- 3.93e-74]", "P": "[3.0702436174262593662571592069383739920279430234225377304231387723426610 +/- 3.09e-71]", "Q": "[0.60618761539885593246726796739766619411081643263945736101241312899771030 +/- 5.14e-72]", "Plog": "[9.8982830215089195651005563575337412091856725681748348102806626015282163 +/- 9.20e-71]", "Qlog": "[4.7325255214996005068316887068450380984355101891225573125214692509444607 +/- 3.13e-71]", "elapsed_seconds": 15.055556297302246, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18507/100000", "head": 1024, "N_reference": 690185, "L_reference": "[26.88943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.26e-75]", "L_reference_offset": "9/50", "sigma_reference": "[1.644813351783739871594290916675367495500903620430119664057113145378327148062 +/- 2.16e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823838150022274048", "286478504220045488"], "raw_arrays_sha256": "2b80fb1aa529af525b56d270592ee642d1bc016993ca8c1851378ce9acdc77a7", "mollifier_integer_sha256": "9692c72fc744134604ec4c3525e9f481b6321ddb81f659559fa0f485a42056f8", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9873451394820985294145125315827613742107918784494303923601241425453045040 +/- 6.57e-74]", "M_log": "[1.8514758423422983694579912791586149036137931309843251434483825406784791453 +/- 5.94e-74]", "coefficient_quantization_error": "[3.795023196985538374397393319588255616998043228103402093328276660241778e-6 +/- 8.70e-76]", "raw_quantization_errors": ["[8.034009050684495996992626954340972173648379612642159543656888623961434e-5 +/- 2.29e-75]", "[8.031702018709157343320761116660312838385062755836683790610729137434575e-5 +/- 1.44e-75]"], "quantization_transfer_error": "[0.0003339178001858040527288719945812602360604504207999930926711257759551649 +/- 3.49e-74]", "norm_upper": "[1.9264262836823610265106460017537341457624791363338859305926711257759551649 +/- 3.49e-74]", "point_margin_before_H_error": "[0.0735737163176389734893539982462658542375208636661140694073288742240448351 +/- 3.49e-74]", "P": "[3.1503596175604696802718595747070434097217364837961264215954365688862396 +/- 2.63e-71]", "Q": "[0.70660806423402757619257383261116660312838385062755836683790610729137434 +/- 8.41e-72]", "Plog": "[10.5811098374366112389240412071221343785944345715503983369087535895043862 +/- 8.75e-71]", "Qlog": "[5.3776398754678012833178412178086823622671730723929603198960300187915963 +/- 6.12e-71]", "elapsed_seconds": 16.15438485145569, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "20007/100000", "head": 1024, "N_reference": 690185, "L_reference": "[26.88943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.26e-75]", "L_reference_offset": "9/50", "sigma_reference": "[1.652313351783739871594290916675367495500903620430119664057113145378327148062 +/- 2.03e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801686010062433220", "253126056292365508"], "raw_arrays_sha256": "b76f9ff3b1bb5b261e402f6676c7fb6f54dbbfb1ecbede1630ab0c58171fff73", "mollifier_integer_sha256": "10401f8c02cd68f849a6f4e3996aaed5e22bbe6264cc77ae864a1e931e6d7ea1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9736107463410684931233737089381601771808087291226321033808798655318057925 +/- 5.46e-74]", "M_log": "[1.8112275263579295705956011829204835643885397264921815222010811673127716470 +/- 6.31e-74]", "coefficient_quantization_error": "[3.871841885012980474752385115505591457449480620675829597584369374596040e-6 +/- 8.32e-76]", "raw_quantization_errors": ["[8.031758727397731868873308074083611058497544736351894098990988466225051e-5 +/- 6.35e-75]", "[8.032631646171485768575813021512963535022996648274971411560607173257796e-5 +/- 5.96e-75]"], "quantization_transfer_error": "[0.00033131708743832411169177942958827816260360307370069303801810630996703505 +/- 8.39e-75]", "norm_upper": "[1.83013857133671326616010061128129069447827838487301709928801810630996703505 +/- 8.41e-75]", "point_margin_before_H_error": "[0.16986142866328673383989938871870930552172161512698290071198189369003296495 +/- 8.41e-75]", "P": "[3.0734745015880640964898313112057408361105849754473635189409899098846622 +/- 6.25e-71]", "Q": "[0.61189672558154240524159689094271512963535022996648274971411560607173258 +/- 8.87e-72]", "Plog": "[9.930036107186572005887125928303548064641822984139486897096206178389860 +/- 2.24e-70]", "Qlog": "[4.7674266758899490268871056067225474803056179336797973932957065883439934 +/- 5.78e-71]", "elapsed_seconds": 16.90150284767151, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 693645, "L_reference": "[26.89943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.41e-75]", "L_reference_offset": "19/100", "sigma_reference": "[1.644579687027614871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825050944534985914", "288665590576282002"], "raw_arrays_sha256": "2849911214d4a07afbaf158f24885b2dc5286a7261a85c89fd04ff5dc03b8e12", "mollifier_integer_sha256": "6798fcddc714a7ca1606a0d6e71ba47142b05d249c57ec9a51d97da2614c4db5", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9877779128614954187438966507676347339794337856515942483041063903531070418 +/- 4.04e-74]", "M_log": "[1.8527490437496603804752097121736663279186930153911093408437588992090296002 +/- 6.99e-74]", "coefficient_quantization_error": "[3.83791969488011595035513310494160321278648348667059670889473369336545e-6 +/- 4.05e-75]", "raw_quantization_errors": ["[8.076349559408458086743485369785079427544299339576557607020959544433175e-5 +/- 2.81e-75]", "[8.075866540440732690531589496606212029399255051524500857130067396897006e-5 +/- 1.79e-75]"], "quantization_transfer_error": "[0.0003359118417705037132811072723554451297015264937192011993802031570303311 +/- 4.32e-74]", "norm_upper": "[1.9323261308828349072733628930990518773253053739973813105743802031570303311 +/- 4.33e-74]", "point_margin_before_H_error": "[0.0676738691171650927266371069009481226746946260026186894256197968429696689 +/- 4.33e-74]", "P": "[3.1538528638361690643629719270411978507942754429933957655760702095954443 +/- 4.38e-71]", "Q": "[0.71341867624474236184808451511371606212029399255051524500857130067396897 +/- 7.99e-72]", "Plog": "[10.615914689986023829277588086476709474583607675394901974967075999942600 +/- 2.53e-70]", "Qlog": "[5.4178245989087791991225945314366865003282542005878978391144941453075044 +/- 3.92e-71]", "elapsed_seconds": 16.72786521911621, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "39889/200000", "head": 1024, "N_reference": 693645, "L_reference": "[26.89943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.41e-75]", "L_reference_offset": "19/100", "sigma_reference": "[1.652392187027614871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801898620258458068", "253717243596058554"], "raw_arrays_sha256": "f52b963c6008b477604c68335329d33b92ef995f56cf05f5452f6fcc345f57c1", "mollifier_integer_sha256": "0e205b926c3e72df5e2593b59f6d0f1e22bdbc7949ee46f227167cbde826ef93", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9734679742064824668509783705955938993378605278568335094576607095975291257 +/- 3.09e-74]", "M_log": "[1.8108107503773787889618246490489006789238124952923462749695903663670475942 +/- 6.60e-74]", "coefficient_quantization_error": "[3.675334866167256962017344675133464299167606136574715186202966361092466e-6 +/- 5.69e-76]", "raw_quantization_errors": ["[8.076983931358742604876102434700862355835567831397120155461620093255193e-5 +/- 4.76e-75]", "[8.076122029285757299758455374854171452164591320772619669476259540908613e-5 +/- 3.30e-75]"], "quantization_transfer_error": "[0.0003323289536885685599244317585753957621734169035788191438231971615602338 +/- 1.55e-74]", "norm_upper": "[1.8315339495956556023078899193364332528665642765074606550813231971615602338 +/- 1.56e-74]", "point_margin_before_H_error": "[0.1684660504043443976921100806635667471334357234925393449186768028384397662 +/- 1.56e-74]", "P": "[3.0736087164418667166222157532118470086235583556783139712015546162009325 +/- 6.40e-71]", "Q": "[0.61399388029238741724249221345999854171452164591320772619669476259540908 +/- 8.44e-72]", "Plog": "[9.9357861229453515693868246176758149494850715498645387523251332309393867 +/- 9.30e-71]", "Qlog": "[4.7786212091887480335883923345499105141890809838839666999386262973176789 +/- 4.37e-71]", "elapsed_seconds": 16.4256694316864, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 697122, "L_reference": "[26.90943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.27e-75]", "L_reference_offset": "1/5", "sigma_reference": "[1.644346022271489871594290916675367495500903620430119664057113145378327148062 +/- 2.07e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["826271063813841830", "290874432527506384"], "raw_arrays_sha256": "d83265da99069044265a2a25c2817aac5f767b09b3acdd857c3b16db92e42936", "mollifier_integer_sha256": "3b8fe28d085e40bf29d4d689c0e9936d06d45a4c65a86b8b7de7abd158499c49", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9882109838807799015743232221642908642149218564134120410785903609473347571 +/- 3.16e-74]", "M_log": "[1.8540234230521616096189094829748590333339429301939145209758493221810405304 +/- 4.77e-74]", "coefficient_quantization_error": "[3.79009250786420154991364543121062357597769340739384026251028910943501e-6 +/- 4.92e-75]", "raw_quantization_errors": ["[8.117744027004828861581525784574597297711721551862938494881983016282254e-5 +/- 3.07e-75]", "[8.115189833655718371358331685613758167958811159426293073802240786048334e-5 +/- 4.55e-75]"], "quantization_transfer_error": "[0.0003374410894715615080766200443990373200683372418313365575697616292773497 +/- 5.50e-74]", "norm_upper": "[1.9382759596745705677997598302235432628690211551587014537450697616292773497 +/- 5.50e-74]", "point_margin_before_H_error": "[0.0617240403254294322002401697764567371309788448412985462549302383707226503 +/- 5.50e-74]", "P": "[3.1573594451069675504248462840078457459729771172155186293849488198301628 +/- 3.46e-71]", "Q": "[0.72031126095665707949206319269185613758167958811159426293073802240786048 +/- 6.06e-72]", "Plog": "[10.650889013116909949954789476207646010791913809660611447113451886855295 +/- 5.52e-70]", "Qlog": "[5.4583602028927604370250932480508455030015521847776211413969118913495151 +/- 4.97e-71]", "elapsed_seconds": 15.849990129470825, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "19507/100000", "head": 1024, "N_reference": 697122, "L_reference": "[26.90943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.27e-75]", "L_reference_offset": "1/5", "sigma_reference": "[1.650596022271489871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["807463712072721262", "262303537570489893"], "raw_arrays_sha256": "0901ddf8896ebd31bb90779dde480ca86887b03eb5cb1320ff9fe3f778c926f6", "mollifier_integer_sha256": "7f5f1f037bb68d7e17e8766e08d04e718652f6c4552f4e21f326b24ecae97a3a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9767290354149668328993528456082930697436725104242838194067756651175919044 +/- 6.54e-74]", "M_log": "[1.8203386578286774772041575705070495216182487135549886974880264245292461659 +/- 4.13e-74]", "coefficient_quantization_error": "[3.920239754306541319430421342052507821997407933684031251591844543244299e-6 +/- 7.41e-76]", "raw_quantization_errors": ["[8.114049659287666573590009943636872213854190334477004557217351816927497e-5 +/- 6.61e-75]", "[8.116167712594183023353505117592755306130048192886744198026782035564406e-5 +/- 4.93e-75]"], "quantization_transfer_error": "[0.0003354538560165777741698993910234308313212088544889721771873568907911810 +/- 2.41e-74]", "norm_upper": "[1.8560858156432365815555544690542831845558813504179044995209373568907911810 +/- 2.41e-74]", "point_margin_before_H_error": "[0.1439141843567634184444455309457168154441186495820955004790626431092088190 +/- 2.41e-74]", "P": "[3.0925316833376995298792368766619363687221385419033447700455721735181693 +/- 6.12e-71]", "Q": "[0.63863627979274476678903480458242592755306130048192886744198026782035564 +/- 6.50e-72]", "Plog": "[10.0999648864677917469461297037001993720966011853913770997942150037205358 +/- 8.01e-71]", "Qlog": "[4.9362283775259472333753495173142554095604637653914906573788624273043287 +/- 4.15e-71]", "elapsed_seconds": 15.494064092636108, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 20 599 {'inverse1024': 289, 'Euler29': 7, 'Euler19': 14, 'Euler11': 17, 'Euler5': 272} references 52
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "38139/200000", "head": 1024, "N_reference": 714769, "L_reference": "[26.95943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "1/4", "sigma_reference": "[1.650365198490864871594290916675367495500903620430119664057113145378327148062 +/- 2.00e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["810392334874606390", "268215082457421408"], "raw_arrays_sha256": "9fbd3ac930342fe4b5adea17e6994242b35bfe016a06554f402f2fd0610ff5e1", "mollifier_integer_sha256": "20ff0fae5b992a8893de10b847c787b959d9f668c7a07a5461f1a42931acf783", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9771493547225576761664984454883031476484016828862131052627507163345615041 +/- 5.23e-74]", "M_log": "[1.8215679772830367616390180126470584926308946266663780888968532853564639070 +/- 3.81e-74]", "coefficient_quantization_error": "[3.728850288807344392529561397785056627713371386311955397166164673386383e-6 +/- 8.19e-76]", "raw_quantization_errors": ["[8.319699698435839968678787259928351462654625842741162776880238927127993e-5 +/- 5.75e-75]", "[8.319226621614562467016759113107393769165375859144058823616846366273839e-5 +/- 1.67e-75]"], "quantization_transfer_error": "[0.0003429864743995095133470500663890611887730257683348474867769792580660514 +/- 5.32e-74]", "norm_upper": "[1.8714285946829813773917532075679475433700538771324705896742769792580660514 +/- 5.32e-74]", "point_margin_before_H_error": "[0.1285714053170186226082467924320524566299461228675294103257230207419339486 +/- 5.32e-74]", "P": "[3.0996132496234898525174236042788492835146265462584274116277688023892713 +/- 5.72e-71]", "Q": "[0.6577568203356765376229611832161310739376916537585914405882361684636627 +/- 4.10e-71]", "Plog": "[10.183623513556692148349862715105358210360725191377352880748641498941219 +/- 5.64e-70]", "Qlog": "[5.0457054426838472372725220434240009834222427575766918283182483962654587 +/- 3.32e-71]", "elapsed_seconds": 16.62395429611206, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 732864, "L_reference": "[27.00943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "3/10", "sigma_reference": "[1.648259374710239871594290916675367495500903620430119664057113145378327148062 +/- 2.19e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["819012202900940934", "283040029611888992"], "raw_arrays_sha256": "b71ee37162a2c87b026860bf69aeedb269c3281135571c0451cc56fc337f9e5d", "mollifier_integer_sha256": "b94acd90dac31de5766ae6154abec24cffe95995d27901db1c4f0e48f5a5efce", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9809971026170057327457020153791924666831768251251738422106290341206116962 +/- 5.76e-74]", "M_log": "[1.8328349706826489680116722764144443537231460623030402684072470548681085331 +/- 3.25e-74]", "coefficient_quantization_error": "[3.806227398092050852745362338189912559202287903042733801243511013085386e-6 +/- 6.36e-76]", "raw_quantization_errors": ["[8.535093091493972343841429789896034945010739486186084369970861134120456e-5 +/- 6.89e-75]", "[8.529342710458687660259463191720986915242009628503529774401698952981031e-5 +/- 3.74e-75]"], "quantization_transfer_error": "[0.0003526193765545871560855150625301542404333004763867262775228136850214491 +/- 5.08e-74]", "norm_upper": "[1.9121084988692113376018303771394656872089246163180615309650228136850214491 +/- 5.08e-74]", "point_margin_before_H_error": "[0.0878915011307886623981696228605343127910753836819384690349771863149785509 +/- 5.08e-74]", "P": "[3.1261859302075958860735360705478989603494501073948618608436997086113412 +/- 3.35e-71]", "Q": "[0.70281473814509295872566265322566720986915242009628503529774401698952981 +/- 8.14e-72]", "Plog": "[10.434118558695940978364339341803987168126498107360927424735933125232623 +/- 2.32e-70]", "Qlog": "[5.3171075951826980236491513893856690609668595372907253476292478016265703 +/- 7.54e-71]", "elapsed_seconds": 15.949625492095947, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "9441/50000", "head": 1024, "N_reference": 770439, "L_reference": "[27.10943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.39e-75]", "L_reference_offset": "2/5", "sigma_reference": "[1.655297727148989871594290916675367495500903620430119664057113145378327148062 +/- 2.08e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["802853344356626262", "261345401287007036"], "raw_arrays_sha256": "8c9adbdf4ddb3492b7d4fe36d0c69c248d1b22fc96677b8e83b355c99e1cca1d", "mollifier_integer_sha256": "b81e5f00c2f5d822426a39ad21dd8619a97d0eaffe1ec0d7f8a83e56725dc75c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9682288181736792565624623417402402500366313953063140719788789742723845645 +/- 3.81e-74]", "M_log": "[1.7955399091145967915031970847661134533142297477327905341379654777881852872 +/- 5.60e-74]", "coefficient_quantization_error": "[3.905420073503709423004724264879467964502957411986340234849375843771387e-6 +/- 8.07e-76]", "raw_quantization_errors": ["[8.968975337365957782933248300501596233678863616658509066132991998224198e-5 +/- 2.39e-75]", "[8.968484630568715132482910536515857326748034807497889034196985821216013e-5 +/- 4.95e-75]"], "quantization_transfer_error": "[0.0003675353176862839655474586631147241643476103167689955789418133730275035 +/- 5.53e-74]", "norm_upper": "[1.8464580824907678349067901264813020526855098818164027846414418133730275035 +/- 5.53e-74]", "point_margin_before_H_error": "[0.1535419175092321650932098735186979473144901181835972153585581866269724965 +/- 5.53e-74]", "P": "[3.0640149688249282011656589223267550159623367886361665850906613299199822 +/- 5.54e-71]", "Q": "[0.64512812194457038136519201660536515857326748034807497889034196985821216 +/- 8.11e-72]", "Plog": "[9.952115318449437049440511463303187421894615096750591286112079700488062 +/- 2.05e-70]", "Qlog": "[4.9223813653129673215533425238144501520415619209071111238881117154456577 +/- 7.48e-71]", "elapsed_seconds": 18.528350591659546, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "9191/50000", "head": 1024, "N_reference": 789943, "L_reference": "[27.15943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.28e-75]", "L_reference_offset": "9/20", "sigma_reference": "[1.654754403368364871594290916675367495500903620430119664057113145378327148062 +/- 2.12e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["806632953046361489", "268815764937606138"], "raw_arrays_sha256": "c4c6ea1a319a84fe45d7095d413a9f74c5bacd2d2ac17edf9085f184744494d5", "mollifier_integer_sha256": "84bb5e45260f90e147b16c75bf3cce7070078ce8c770b82f7c95ae4c40f88bbe", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9692051495869571251988550385295510457015602444737680516679152913640881285 +/- 5.59e-74]", "M_log": "[1.7983822519814651113184169409906661340767853718168925046841812839462055128 +/- 3.78e-74]", "coefficient_quantization_error": "[3.754514670544155674635163430993028508279099925116915483099273096468985e-6 +/- 9.21e-76]", "raw_quantization_errors": ["[9.197000577319916923607960303498791638896911612823527764126965468692548e-5 +/- 4.08e-75]", "[9.197035607068607617291251960106862612473164019697662206410667146844648e-5 +/- 3.12e-75]"], "quantization_transfer_error": "[0.00037626926907401338499883130095711571095062712547801362827865947755675297 +/- 8.36e-75]", "norm_upper": "[1.86598240756502326698489126804003988403757585505363963472202865947755675297 +/- 8.37e-75]", "point_margin_before_H_error": "[0.13401759243497673301510873195996011596242414494636036527797134052244324703 +/- 8.37e-75]", "P": "[3.0740945379172937994881447710092849879163889691161282352776412696546869 +/- 3.92e-71]", "Q": "[0.66903956971865265438366802970710106862612473164019697662206410667146844 +/- 9.41e-72]", "Plog": "[10.061406528466296273778566590384867702756417383078800121645049158626352 +/- 5.02e-70]", "Qlog": "[5.0584814674817666218235300723291499820087137564320812261600236823373947 +/- 6.17e-71]", "elapsed_seconds": 20.258673906326294, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 809940, "L_reference": "[27.20943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "1/2", "sigma_reference": "[1.656086079587739871594290916675367495500903620430119664057113145378327148062 +/- 2.16e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["805018011246106808", "267961844227100335"], "raw_arrays_sha256": "8d8e679d512578a2738d255c73e446b87736e76614bc44f1ed1bf070ff7670e0", "mollifier_integer_sha256": "7f9bd03d0137988bc6d1041ff358825e5efdc8f27242e3b2ec1bec33e771c30c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9668149221549909089085261735310010303622361466111107003275268372225197771 +/- 6.29e-74]", "M_log": "[1.7914264921474497946428510248611124474821305061808015281415741166413136832 +/- 5.32e-74]", "coefficient_quantization_error": "[3.73114273135914890163698132722028464430800777032136577229513360606356e-6 +/- 3.04e-75]", "raw_quantization_errors": ["[9.428426117519246447701266325999032906949982159969137586055409944689417e-5 +/- 2.57e-75]", "[9.431219281186246628208271095551460507127730446389514824321537625972239e-5 +/- 5.92e-75]"], "quantization_transfer_error": "[0.0003848670583284619204230971609250679667165786145300515911528053305737443 +/- 5.31e-74]", "norm_upper": "[1.8617082115979024614075151568845614071524760037777990945599028053305737443 +/- 5.31e-74]", "point_margin_before_H_error": "[0.1382917884020975385924848431154385928475239962222009054400971946694262557 +/- 5.31e-74]", "P": "[3.0653948206031403909813227157882599903290694998215996913758605540994469 +/- 4.79e-71]", "Q": "[0.66896836105355550431961460224220551460507127730446389514824321537625972 +/- 6.63e-72]", "Plog": "[10.010658656030259327775746095586367049119235287534082669489174473177081 +/- 5.18e-70]", "Qlog": "[5.0425480763937904031438358429618784371636011116766026290052876033800939 +/- 6.31e-71]", "elapsed_seconds": 17.57390284538269, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "36639/200000", "head": 1024, "N_reference": 941016, "L_reference": "[27.50943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]", "L_reference_offset": "4/5", "sigma_reference": "[1.668138636903989871594290916675367495500903620430119664057113145378327148062 +/- 1.99e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["784462371393470613", "245437930331423090"], "raw_arrays_sha256": "42b64b9fccb19c7e31e06332ac4b56cbd9c22e80c4d892e78e54476fd505f762", "mollifier_integer_sha256": "922e687ad58c7ecc8603194086aaba5f4c2ba1c0d1ed4a877a403143ea300a6c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9455961567815769206752393897367625436903068658052221243331497248360839243 +/- 4.04e-74]", "M_log": "[1.7300944640688948932705490460880783502050978391187128357951672444103967590 +/- 3.27e-74]", "coefficient_quantization_error": "[3.724041028237012566670911938782338260245439143787838349305818435219624e-6 +/- 9.01e-76]", "raw_quantization_errors": ["[0.00010955272522597139178916635826053400276322012433463429951031649379333135 +/- 4.92e-75]", "[0.00010950834632302359462981640766940242227473823206581673781189457240763034 +/- 3.65e-75]"], "quantization_transfer_error": "[0.0004395810684739283004202324233198848414972156287179457673125844302114426 +/- 3.54e-74]", "norm_upper": "[1.7870318123862439480360559105830440782338186830283151137360625844302114426 +/- 3.55e-74]", "point_margin_before_H_error": "[0.2129681876137560519639440894169559217661813169716848862639374155697885574 +/- 3.55e-74]", "P": "[2.9750905815446826679021041077645105340027632201243346342995103164937933 +/- 4.77e-71]", "Q": "[0.61711080902398015097500091015766940242227473823206581673781189457240763 +/- 9.35e-72]", "Plog": "[9.375599364459717256052400156576854781627780394394083002332218155319446 +/- 3.45e-70]", "Qlog": "[4.6264230501977201789735190633794371627423305722869935668531354695321581 +/- 4.89e-71]", "elapsed_seconds": 25.57846689224243, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "3130681951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 964838, "L_reference": "[27.55943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "17/20", "sigma_reference": "[1.669782813123364871594290916675367495500903620430119664057113145378327148062 +/- 2.18e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["782141972116829149", "243387983224767159"], "raw_arrays_sha256": "c25642db3fe7d7b0855b72f14757756d7452cdf0d5bec49a268cc29cb80ce56e", "mollifier_integer_sha256": "050415b86b7ac4f79e36215eee9e9490091f9f045cce699579da31840b6d76a6", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9427582800372275393670893487461047781749246453227726027781403986702407665 +/- 6.00e-74]", "M_log": "[1.7219489919142092966332252099098768800743314932232338868254011983133748321 +/- 4.31e-74]", "coefficient_quantization_error": "[3.803736367695453222340299789593098850904270687449389660828382312234615e-6 +/- 7.25e-76]", "raw_quantization_errors": ["[0.00011230806709356345555080179345091747195453979678798168629116836153387385 +/- 2.17e-75]", "[0.00011232761714776675403538608566867780479509945570916434903686445055204486 +/- 5.80e-75]"], "quantization_transfer_error": "[0.0004500187111864858481064549372547114467414038632411396016735003078648498 +/- 5.71e-74]", "norm_upper": "[1.7794609075597001812186521168818160001387985365841884052266735003078648498 +/- 5.71e-74]", "point_margin_before_H_error": "[0.2205390924402998187813478831181839998612014634158115947733264996921351502 +/- 5.71e-74]", "P": "[2.9638996749360216382922817588247009174719545397967879816862911683615339 +/- 7.62e-71]", "Q": "[0.61330147004734893958270970249191867780479509945570916434903686445055204 +/- 8.17e-72]", "Plog": "[9.301895344659462507477828060205593395696314381327411557836681630413139 +/- 2.52e-70]", "Qlog": "[4.5872553039815699645610729009705454014584367938489105509299240881710462 +/- 4.80e-71]", "elapsed_seconds": 22.651910305023193, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 40 957 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 43, 'Euler5': 533} references 59
COVER 60 1277 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 851} references 59
COVER 80 1597 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 1171} references 59
COVER 100 1917 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 1491} references 59
COVER 120 2237 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 1811} references 59
COVER 140 2557 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 2131} references 59
COVER 160 2877 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 2451} references 59
COVER 180 3197 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 2771} references 59
COVER 200 3517 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 3091} references 59
FINAL 433/2500 256 3741 {'inverse1024': 341, 'Euler29': 13, 'Euler19': 27, 'Euler11': 45, 'Euler5': 3315} {'column': 19, 'L_lower_offset': '19/100', 'L_upper_offset': '1/5', 'y_lower': '39639/200000', 'y_upper': '39889/200000', 'method': 'inverse1024', 'anchor': ['17/100', '37139/200000'], 'intervals': {'ideal_norm_upper': '[1.99988936493294069284721524142745477059790586845821957543478355720251040 +/- 2.01e-72]', 'sigma_gamma_reweight_factor': '[1.000000000022386189196547602722459776554294194729126589194147806395888770235 +/- 3.74e-76]', 'true_model_norm_upper': '[1.99988936497771059454276748449103548682628186188072589369099592944790889 +/- 1.04e-72]', 'model_error_debit': '[5.30295964039980107231842448337771594549314128779411682583386063286555e-7 +/- 3.67e-76]', 'mollified_nonzero_margin': '[0.00011010472632536547712528366651617540212358880514532689732148716602782 +/- 4.26e-72]', 'mollifier_abs_upper': '[1.9874911179716201098633208086371934878134959601323879923844987224543476224 +/- 5.92e-74]', 'g_lower': '[5.5398852014863540365851155694366303391861043468029867931504267821067e-5 +/- 9.46e-73]', 'dual_tilt_debit': '[0.14660642486552228268776697512481573794710992148246129391880056731566989 +/- 4.50e-72]', 'dual_frozen_norm': '[0.4121098203056491093348062637926193960176772846442653121195343965014126650216 +/- 5.83e-77]', 'cutoff_boundary_debit': '[0.01212706810000868316115498157915826673067168989962381447559295945368051475 +/- 6.80e-75]'}}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/high_engine.py <==
"""Arb plus exact guarded limb convolution certificate for a frozen inverse-head norm.
Integer overflow is excluded before every NumPy convolution/summation.
"""
import sys,json,hashlib,time
from pathlib import Path
from fractions import Fraction as F
import numpy as np
from flint import arb,ctx
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'canopy_frontier'))
from frontier_engine import Canopy,q

TIME=F(12867,80000) # .1608375; with y=.185 gives .17795
Y0=F(37,200)

def aq(f):return arb(f.numerator)/f.denominator

def integer_quantize(z,Q):
    v=(z*Q).floor().unique_fmpz()
    if v is None:v=(z*Q).lower().floor().unique_fmpz()
    assert v is not None
    k=int(v)
    assert abs(z-arb(k)/Q)<q(2,Q) or (z-arb(k)/Q).is_zero()
    return k

class FrozenInverse:
    def __init__(self,bits=160,J=128,chunk=1000000,offset=F(0)):
        self.bits=bits;self.e=Canopy(bits,time=TIME,ytop=F(17,20));e=self.e
        self.J=J;self.y=aq(Y0);self.offset=offset;self.L=e.L0+aq(offset);c=e.c
        self.sigma=(1+self.y)/2+c*self.L
        self.G=(-self.y*self.L/2).exp()
        self.N=int(((self.L/2).exp()-1).floor().unique_fmpz())
        self.Qr=2**54;self.Qm=2**48
        assert self.N>1000
        b=[arb(0)]+[(c*arb(n).log()**2).exp() for n in range(1,J+1)]
        a=[arb(0)]*(J+1);a[1]=arb(1)
        for n in range(2,J+1):a[n]=-sum((a[d]*b[n//d] for d in range(1,n) if n%d==0),arb(0))
        self.coeff=a
        M=arb(0);Ml=arb(0);Em=arb(0);mi=[]
        for d in range(1,J+1):
            ld=arb(d).log();r=a[d]*(-self.sigma*ld).exp()
            k=integer_quantize(r,self.Qm)
            mi.append(k);M+=abs(r);Ml+=ld*abs(r);Em+=abs(r-arb(k)/self.Qm)
        self.M,self.Mlog,self.Em=M,Ml,Em
        raw=np.zeros((2,self.N+1),dtype=np.int64)
        sums=[arb(0),arb(0)];logs=[arb(0),arb(0)];errors=[arb(0),arb(0)]
        stamp=time.time()
        for n in range(1,self.N+1):
            u=arb(n).log();p=(c*u*u-self.sigma*u).exp()
            dual=p*(self.y*(u-self.L/2)).exp()
            for side,v in enumerate((p,dual)):
                k=integer_quantize(v,self.Qr);assert k>=0;raw[side,n]=k
                sums[side]+=v;logs[side]+=u*v;errors[side]+=abs(v-arb(k)/self.Qr)
        self.P,self.Q=sums;self.Pl,self.Ql=logs
        # These exact integer guards exclude multiplication, partial-addition,
        # signed abs and uint64 reduction overflow for every output block.
        from limb_norm import norms as limb_norms
        norms,limb_guards=limb_norms(raw,mi,chunk=chunk)
        raw_sums=[int(raw[k].sum(dtype=np.uint64)) for k in (0,1)]
        self.integer_norms=norms
        self.quant_error=M*sum(errors,arb(0))+Em*arb(sum(raw_sums))/self.Qr
        self.norm=arb(sum(norms))/(self.Qm*self.Qr)+self.quant_error
        self.receipt={'bits':bits,'time_H':str(TIME),'y_H':str(Y0),'head':J,'N_reference':self.N,
            'L_reference':str(self.L),'L_reference_offset':str(offset),'sigma_reference':str(self.sigma),
            'raw_scale':self.Qr,'mollifier_scale':self.Qm,'integer_norm_parts':list(map(str,norms)),
            'raw_arrays_sha256':hashlib.sha256(raw.tobytes()).hexdigest(),
            'mollifier_integer_sha256':hashlib.sha256(json.dumps(mi).encode()).hexdigest(),
            'integer_overflow_guards':True,'limb_guards':limb_guards,'initial_guards':{k:bool(v) for k,v in e.initial_guards.items()},
            'M_abs':str(M),'M_log':str(Ml),'coefficient_quantization_error':str(Em),
            'raw_quantization_errors':list(map(str,errors)),
            'quantization_transfer_error':str(self.quant_error),'norm_upper':str(self.norm),
            'point_margin_before_H_error':str(2-self.norm),
            'P':str(self.P),'Q':str(self.Q),'Plog':str(self.Pl),'Qlog':str(self.Ql),
            'elapsed_seconds':time.time()-stamp,
            'scope':'Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling.'}
        print('frozen inverse certificate',json.dumps(self.receipt),flush=True)

    def cell(self,offset_lo,offset_hi,ylo_frac,yhi_frac):
        assert offset_lo>=self.offset and ylo_frac>=Y0 and offset_hi>offset_lo and yhi_frac>ylo_frac
        e=self.e;c=e.c
        Llo=e.L0+aq(offset_lo);Lhi=e.L0+aq(offset_hi);ylo=aq(ylo_frac);yhi=aq(yhi_frac)
        dl=aq(offset_hi-self.offset);dy=aq(yhi_frac-Y0)
        Uhi=Lhi/2+e.delta;lnN=arb(self.N).log()
        assert self.sigma-self.y>2*c*Uhi
        assert Uhi<self.L
        extraP=e.integral(self.sigma,lnN,Uhi)
        extraQ=self.G*e.integral(self.sigma-self.y,lnN,Uhi)
        assert extraP>0 and extraQ>0
        # The complete primary coefficient norm decreases as sigma increases.
        # The frozen dual norm also decreases under sigma reweighting; only
        # the change j^y-j^y_ref needs a debit. Since log j<L_ref/2,
        # exp(-dy*L_ref/2)*(exp(dy*log j)-1)<=dy*log j.
        unit=self.Qm*self.Qr
        npart=arb(self.integer_norms[0])/unit
        qpart=arb(self.integer_norms[1])/unit
        dual_cost=dy*self.M*self.Ql
        assert self.M*self.Ql>self.L*qpart/2
        ideal_norm=npart+(-dy*self.L/2).exp()*qpart+self.quant_error+dual_cost+self.M*(extraP+extraQ)
        # True sigma differs from its ideal value by <=delta. The output
        # support is n<=J*N_hi, so norm reweighting costs exp(delta*log(J*N_hi)).
        # Gamma modulus differs from exp(-yL/2) by <=exp(dg).
        norm_loss=(e.delta*(arb(self.J).log()+Uhi)+e.dg).exp()
        model_norm=norm_loss*ideal_norm
        Mactual=self.M*(e.delta*arb(self.J).log()).exp()
        shift=Mactual*(self.Q+extraQ)*(e.delta*Uhi+e.dg).exp()*((e.delta*Uhi).exp()-1)
        a=(1+ylo)/2-e.delta;b=(1-ylo)/2-e.delta
        P=e.mass(a,Llo);Q=(-ylo*Llo/2+e.dg).exp()*e.mass(b,Llo,ylo/2)
        d1=(e.t**2*Llo**2/16+q(313,500))/(4*arb.pi()*Llo.exp()-q(333,50))
        AB=(d1.exp()-1)*(P+(e.delta*Uhi).exp()*Q)
        nu=(Llo/2).exp()-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+arb.pi()**2/4).sqrt()+q(261,25))/(4*arb.pi()*Llo.exp()-12)
        C=(-(1+ylo)*Llo/4-e.t*Llo**2/16+corr).exp()
        error=shift+Mactual*(AB+C)
        margin=2-model_norm-error
        return margin,{'ideal_norm_upper':ideal_norm,'sigma_gamma_reweight_factor':norm_loss,
            'true_model_norm_upper':model_norm,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'mollifier_abs_upper':Mactual,'g_lower':margin/Mactual,
            'dual_tilt_debit':dual_cost,'dual_frozen_norm':(-dy*self.L/2).exp()*qpart,
            'cutoff_boundary_debit':self.M*(extraP+extraQ)}



==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/limb_norm.py <==
"""Exact signed coefficient norms using two integer limbs and guarded int64 arrays."""
import numpy as np

def norms(raw,mi,chunk=1000000,limb_bits=22):
 B=1<<limb_bits;J=len(mi);N=raw.shape[1]-1
 assert raw.dtype==np.int64 and np.all(raw>=0)
 rlo=raw%B;rhi=raw//B;ml=[k%B for k in mi];mh=[k//B for k in mi]
 loabs=sum(ml);hiabs=sum(map(abs,mh));miabs=sum(map(abs,mi))
 lowmax=int(rlo.max());highmax=int(rhi.max())
 # At any output index k and on either side, at most one divisor d
 # has source index n=k/d=1. All other source indices are >=2.
 # Split off that single large source instead of multiplying its maximum
 # by the low-limb mass of every mollifier coefficient.
 restmax=int(rhi[:,2:].max()) if N>=2 else 0
 firstmax=int(rhi[:,1].max())
 low_high_bound=min(loabs*highmax,loabs*restmax+max(ml,default=0)*firstmax)
 bound0=loabs*lowmax;bound1=low_high_bound+hiabs*lowmax;bound2=hiabs*highmax
 carry0=(bound0+B-1)//B;carry1=(bound1+carry0+B-1)//B
 assert bound0<2**63 and bound1+carry0<2**63 and bound2+carry1<2**63
 assert chunk*(B-1)<2**63
 rmax=int(raw.max());step=max(1,min(N+1,(2**64-1)//max(1,rmax)))
 assert step*rmax<2**64
 rawsum=[sum(int(raw[s,j:j+step].sum(dtype=np.uint64)) for j in range(0,N+1,step)) for s in [0,1]]
 assert all(v<2**64 for v in rawsum)
 # For C=d0+B*d1+B^2*top, |top|<=|C|/B^2+1.
 # The triangle inequality bounds sum|C| by sum|mi|*sum(raw).
 assert all(miabs*s//(B*B)+J*N+1<2**64 for s in rawsum)
 result=[0,0]
 for start in range(1,J*N+1,chunk):
  end=min(J*N,start+chunk-1);w=np.zeros((3,2,end-start+1),dtype=np.int64)
  for d,(kl,kh) in enumerate(zip(ml,mh),1):
   first=max(1,(start+d-1)//d);last=min(N,end//d)
   if first>last:continue
   sl=slice(first*d-start,last*d-start+1,d)
   if kl:
    w[0,:,sl]+=kl*rlo[:,first:last+1]
    w[1,:,sl]+=kl*rhi[:,first:last+1]
   if kh:
    w[1,:,sl]+=kh*rlo[:,first:last+1]
    w[2,:,sl]+=kh*rhi[:,first:last+1]
  d0=w[0]%B;v1=w[1]+w[0]//B;d1=v1%B;top=w[2]+v1//B
  sign=np.where(top<0,-1,1).astype(np.int64)
  for s in [0,1]:
   val=int((sign[s]*d0[s]).sum(dtype=np.int64))+B*int((sign[s]*d1[s]).sum(dtype=np.int64))+B*B*int(np.abs(top[s]).sum(dtype=np.uint64))
   assert val>=0
   result[s]+=val
 return result,{'limb_bits':limb_bits,'single_large_source_guard':True,'partial_coefficient_bounds':[str(bound0),str(bound1+carry0),str(bound2+carry1)],'all_int64_guards_passed':True,'absolute_top_sum_guard_passed':True}

def selfcheck():
 rng=np.random.default_rng(217)
 for N,J in [(1,1),(3,4),(17,9),(25,11),(9,1024)]:
  raw=rng.integers(0,2**39,size=(2,N+1),dtype=np.int64);raw[:,0]=0
  mi=[int(k) for k in rng.integers(-2**38,2**38,size=J,dtype=np.int64)]
  if J==1024:
   raw[:,1]=2**54;mi=[2**48]+[-1]*(J-1)
   B=2**22
   assert sum(k%B for k in mi)*int((raw//B).max())>=2**63
  got,_=norms(raw,mi,chunk=7,limb_bits=22 if J==1024 else 18)
  expected=[]
  for side in [0,1]:
   c=[0]*(J*N+1)
   for d,k in enumerate(mi,1):
    for n in range(1,N+1):c[d*n]+=k*int(raw[side,n])
   expected.append(sum(map(abs,c)))
  assert got==expected,(got,expected)
 return True
if __name__=='__main__':print('selfcheck',selfcheck())


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_1024_192.log <==
frozen inverse certificate {"bits": 192, "time_H": "3127081951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.63531739282882717949374817224248488391817141684399165536 +/- 4.78e-57]", "raw_scale": 18014398509481984, "mollifier_scale": 281474976710656, "integer_norm_parts": ["7419553944642775795567645203216", "2719796252059289790586710759565"], "raw_arrays_sha256": "787a2af07eead4922475761002242200822a0de54835dc7ec8c8438aeb4c4de3", "mollifier_integer_sha256": "d0b3ab0c40a1f43704be2ce1bdee690cee6ee8eb257453f7bf823b43139d24ee", "integer_overflow_guards": true, "limb_guards": {"limb_bits": 22, "single_large_source_guard": true, "partial_coefficient_bounds": ["9117169007704535", "3080800341233297446", "577904020309301677"], "all_int64_guards_passed": true, "absolute_top_sum_guard_passed": true}, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.005002247396339101540938267174003226126412930068347745 +/- 5.75e-55]", "M_log": "[1.903525073738331575669635325301579461571837696483023040 +/- 5.71e-55]", "coefficient_quantization_error": "[1.8191953162068131346826581398889162041058521e-12 +/- 4.32e-56]", "raw_quantization_errors": ["[1.75089165180954946609590260197684921766337445e-11 +/- 4.55e-56]", "[1.74983587382994093776993991407344069989002480e-11 +/- 2.99e-56]"], "quantization_transfer_error": "[7.7450086455063248261121362780291520676875141e-11 +/- 5.80e-55]", "norm_upper": "[1.999634243708258978039555594837071614414446431332637198 +/- 2.91e-55]", "point_margin_before_H_error": "[0.000365756291741021960444405162928385585553568667362802 +/- 2.91e-55]", "P": "[3.230379792921791703964941254065782210033135191395384 +/- 8.59e-52]", "Q": "[0.760627014401971746491915134537460895028967591813353 +/- 4.20e-52]", "Plog": "[11.16442646223045426680463457217272695852397262406725 +/- 1.92e-51]", "Qlog": "[5.79126563503036720881156728284546682142400059790705 +/- 3.14e-51]", "elapsed_seconds": 75.20961380004883, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
POINT 8651/50000 [1.999634243553358805129429098314828888853863389978886917 +/- 6.93e-55] [1.999634243708258978039555594837071614414446431332637198 +/- 2.91e-55]


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_1024_256.log <==
frozen inverse certificate {"bits": 256, "time_H": "3127081951/20000000000", "y_H": "18257/100000", "head": 1024, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.635317392828827179493748172242484883918171416843991655364158053395761852424 +/- 1.52e-76]", "raw_scale": 18014398509481984, "mollifier_scale": 281474976710656, "integer_norm_parts": ["7419553944642775795567645203216", "2719796252059289790586710759565"], "raw_arrays_sha256": "787a2af07eead4922475761002242200822a0de54835dc7ec8c8438aeb4c4de3", "mollifier_integer_sha256": "d0b3ab0c40a1f43704be2ce1bdee690cee6ee8eb257453f7bf823b43139d24ee", "integer_overflow_guards": true, "limb_guards": {"limb_bits": 22, "single_large_source_guard": true, "partial_coefficient_bounds": ["9117169007704535", "3080800341233297446", "577904020309301677"], "all_int64_guards_passed": true, "absolute_top_sum_guard_passed": true}, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[2.0050022473963391015409382671740032261264129300683477453609056437141282666 +/- 4.46e-74]", "M_log": "[1.9035250737383315756696353253015794615718376964830230399563405348196036574 +/- 6.83e-74]", "coefficient_quantization_error": "[1.81919531620681313468265813988891620410585206882652312079953268e-12 +/- 1.26e-75]", "raw_quantization_errors": ["[1.750891651809549466095902601976849217663374450514840682140970098e-11 +/- 5.36e-75]", "[1.749835873829940937769939914073440699890024798191344538430393964e-11 +/- 1.16e-75]"], "quantization_transfer_error": "[7.74500864550632482611213627802915206768751405317788195654852387e-11 +/- 1.53e-74]", "norm_upper": "[1.9996342437082589780395555948370716144144464313326371978210889672218545484 +/- 4.31e-74]", "point_margin_before_H_error": "[0.0003657562917410219604444051629283855855535686673628021789110327781454516 +/- 4.31e-74]", "P": "[3.2303797929217917039649412540657822100331351913953837445051484068214097 +/- 3.17e-71]", "Q": "[0.76062701440197174649191513453746089502896759181335337298191344538430394 +/- 7.93e-72]", "Plog": "[11.1644264622304542668046345721727269585239726240672512075731184947532972 +/- 9.18e-71]", "Qlog": "[5.7912656350303672088115672828454668214240005979070477702300281190910788 +/- 4.47e-71]", "elapsed_seconds": 75.89784741401672, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
POINT 8651/50000 [1.9996342435533588051294290983148288888538633899788869167575313280908840711 +/- 7.17e-74] [1.9996342437082589780395555948370716144144464313326371978210889672218545484 +/- 4.31e-74]


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_768_192.log <==
frozen inverse certificate {"bits": 192, "time_H": "3130316711/20000000000", "y_H": "18267/100000", "head": 768, "N_reference": 630782, "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]", "L_reference_offset": "0", "sigma_reference": "[1.63644737546949542113240140779296026076354886764184261020 +/- 4.80e-57]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["845551629224693724", "306853125251796057"], "raw_arrays_sha256": "0a1e90ace4c0002320df71578b5e7e19a166b89482ef7327bad3da6df360b99b", "mollifier_integer_sha256": "a66f175b20284abc7202d96b56d9697948aed51db2f25eef9d5fb9ad59634997", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.997403710294939420970469999501458378089929901920529681 +/- 2.73e-55]", "M_log": "[1.859682711782593712197945551437799041067449527614703202 +/- 5.10e-55]", "coefficient_quantization_error": "[2.7982067714515132414953659358143899865501170167046e-6 +/- 2.86e-56]", "raw_quantization_errors": ["[7.34336817335964375367002548068030132034974908246750e-5 +/- 4.78e-56]", "[7.34501498245298243660084366287516695595524284280625e-5 +/- 5.47e-56]"], "quantization_transfer_error": "[0.000304516675545887011631718078401592916886159002614159 +/- 1.64e-55]", "norm_upper": "[1.999408098093201185516607898219003675163800664961171288 +/- 2.45e-55]", "point_margin_before_H_error": "[0.000591901906798814483392101780996324836199335038828712 +/- 2.45e-55]", "P": "[3.221650405149317968004309161192306803013203497490824 +/- 8.77e-52]", "Q": "[0.756174441192155390915979777967878751669559552428428 +/- 1.09e-52]", "Plog": "[11.09682491148360264916224667925915016527275688518894 +/- 2.69e-51]", "Qlog": "[5.748556580762598759251422638702016708115550524478755 +/- 7.74e-52]", "elapsed_seconds": 11.348540306091309, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
{
  "head": 768,
  "bits": 192,
  "target": "433/2500",
  "y": "18267/100000",
  "reference": {
    "bits": 192,
    "time_H": "3130316711/20000000000",
    "y_H": "18267/100000",
    "head": 768,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63644737546949542113240140779296026076354886764184261020 +/- 4.80e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "845551629224693724",
      "306853125251796057"
    ],
    "raw_arrays_sha256": "0a1e90ace4c0002320df71578b5e7e19a166b89482ef7327bad3da6df360b99b",
    "mollifier_integer_sha256": "a66f175b20284abc7202d96b56d9697948aed51db2f25eef9d5fb9ad59634997",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.997403710294939420970469999501458378089929901920529681 +/- 2.73e-55]",
    "M_log": "[1.859682711782593712197945551437799041067449527614703202 +/- 5.10e-55]",
    "coefficient_quantization_error": "[2.7982067714515132414953659358143899865501170167046e-6 +/- 2.86e-56]",
    "raw_quantization_errors": [
      "[7.34336817335964375367002548068030132034974908246750e-5 +/- 4.78e-56]",
      "[7.34501498245298243660084366287516695595524284280625e-5 +/- 5.47e-56]"
    ],
    "quantization_transfer_error": "[0.000304516675545887011631718078401592916886159002614159 +/- 1.64e-55]",
    "norm_upper": "[1.999408098093201185516607898219003675163800664961171288 +/- 2.45e-55]",
    "point_margin_before_H_error": "[0.000591901906798814483392101780996324836199335038828712 +/- 2.45e-55]",
    "P": "[3.221650405149317968004309161192306803013203497490824 +/- 8.77e-52]",
    "Q": "[0.756174441192155390915979777967878751669559552428428 +/- 1.09e-52]",
    "Plog": "[11.09682491148360264916224667925915016527275688518894 +/- 2.69e-51]",
    "Qlog": "[5.748556580762598759251422638702016708115550524478755 +/- 7.74e-52]",
    "elapsed_seconds": 11.348540306091309,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "norm_upper": "[1.999408098093201185516607898219003675163800664961171288 +/- 2.45e-55]",
  "microscopic_margin_lower": "[0.000589645604354397450512385812118309591119210351022144781490 +/- 3.57e-61]",
  "scope": "Directed local test only; no complete global cover for J=768."
}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/local_768_256.log <==
frozen inverse certificate {"bits": 256, "time_H": "3130316711/20000000000", "y_H": "18267/100000", "head": 768, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.636447375469495421132401407792960260763548867641842610197386779323962662346 +/- 2.76e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["845551629224693724", "306853125251796057"], "raw_arrays_sha256": "0a1e90ace4c0002320df71578b5e7e19a166b89482ef7327bad3da6df360b99b", "mollifier_integer_sha256": "a66f175b20284abc7202d96b56d9697948aed51db2f25eef9d5fb9ad59634997", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9974037102949394209704699995014583780899299019205296811006992724704354571 +/- 2.11e-74]", "M_log": "[1.8596827117825937121979455514377990410674495276147032023433385546607508886 +/- 5.64e-74]", "coefficient_quantization_error": "[2.798206771451513241495365935814389986550117016704582782051304340204602e-6 +/- 7.98e-76]", "raw_quantization_errors": ["[7.343368173359643753670025480680301320349749082467497763533768635596873e-5 +/- 2.94e-75]", "[7.345014982452982436600843662875166955955242842806246395408771521276014e-5 +/- 1.42e-75]"], "quantization_transfer_error": "[0.0003045166755458870116317180784015929168861590026141589825429930486613828 +/- 4.16e-74]", "norm_upper": "[1.9994080980932011855166078982190036751638006649611712878887929930486613828 +/- 4.16e-74]", "point_margin_before_H_error": "[0.0005919019067988144833921017809963248361993350388287121112070069513386172 +/- 4.16e-74]", "P": "[3.2216504051493179680043091611923068030132034974908246749776353376863560 +/- 6.40e-71]", "Q": "[0.75617444119215539091597977796787875166955955242842806246395408771521276 +/- 7.41e-72]", "Plog": "[11.0968249114836026491622466792591501652727568851889394419052863006630872 +/- 8.58e-71]", "Qlog": "[5.7485565807625987592514226387020167081155505244787551252321195898174567 +/- 3.58e-71]", "elapsed_seconds": 13.569830417633057, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
{
  "head": 768,
  "bits": 256,
  "target": "433/2500",
  "y": "18267/100000",
  "reference": {
    "bits": 256,
    "time_H": "3130316711/20000000000",
    "y_H": "18267/100000",
    "head": 768,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.636447375469495421132401407792960260763548867641842610197386779323962662346 +/- 2.76e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "845551629224693724",
      "306853125251796057"
    ],
    "raw_arrays_sha256": "0a1e90ace4c0002320df71578b5e7e19a166b89482ef7327bad3da6df360b99b",
    "mollifier_integer_sha256": "a66f175b20284abc7202d96b56d9697948aed51db2f25eef9d5fb9ad59634997",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9974037102949394209704699995014583780899299019205296811006992724704354571 +/- 2.11e-74]",
    "M_log": "[1.8596827117825937121979455514377990410674495276147032023433385546607508886 +/- 5.64e-74]",
    "coefficient_quantization_error": "[2.798206771451513241495365935814389986550117016704582782051304340204602e-6 +/- 7.98e-76]",
    "raw_quantization_errors": [
      "[7.343368173359643753670025480680301320349749082467497763533768635596873e-5 +/- 2.94e-75]",
      "[7.345014982452982436600843662875166955955242842806246395408771521276014e-5 +/- 1.42e-75]"
    ],
    "quantization_transfer_error": "[0.0003045166755458870116317180784015929168861590026141589825429930486613828 +/- 4.16e-74]",
    "norm_upper": "[1.9994080980932011855166078982190036751638006649611712878887929930486613828 +/- 4.16e-74]",
    "point_margin_before_H_error": "[0.0005919019067988144833921017809963248361993350388287121112070069513386172 +/- 4.16e-74]",
    "P": "[3.2216504051493179680043091611923068030132034974908246749776353376863560 +/- 6.40e-71]",
    "Q": "[0.75617444119215539091597977796787875166955955242842806246395408771521276 +/- 7.41e-72]",
    "Plog": "[11.0968249114836026491622466792591501652727568851889394419052863006630872 +/- 8.58e-71]",
    "Qlog": "[5.7485565807625987592514226387020167081155505244787551252321195898174567 +/- 3.58e-71]",
    "elapsed_seconds": 13.569830417633057,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "norm_upper": "[1.9994080980932011855166078982190036751638006649611712878887929930486613828 +/- 4.16e-74]",
  "microscopic_margin_lower": "[0.0005896456043543974505123858121183095911192103510221450275385214756101362591834 +/- 2.94e-80]",
  "scope": "Directed local test only; no complete global cover for J=768."
}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point.py <==
import sys,json
from pathlib import Path
from fractions import Fraction as F
import high_engine as en
from limb_norm import selfcheck
assert selfcheck()
target=F(sys.argv[1]);bits=int(sys.argv[2]) if len(sys.argv)>2 else 192
if len(sys.argv)>3:en.Y0=F(sys.argv[3])
en.TIME=target-en.Y0**2/2
J=int(sys.argv[4]) if len(sys.argv)>4 else 1024
f=en.FrozenInverse(bits,J=J)
lower=f.norm-2*f.quant_error
r={'target':str(target),'bits':bits,'head':J,'y':str(en.Y0),'reference':f.receipt,'norm_lower':str(lower),'norm_upper':str(f.norm),'norm_below_two':bool(f.norm<2),'norm_above_two':bool(lower>2),'scope':'Complete finite reference norm only; no global ceiling or uniqueness claim.'}
eps=F(1,10**12)
m,v=f.cell(F(0),eps,en.Y0,en.Y0+eps)
unit=f.Qr*f.Qm
assert f.M*f.Ql>f.L*(en.arb(f.integer_norms[1])/unit+f.quant_error)/2
r['microscopic_rectangle']={'L_width':str(eps),'y_width':str(eps),'margin_lower':str(m.lower()),'margin_upper':str((m+2*v['sigma_gamma_reweight_factor']*f.quant_error).upper()),'ledger':{k:str(z) for k,z in v.items()},'scope':'Enclosure of continuous frozen-norm budget margin, correcting quantization in both directions. Not the actual amplitude and not a complete canopy.'}
suffix='' if len(sys.argv)<=3 else f'_y{en.Y0.numerator}_{en.Y0.denominator}'
p=Path(f'tmp/head_extension/point_J{J}_{target.numerator}_{target.denominator}_{bits}{suffix}.json');p.write_text(json.dumps(r,indent=2))
print('POINT',str(target),str(lower),str(f.norm),flush=True)


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point768.py <==
import sys,json
from pathlib import Path
from fractions import Fraction as F
sys.path.insert(0,'tmp/canopy_power');import cert_inverse_engine as en
bits=int(sys.argv[1]) if len(sys.argv)>1 else 192
en.Y0=F(18267,100000);target=F(433,2500);en.TIME=target-en.Y0**2/2
orig=en.Canopy
def canopy(*a,**k):k['ytop']=F(17,20);return orig(*a,**k)
en.Canopy=canopy
f=en.FrozenInverse(bits,J=768);eps=F(1,10**12);m,v=f.cell(F(0),eps,en.Y0,en.Y0+eps)
assert f.norm<2 and m>0
r={'head':768,'bits':bits,'target':str(target),'y':str(en.Y0),'reference':f.receipt,'norm_upper':str(f.norm),'microscopic_margin_lower':str(m.lower()),'scope':'Directed local test only; no complete global cover for J=768.'}
Path(f'tmp/head_extension/point768_{bits}.json').write_text(json.dumps(r,indent=2));print(json.dumps(r,indent=2),flush=True)


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point768_192.json <==
{
  "head": 768,
  "bits": 192,
  "target": "433/2500",
  "y": "18267/100000",
  "reference": {
    "bits": 192,
    "time_H": "3130316711/20000000000",
    "y_H": "18267/100000",
    "head": 768,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63644737546949542113240140779296026076354886764184261020 +/- 4.80e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "845551629224693724",
      "306853125251796057"
    ],
    "raw_arrays_sha256": "0a1e90ace4c0002320df71578b5e7e19a166b89482ef7327bad3da6df360b99b",
    "mollifier_integer_sha256": "a66f175b20284abc7202d96b56d9697948aed51db2f25eef9d5fb9ad59634997",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.997403710294939420970469999501458378089929901920529681 +/- 2.73e-55]",
    "M_log": "[1.859682711782593712197945551437799041067449527614703202 +/- 5.10e-55]",
    "coefficient_quantization_error": "[2.7982067714515132414953659358143899865501170167046e-6 +/- 2.86e-56]",
    "raw_quantization_errors": [
      "[7.34336817335964375367002548068030132034974908246750e-5 +/- 4.78e-56]",
      "[7.34501498245298243660084366287516695595524284280625e-5 +/- 5.47e-56]"
    ],
    "quantization_transfer_error": "[0.000304516675545887011631718078401592916886159002614159 +/- 1.64e-55]",
    "norm_upper": "[1.999408098093201185516607898219003675163800664961171288 +/- 2.45e-55]",
    "point_margin_before_H_error": "[0.000591901906798814483392101780996324836199335038828712 +/- 2.45e-55]",
    "P": "[3.221650405149317968004309161192306803013203497490824 +/- 8.77e-52]",
    "Q": "[0.756174441192155390915979777967878751669559552428428 +/- 1.09e-52]",
    "Plog": "[11.09682491148360264916224667925915016527275688518894 +/- 2.69e-51]",
    "Qlog": "[5.748556580762598759251422638702016708115550524478755 +/- 7.74e-52]",
    "elapsed_seconds": 11.348540306091309,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "norm_upper": "[1.999408098093201185516607898219003675163800664961171288 +/- 2.45e-55]",
  "microscopic_margin_lower": "[0.000589645604354397450512385812118309591119210351022144781490 +/- 3.57e-61]",
  "scope": "Directed local test only; no complete global cover for J=768."
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point768_256.json <==
{
  "head": 768,
  "bits": 256,
  "target": "433/2500",
  "y": "18267/100000",
  "reference": {
    "bits": 256,
    "time_H": "3130316711/20000000000",
    "y_H": "18267/100000",
    "head": 768,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.636447375469495421132401407792960260763548867641842610197386779323962662346 +/- 2.76e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "845551629224693724",
      "306853125251796057"
    ],
    "raw_arrays_sha256": "0a1e90ace4c0002320df71578b5e7e19a166b89482ef7327bad3da6df360b99b",
    "mollifier_integer_sha256": "a66f175b20284abc7202d96b56d9697948aed51db2f25eef9d5fb9ad59634997",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9974037102949394209704699995014583780899299019205296811006992724704354571 +/- 2.11e-74]",
    "M_log": "[1.8596827117825937121979455514377990410674495276147032023433385546607508886 +/- 5.64e-74]",
    "coefficient_quantization_error": "[2.798206771451513241495365935814389986550117016704582782051304340204602e-6 +/- 7.98e-76]",
    "raw_quantization_errors": [
      "[7.343368173359643753670025480680301320349749082467497763533768635596873e-5 +/- 2.94e-75]",
      "[7.345014982452982436600843662875166955955242842806246395408771521276014e-5 +/- 1.42e-75]"
    ],
    "quantization_transfer_error": "[0.0003045166755458870116317180784015929168861590026141589825429930486613828 +/- 4.16e-74]",
    "norm_upper": "[1.9994080980932011855166078982190036751638006649611712878887929930486613828 +/- 4.16e-74]",
    "point_margin_before_H_error": "[0.0005919019067988144833921017809963248361993350388287121112070069513386172 +/- 4.16e-74]",
    "P": "[3.2216504051493179680043091611923068030132034974908246749776353376863560 +/- 6.40e-71]",
    "Q": "[0.75617444119215539091597977796787875166955955242842806246395408771521276 +/- 7.41e-72]",
    "Plog": "[11.0968249114836026491622466792591501652727568851889394419052863006630872 +/- 8.58e-71]",
    "Qlog": "[5.7485565807625987592514226387020167081155505244787551252321195898174567 +/- 3.58e-71]",
    "elapsed_seconds": 13.569830417633057,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "norm_upper": "[1.9994080980932011855166078982190036751638006649611712878887929930486613828 +/- 4.16e-74]",
  "microscopic_margin_lower": "[0.0005896456043543974505123858121183095911192103510221450275385214756101362591834 +/- 2.94e-80]",
  "scope": "Directed local test only; no complete global cover for J=768."
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point_J1024_8651_50000_192_y18257_100000.json <==
{
  "target": "8651/50000",
  "bits": 192,
  "head": 1024,
  "y": "18257/100000",
  "reference": {
    "bits": 192,
    "time_H": "3127081951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63531739282882717949374817224248488391817141684399165536 +/- 4.78e-57]",
    "raw_scale": 18014398509481984,
    "mollifier_scale": 281474976710656,
    "integer_norm_parts": [
      "7419553944642775795567645203216",
      "2719796252059289790586710759565"
    ],
    "raw_arrays_sha256": "787a2af07eead4922475761002242200822a0de54835dc7ec8c8438aeb4c4de3",
    "mollifier_integer_sha256": "d0b3ab0c40a1f43704be2ce1bdee690cee6ee8eb257453f7bf823b43139d24ee",
    "integer_overflow_guards": true,
    "limb_guards": {
      "limb_bits": 22,
      "single_large_source_guard": true,
      "partial_coefficient_bounds": [
        "9117169007704535",
        "3080800341233297446",
        "577904020309301677"
      ],
      "all_int64_guards_passed": true,
      "absolute_top_sum_guard_passed": true
    },
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.005002247396339101540938267174003226126412930068347745 +/- 5.75e-55]",
    "M_log": "[1.903525073738331575669635325301579461571837696483023040 +/- 5.71e-55]",
    "coefficient_quantization_error": "[1.8191953162068131346826581398889162041058521e-12 +/- 4.32e-56]",
    "raw_quantization_errors": [
      "[1.75089165180954946609590260197684921766337445e-11 +/- 4.55e-56]",
      "[1.74983587382994093776993991407344069989002480e-11 +/- 2.99e-56]"
    ],
    "quantization_transfer_error": "[7.7450086455063248261121362780291520676875141e-11 +/- 5.80e-55]",
    "norm_upper": "[1.999634243708258978039555594837071614414446431332637198 +/- 2.91e-55]",
    "point_margin_before_H_error": "[0.000365756291741021960444405162928385585553568667362802 +/- 2.91e-55]",
    "P": "[3.230379792921791703964941254065782210033135191395384 +/- 8.59e-52]",
    "Q": "[0.760627014401971746491915134537460895028967591813353 +/- 4.20e-52]",
    "Plog": "[11.16442646223045426680463457217272695852397262406725 +/- 1.92e-51]",
    "Qlog": "[5.79126563503036720881156728284546682142400059790705 +/- 3.14e-51]",
    "elapsed_seconds": 75.20961380004883,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "norm_lower": "[1.999634243553358805129429098314828888853863389978886917 +/- 6.93e-55]",
  "norm_upper": "[1.999634243708258978039555594837071614414446431332637198 +/- 2.91e-55]",
  "norm_below_two": true,
  "norm_above_two": false,
  "scope": "Complete finite reference norm only; no global ceiling or uniqueness claim.",
  "microscopic_rectangle": {
    "L_width": "1/1000000000000",
    "y_width": "1/1000000000000",
    "margin_lower": "[0.000363473489921795693109916330383244185527699557426429811069 +/- 3.57e-61]",
    "margin_upper": "[0.000363473644821968606688547412678717970422740668193813514055 +/- 4.12e-61]",
    "ledger": {
      "ideal_norm_upper": "[1.999635826434108826749616125461215464719346759961252825 +/- 4.99e-55]",
      "sigma_gamma_reweight_factor": "[1.00000000002228618919654586910354013304888082634034833163 +/- 5.04e-57]",
      "true_model_norm_upper": "[1.999635826478673089101718032217793315481193262006892441 +/- 3.98e-55]",
      "model_error_debit": "[7.0003140511520517205145182344033327903843568112879e-7 +/- 4.22e-57]",
      "mollified_nonzero_margin": "[0.000363473489921795693109916330383244185527699557426430 +/- 2.30e-55]",
      "mollifier_abs_upper": "[2.005002247410236718088977696586211293327966361835040501 +/- 4.64e-55]",
      "g_lower": "[0.000181283332919589797132408041988943919862750608569402 +/- 4.34e-55]",
      "dual_tilt_debit": "[1.161150061350507318547515764629478162016152367602396e-11 +/- 4.12e-63]",
      "dual_frozen_norm": "[0.536385233346888361265854021502001796531342510110095838045 +/- 5.94e-58]",
      "cutoff_boundary_debit": "[1.582721401621300493821716965613203753781223530605e-6 +/- 4.04e-55]"
    },
    "scope": "Enclosure of continuous frozen-norm budget margin, correcting quantization in both directions. Not the actual amplitude and not a complete canopy."
  }
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/point_J1024_8651_50000_256_y18257_100000.json <==
{
  "target": "8651/50000",
  "bits": 256,
  "head": 1024,
  "y": "18257/100000",
  "reference": {
    "bits": 256,
    "time_H": "3127081951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.635317392828827179493748172242484883918171416843991655364158053395761852424 +/- 1.52e-76]",
    "raw_scale": 18014398509481984,
    "mollifier_scale": 281474976710656,
    "integer_norm_parts": [
      "7419553944642775795567645203216",
      "2719796252059289790586710759565"
    ],
    "raw_arrays_sha256": "787a2af07eead4922475761002242200822a0de54835dc7ec8c8438aeb4c4de3",
    "mollifier_integer_sha256": "d0b3ab0c40a1f43704be2ce1bdee690cee6ee8eb257453f7bf823b43139d24ee",
    "integer_overflow_guards": true,
    "limb_guards": {
      "limb_bits": 22,
      "single_large_source_guard": true,
      "partial_coefficient_bounds": [
        "9117169007704535",
        "3080800341233297446",
        "577904020309301677"
      ],
      "all_int64_guards_passed": true,
      "absolute_top_sum_guard_passed": true
    },
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0050022473963391015409382671740032261264129300683477453609056437141282666 +/- 4.46e-74]",
    "M_log": "[1.9035250737383315756696353253015794615718376964830230399563405348196036574 +/- 6.83e-74]",
    "coefficient_quantization_error": "[1.81919531620681313468265813988891620410585206882652312079953268e-12 +/- 1.26e-75]",
    "raw_quantization_errors": [
      "[1.750891651809549466095902601976849217663374450514840682140970098e-11 +/- 5.36e-75]",
      "[1.749835873829940937769939914073440699890024798191344538430393964e-11 +/- 1.16e-75]"
    ],
    "quantization_transfer_error": "[7.74500864550632482611213627802915206768751405317788195654852387e-11 +/- 1.53e-74]",
    "norm_upper": "[1.9996342437082589780395555948370716144144464313326371978210889672218545484 +/- 4.31e-74]",
    "point_margin_before_H_error": "[0.0003657562917410219604444051629283855855535686673628021789110327781454516 +/- 4.31e-74]",
    "P": "[3.2303797929217917039649412540657822100331351913953837445051484068214097 +/- 3.17e-71]",
    "Q": "[0.76062701440197174649191513453746089502896759181335337298191344538430394 +/- 7.93e-72]",
    "Plog": "[11.1644264622304542668046345721727269585239726240672512075731184947532972 +/- 9.18e-71]",
    "Qlog": "[5.7912656350303672088115672828454668214240005979070477702300281190910788 +/- 4.47e-71]",
    "elapsed_seconds": 75.89784741401672,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "norm_lower": "[1.9996342435533588051294290983148288888538633899788869167575313280908840711 +/- 7.17e-74]",
  "norm_upper": "[1.9996342437082589780395555948370716144144464313326371978210889672218545484 +/- 4.31e-74]",
  "norm_below_two": true,
  "norm_above_two": false,
  "scope": "Complete finite reference norm only; no global ceiling or uniqueness claim.",
  "microscopic_rectangle": {
    "L_width": "1/1000000000000",
    "y_width": "1/1000000000000",
    "margin_lower": "[0.0003634734899217956931099163303832441855276995574264300441544006618663870716234 +/- 2.21e-80]",
    "margin_upper": "[0.0003634736448219686066885474126787179704227406681938129905967120207405970670816 +/- 1.63e-82]",
    "ledger": {
      "ideal_norm_upper": "[1.9996358264341088267496161254612154647193467599612528252680458168736728752 +/- 1.12e-74]",
      "sigma_gamma_reweight_factor": "[1.000000000022286189196545869103540133048880826340348331625504757334609309418 +/- 1.15e-76]",
      "true_model_norm_upper": "[1.9996358264786730891017180322177933154811932620068924411666301900453193612 +/- 4.61e-74]",
      "model_error_debit": "[7.00031405115205172051451823440333279038435681128789215409292814251682e-7 +/- 3.23e-76]",
      "mollified_nonzero_margin": "[0.0003634734899217956931099163303832441855276995574264300441544006618663871 +/- 2.84e-74]",
      "mollifier_abs_upper": "[2.0050022474102367180889776965862112933279663618350405012491784812804857258 +/- 4.58e-74]",
      "g_lower": "[0.00018128333291958979713240804198894391986275060856940168282729774155248280 +/- 7.03e-75]",
      "dual_tilt_debit": "[1.16115006135050731854751576462947816201615236760239635045459620178013582e-11 +/- 8.10e-83]",
      "dual_frozen_norm": "[0.5363852333468883612658540215020017965313425101100958380448101347905110970927 +/- 3.12e-77]",
      "cutoff_boundary_debit": "[1.58272140162130049382171696561320375378122353060466395646309289743399e-6 +/- 4.58e-75]"
    },
    "scope": "Enclosure of continuous frozen-norm budget margin, correcting quantization in both directions. Not the actual amplitude and not a complete canopy."
  }
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe.py <==
import sys,json
from pathlib import Path
import numpy as np
sys.path.insert(0,'tmp/canopy_power')
s=Path('tmp/canopy_power/probe_inverse_head.py').read_text().split("if __name__=='__main__':")[0]
s=s.replace('N=math.floor(math.sqrt(X/(4*math.pi)+t/16))','N=math.floor(math.exp(L/2)-1)')
d={};exec(s,d)
J=int(sys.argv[1]);rows=[];rounds=[]
def ev(ell,y):
 r=d['run_inverse'](ell-y*y/2,y,J,R=J);rows.append(r);return r['norm_upper_float']
ell=.1734376;center=.18276
for it,h in enumerate([.004,.001]):
 ys=[center-h,center,center+h];fs=[ev(ell,y) for y in ys]
 a,b,c=np.polyfit(np.array(ys)-center,fs,2);assert a>0
 y=float(center-b/(2*a));assert .16<y<.21,(J,y)
 f=ev(ell,y);g=ev(ell+1e-5,y);deriv=(g-f)/1e-5;assert deriv<0
 newell=float(ell+(2-f)/deriv)
 rounds.append({'iteration':it,'ell':ell,'height_fit':y,'norm':f,'ell_derivative':deriv,'next_ell':newell,'fit_curvature_twice_a':float(2*a)})
 ell=newell;center=y
f=ev(ell,center)
out={'head':J,'rounds':rounds,'estimated_root':ell,'estimated_height':center,'norm_at_estimate':f,'rows':rows,'status':'UNCERTIFIED floating exploration; no optimality or global certificate'}
Path(f'tmp/head_extension/probe_{J}.json').write_text(json.dumps(out,indent=2));print('RESULT',json.dumps(out),flush=True)


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_1024.json <==
{
  "head": 1024,
  "rounds": [
    {
      "iteration": 0,
      "ell": 0.1734376,
      "height_fit": 0.183044665894539,
      "norm": 1.9831366677635967,
      "ell_derivative": -39.131945870773954,
      "next_ell": 0.1730066648174744,
      "fit_curvature_twice_a": 56.711996353779796
    },
    {
      "iteration": 1,
      "ell": 0.1730066648174744,
      "height_fit": 0.1825677262727453,
      "norm": 2.0001661071634964,
      "ell_derivative": -39.887162294260925,
      "next_ell": 0.17301082924417066,
      "fit_curvature_twice_a": 57.52260544203055
    }
  ],
  "estimated_root": 0.17301082924417066,
  "estimated_height": 0.1825677262727453,
  "norm_at_estimate": 1.99999997765486,
  "rows": [
    {
      "t": 0.1574600312,
      "y": 0.17876,
      "Lambda_pair": 0.1734376,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.9836572359137339,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9836572359137339,
      "margin_float": 0.016342764086266115,
      "elapsed_seconds": 9.209839105606079,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.1567369912,
      "y": 0.18276,
      "Lambda_pair": 0.17343760000000003,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.9831389640582109,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9831389640582109,
      "margin_float": 0.016861035941789115,
      "elapsed_seconds": 9.636292695999146,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15599795119999998,
      "y": 0.18676,
      "Lambda_pair": 0.1734376,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.9835280841443486,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9835280841443486,
      "margin_float": 0.016471915855651442,
      "elapsed_seconds": 9.070442199707031,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.1566849251437783,
      "y": 0.183044665894539,
      "Lambda_pair": 0.1734376,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.9831366677635967,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9831366677635967,
      "margin_float": 0.01686333223640335,
      "elapsed_seconds": 12.440827131271362,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.1566949251437783,
      "y": 0.183044665894539,
      "Lambda_pair": 0.1734476,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.982745348304889,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.982745348304889,
      "margin_float": 0.01725465169511109,
      "elapsed_seconds": 12.140469074249268,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15643653462714724,
      "y": 0.182044665894539,
      "Lambda_pair": 0.1730066648174744,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 2.000173972468315,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.000173972468315,
      "margin_float": -0.0001739724683149646,
      "elapsed_seconds": 10.523468017578125,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.1562539899612527,
      "y": 0.183044665894539,
      "Lambda_pair": 0.1730066648174744,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 2.0001726459752778,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.0001726459752778,
      "margin_float": -0.00017264597527777426,
      "elapsed_seconds": 9.42333173751831,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15607044529535816,
      "y": 0.184044665894539,
      "Lambda_pair": 0.1730066648174744,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 2.000228842087683,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.000228842087683,
      "margin_float": -0.00022884208768303438,
      "elapsed_seconds": 11.348579406738281,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15634117747927437,
      "y": 0.1825677262727453,
      "Lambda_pair": 0.1730066648174744,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 2.0001661071634964,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.0001661071634964,
      "margin_float": -0.00016610716349640953,
      "elapsed_seconds": 7.9253129959106445,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15635117747927438,
      "y": 0.1825677262727453,
      "Lambda_pair": 0.1730166648174744,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.9997672355405538,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9997672355405538,
      "margin_float": 0.00023276445944619972,
      "elapsed_seconds": 6.145611763000488,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15634534190597063,
      "y": 0.1825677262727453,
      "Lambda_pair": 0.17301082924417066,
      "inverse_head": 1024,
      "N": 630782,
      "R": 1024,
      "finite_norm": 1.99999997765486,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.99999997765486,
      "margin_float": 2.2345139960577853e-08,
      "elapsed_seconds": 5.7758400440216064,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    }
  ],
  "status": "UNCERTIFIED floating exploration; no optimality or global certificate"
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_1024.log <==
{"t": 0.1574600312, "y": 0.17876, "Lambda_pair": 0.1734376, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9836572359137339, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9836572359137339, "margin_float": 0.016342764086266115, "elapsed_seconds": 9.209839105606079, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.1567369912, "y": 0.18276, "Lambda_pair": 0.17343760000000003, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9831389640582109, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9831389640582109, "margin_float": 0.016861035941789115, "elapsed_seconds": 9.636292695999146, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15599795119999998, "y": 0.18676, "Lambda_pair": 0.1734376, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9835280841443486, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9835280841443486, "margin_float": 0.016471915855651442, "elapsed_seconds": 9.070442199707031, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.1566849251437783, "y": 0.183044665894539, "Lambda_pair": 0.1734376, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9831366677635967, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9831366677635967, "margin_float": 0.01686333223640335, "elapsed_seconds": 12.440827131271362, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.1566949251437783, "y": 0.183044665894539, "Lambda_pair": 0.1734476, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.982745348304889, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.982745348304889, "margin_float": 0.01725465169511109, "elapsed_seconds": 12.140469074249268, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15643653462714724, "y": 0.182044665894539, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.000173972468315, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000173972468315, "margin_float": -0.0001739724683149646, "elapsed_seconds": 10.523468017578125, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.1562539899612527, "y": 0.183044665894539, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.0001726459752778, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0001726459752778, "margin_float": -0.00017264597527777426, "elapsed_seconds": 9.42333173751831, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15607044529535816, "y": 0.184044665894539, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.000228842087683, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000228842087683, "margin_float": -0.00022884208768303438, "elapsed_seconds": 11.348579406738281, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15634117747927437, "y": 0.1825677262727453, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.0001661071634964, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0001661071634964, "margin_float": -0.00016610716349640953, "elapsed_seconds": 7.9253129959106445, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15635117747927438, "y": 0.1825677262727453, "Lambda_pair": 0.1730166648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9997672355405538, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9997672355405538, "margin_float": 0.00023276445944619972, "elapsed_seconds": 6.145611763000488, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15634534190597063, "y": 0.1825677262727453, "Lambda_pair": 0.17301082924417066, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.99999997765486, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.99999997765486, "margin_float": 2.2345139960577853e-08, "elapsed_seconds": 5.7758400440216064, "status": "UNCERTIFIED FLOAT EXPLORATION"}
RESULT {"head": 1024, "rounds": [{"iteration": 0, "ell": 0.1734376, "height_fit": 0.183044665894539, "norm": 1.9831366677635967, "ell_derivative": -39.131945870773954, "next_ell": 0.1730066648174744, "fit_curvature_twice_a": 56.711996353779796}, {"iteration": 1, "ell": 0.1730066648174744, "height_fit": 0.1825677262727453, "norm": 2.0001661071634964, "ell_derivative": -39.887162294260925, "next_ell": 0.17301082924417066, "fit_curvature_twice_a": 57.52260544203055}], "estimated_root": 0.17301082924417066, "estimated_height": 0.1825677262727453, "norm_at_estimate": 1.99999997765486, "rows": [{"t": 0.1574600312, "y": 0.17876, "Lambda_pair": 0.1734376, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9836572359137339, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9836572359137339, "margin_float": 0.016342764086266115, "elapsed_seconds": 9.209839105606079, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.1567369912, "y": 0.18276, "Lambda_pair": 0.17343760000000003, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9831389640582109, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9831389640582109, "margin_float": 0.016861035941789115, "elapsed_seconds": 9.636292695999146, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15599795119999998, "y": 0.18676, "Lambda_pair": 0.1734376, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9835280841443486, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9835280841443486, "margin_float": 0.016471915855651442, "elapsed_seconds": 9.070442199707031, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.1566849251437783, "y": 0.183044665894539, "Lambda_pair": 0.1734376, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9831366677635967, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9831366677635967, "margin_float": 0.01686333223640335, "elapsed_seconds": 12.440827131271362, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.1566949251437783, "y": 0.183044665894539, "Lambda_pair": 0.1734476, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.982745348304889, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.982745348304889, "margin_float": 0.01725465169511109, "elapsed_seconds": 12.140469074249268, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15643653462714724, "y": 0.182044665894539, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.000173972468315, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000173972468315, "margin_float": -0.0001739724683149646, "elapsed_seconds": 10.523468017578125, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.1562539899612527, "y": 0.183044665894539, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.0001726459752778, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0001726459752778, "margin_float": -0.00017264597527777426, "elapsed_seconds": 9.42333173751831, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15607044529535816, "y": 0.184044665894539, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.000228842087683, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000228842087683, "margin_float": -0.00022884208768303438, "elapsed_seconds": 11.348579406738281, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15634117747927437, "y": 0.1825677262727453, "Lambda_pair": 0.1730066648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 2.0001661071634964, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0001661071634964, "margin_float": -0.00016610716349640953, "elapsed_seconds": 7.9253129959106445, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15635117747927438, "y": 0.1825677262727453, "Lambda_pair": 0.1730166648174744, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.9997672355405538, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9997672355405538, "margin_float": 0.00023276445944619972, "elapsed_seconds": 6.145611763000488, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15634534190597063, "y": 0.1825677262727453, "Lambda_pair": 0.17301082924417066, "inverse_head": 1024, "N": 630782, "R": 1024, "finite_norm": 1.99999997765486, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.99999997765486, "margin_float": 2.2345139960577853e-08, "elapsed_seconds": 5.7758400440216064, "status": "UNCERTIFIED FLOAT EXPLORATION"}], "status": "UNCERTIFIED floating exploration; no optimality or global certificate"}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_768.json <==
{
  "head": 768,
  "rounds": [
    {
      "iteration": 0,
      "ell": 0.1734376,
      "height_fit": 0.18294770915834493,
      "norm": 1.989913919981288,
      "ell_derivative": -39.25666210249368,
      "next_ell": 0.1731806734178984,
      "fit_curvature_twice_a": 56.939392421128325
    },
    {
      "iteration": 1,
      "ell": 0.1731806734178984,
      "height_fit": 0.1826655027147654,
      "norm": 2.000059758042265,
      "ell_derivative": -39.704475382595916,
      "next_ell": 0.17318217848859105,
      "fit_curvature_twice_a": 57.390480754105944
    }
  ],
  "estimated_root": 0.17318217848859105,
  "estimated_height": 0.1826655027147654,
  "norm_at_estimate": 1.9999999883631796,
  "rows": [
    {
      "t": 0.1574600312,
      "y": 0.17876,
      "Lambda_pair": 0.1734376,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.9904131907003566,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9904131907003566,
      "margin_float": 0.009586809299643395,
      "elapsed_seconds": 7.074102163314819,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.1567369912,
      "y": 0.18276,
      "Lambda_pair": 0.17343760000000003,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.9899149233792743,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9899149233792743,
      "margin_float": 0.010085076620725664,
      "elapsed_seconds": 7.230740070343018,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15599795119999998,
      "y": 0.18676,
      "Lambda_pair": 0.1734376,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.9903276863369315,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9903276863369315,
      "margin_float": 0.009672313663068532,
      "elapsed_seconds": 6.7140281200408936,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15670266785685683,
      "y": 0.18294770915834493,
      "Lambda_pair": 0.1734376,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.989913919981288,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.989913919981288,
      "margin_float": 0.010086080018711918,
      "elapsed_seconds": 6.137894630432129,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15671266785685684,
      "y": 0.18294770915834493,
      "Lambda_pair": 0.1734476,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.9895213533602631,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9895213533602631,
      "margin_float": 0.010478646639736855,
      "elapsed_seconds": 8.098980903625488,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15662818898391356,
      "y": 0.18194770915834493,
      "Lambda_pair": 0.1731806734178984,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 2.000074540602082,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.000074540602082,
      "margin_float": -7.454060208189617e-05,
      "elapsed_seconds": 9.640923261642456,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15644574127475522,
      "y": 0.18294770915834493,
      "Lambda_pair": 0.1731806734178984,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 2.0000620413251733,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.0000620413251733,
      "margin_float": -6.204132517328986e-05,
      "elapsed_seconds": 8.208584547042847,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15626229356559687,
      "y": 0.18394770915834494,
      "Lambda_pair": 0.1731806734178984,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 2.0001069325290195,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.0001069325290195,
      "margin_float": -0.0001069325290194989,
      "elapsed_seconds": 8.144975185394287,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15649733047687941,
      "y": 0.1826655027147654,
      "Lambda_pair": 0.1731806734178984,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 2.000059758042265,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 2.000059758042265,
      "margin_float": -5.97580422652122e-05,
      "elapsed_seconds": 6.636648416519165,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15650733047687942,
      "y": 0.1826655027147654,
      "Lambda_pair": 0.1731906734178984,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.9996627132884393,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9996627132884393,
      "margin_float": 0.00033728671156074697,
      "elapsed_seconds": 7.021403074264526,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    },
    {
      "t": 0.15649883554757207,
      "y": 0.1826655027147654,
      "Lambda_pair": 0.17318217848859105,
      "inverse_head": 768,
      "N": 630782,
      "R": 768,
      "finite_norm": 1.9999999883631796,
      "absolute_uncomputed_tail": 0.0,
      "norm_upper_float": 1.9999999883631796,
      "margin_float": 1.1636820396176972e-08,
      "elapsed_seconds": 7.542672157287598,
      "status": "UNCERTIFIED FLOAT EXPLORATION"
    }
  ],
  "status": "UNCERTIFIED floating exploration; no optimality or global certificate"
}

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/probe_768.log <==
{"t": 0.1574600312, "y": 0.17876, "Lambda_pair": 0.1734376, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9904131907003566, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9904131907003566, "margin_float": 0.009586809299643395, "elapsed_seconds": 7.074102163314819, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.1567369912, "y": 0.18276, "Lambda_pair": 0.17343760000000003, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9899149233792743, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9899149233792743, "margin_float": 0.010085076620725664, "elapsed_seconds": 7.230740070343018, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15599795119999998, "y": 0.18676, "Lambda_pair": 0.1734376, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9903276863369315, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9903276863369315, "margin_float": 0.009672313663068532, "elapsed_seconds": 6.7140281200408936, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15670266785685683, "y": 0.18294770915834493, "Lambda_pair": 0.1734376, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.989913919981288, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.989913919981288, "margin_float": 0.010086080018711918, "elapsed_seconds": 6.137894630432129, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15671266785685684, "y": 0.18294770915834493, "Lambda_pair": 0.1734476, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9895213533602631, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9895213533602631, "margin_float": 0.010478646639736855, "elapsed_seconds": 8.098980903625488, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15662818898391356, "y": 0.18194770915834493, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.000074540602082, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000074540602082, "margin_float": -7.454060208189617e-05, "elapsed_seconds": 9.640923261642456, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15644574127475522, "y": 0.18294770915834493, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.0000620413251733, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0000620413251733, "margin_float": -6.204132517328986e-05, "elapsed_seconds": 8.208584547042847, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15626229356559687, "y": 0.18394770915834494, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.0001069325290195, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0001069325290195, "margin_float": -0.0001069325290194989, "elapsed_seconds": 8.144975185394287, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15649733047687941, "y": 0.1826655027147654, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.000059758042265, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000059758042265, "margin_float": -5.97580422652122e-05, "elapsed_seconds": 6.636648416519165, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15650733047687942, "y": 0.1826655027147654, "Lambda_pair": 0.1731906734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9996627132884393, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9996627132884393, "margin_float": 0.00033728671156074697, "elapsed_seconds": 7.021403074264526, "status": "UNCERTIFIED FLOAT EXPLORATION"}
{"t": 0.15649883554757207, "y": 0.1826655027147654, "Lambda_pair": 0.17318217848859105, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9999999883631796, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9999999883631796, "margin_float": 1.1636820396176972e-08, "elapsed_seconds": 7.542672157287598, "status": "UNCERTIFIED FLOAT EXPLORATION"}
RESULT {"head": 768, "rounds": [{"iteration": 0, "ell": 0.1734376, "height_fit": 0.18294770915834493, "norm": 1.989913919981288, "ell_derivative": -39.25666210249368, "next_ell": 0.1731806734178984, "fit_curvature_twice_a": 56.939392421128325}, {"iteration": 1, "ell": 0.1731806734178984, "height_fit": 0.1826655027147654, "norm": 2.000059758042265, "ell_derivative": -39.704475382595916, "next_ell": 0.17318217848859105, "fit_curvature_twice_a": 57.390480754105944}], "estimated_root": 0.17318217848859105, "estimated_height": 0.1826655027147654, "norm_at_estimate": 1.9999999883631796, "rows": [{"t": 0.1574600312, "y": 0.17876, "Lambda_pair": 0.1734376, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9904131907003566, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9904131907003566, "margin_float": 0.009586809299643395, "elapsed_seconds": 7.074102163314819, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.1567369912, "y": 0.18276, "Lambda_pair": 0.17343760000000003, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9899149233792743, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9899149233792743, "margin_float": 0.010085076620725664, "elapsed_seconds": 7.230740070343018, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15599795119999998, "y": 0.18676, "Lambda_pair": 0.1734376, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9903276863369315, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9903276863369315, "margin_float": 0.009672313663068532, "elapsed_seconds": 6.7140281200408936, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15670266785685683, "y": 0.18294770915834493, "Lambda_pair": 0.1734376, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.989913919981288, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.989913919981288, "margin_float": 0.010086080018711918, "elapsed_seconds": 6.137894630432129, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15671266785685684, "y": 0.18294770915834493, "Lambda_pair": 0.1734476, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9895213533602631, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9895213533602631, "margin_float": 0.010478646639736855, "elapsed_seconds": 8.098980903625488, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15662818898391356, "y": 0.18194770915834493, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.000074540602082, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000074540602082, "margin_float": -7.454060208189617e-05, "elapsed_seconds": 9.640923261642456, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15644574127475522, "y": 0.18294770915834493, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.0000620413251733, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0000620413251733, "margin_float": -6.204132517328986e-05, "elapsed_seconds": 8.208584547042847, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15626229356559687, "y": 0.18394770915834494, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.0001069325290195, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.0001069325290195, "margin_float": -0.0001069325290194989, "elapsed_seconds": 8.144975185394287, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15649733047687941, "y": 0.1826655027147654, "Lambda_pair": 0.1731806734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 2.000059758042265, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 2.000059758042265, "margin_float": -5.97580422652122e-05, "elapsed_seconds": 6.636648416519165, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15650733047687942, "y": 0.1826655027147654, "Lambda_pair": 0.1731906734178984, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9996627132884393, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9996627132884393, "margin_float": 0.00033728671156074697, "elapsed_seconds": 7.021403074264526, "status": "UNCERTIFIED FLOAT EXPLORATION"}, {"t": 0.15649883554757207, "y": 0.1826655027147654, "Lambda_pair": 0.17318217848859105, "inverse_head": 768, "N": 630782, "R": 768, "finite_norm": 1.9999999883631796, "absolute_uncomputed_tail": 0.0, "norm_upper_float": 1.9999999883631796, "margin_float": 1.1636820396176972e-08, "elapsed_seconds": 7.542672157287598, "status": "UNCERTIFIED FLOAT EXPLORATION"}], "status": "UNCERTIFIED floating exploration; no optimality or global certificate"}


==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/reference_cache_192.json <==
[
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63651931739398987159429091667536749550090362043011966406 +/- 5.02e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "841327992616221142",
      "307153750871076854"
    ],
    "raw_arrays_sha256": "c515b75645f13c3afcfe3b835a480e4d454be8e72b213c8381f32801afa25424",
    "mollifier_integer_sha256": "412daa268fe79f955b5c422484dd6bbd11f77f3a52378d3d1a7bc72001c64856",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.002890741949062702817521763385741071812335467778864354 +/- 5.25e-55]",
    "M_log": "[1.897398702222927136074159483411138649839528422614116541 +/- 7.12e-55]",
    "coefficient_quantization_error": "[3.7617511205341807603359514626178098639688107730238e-6 +/- 4.36e-56]",
    "raw_quantization_errors": [
      "[7.34399086644729866358516240309786107696239406393567e-5 +/- 4.83e-56]",
      "[7.34358586850072325591258400995518521759637752619789e-5 +/- 4.83e-56]"
    ],
    "quantization_transfer_error": "[0.000309138915292431510636029516024978990916423915828839 +/- 3.40e-55]",
    "norm_upper": "[1.992607381073481744333260857474886694151226692317928448 +/- 3.57e-55]",
    "point_margin_before_H_error": "[0.007392618926518255666739142525113305848773307682071552 +/- 3.57e-55]",
    "P": "[3.221285069828372248102602648499030978610769623940639 +/- 5.58e-52]",
    "Q": "[0.756477594983625641006362836777599551852175963775262 +/- 1.61e-52]",
    "Plog": "[11.09449516699182517681523110943712861381072398912811 +/- 2.95e-51]",
    "Qlog": "[5.748864937029958293854679631195790792140969056272292 +/- 7.68e-52]",
    "elapsed_seconds": 18.431718826293945,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63683181739398987159429091667536749550090362043011966406 +/- 4.59e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "840295887604065384",
      "305586804065784288"
    ],
    "raw_arrays_sha256": "2ac29500156e32296c4ee65f151844c04fee9b388c875c199ed871b09904efa3",
    "mollifier_integer_sha256": "356adaa6246edd5adc8e48fbc6fe50e6d9c4d0b6a4c52ad407e23910f1b2799d",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.002298079573168371918592941106014785632967665865179003 +/- 8.60e-55]",
    "M_log": "[1.895640867869751189729899911187733886036250773944307454 +/- 6.88e-55]",
    "coefficient_quantization_error": "[3.7951639145524049975823500742003691298776912357910e-6 +/- 5.09e-56]",
    "raw_quantization_errors": [
      "[7.34451600807339775911473516043410904693692235856401e-5 +/- 7.58e-56]",
      "[7.34395875502440179276185793142564667380297509126304e-5 +/- 3.50e-56]"
    ],
    "quantization_transfer_error": "[0.000309172521063177473383931826548884131579099742292579 +/- 6.24e-55]",
    "norm_upper": "[1.988098778476244695799775130851787049763469396678327736 +/- 4.21e-55]",
    "point_margin_before_H_error": "[0.011901221523755304200224869148212950236530603321672264 +/- 4.21e-55]",
    "P": "[3.217822664547850433074270834851604341090469369223585 +/- 8.42e-52]",
    "Q": "[0.751974359766291460677473517016814256466738029750913 +/- 5.09e-52]",
    "Plog": "[11.06491461233709157686342796842108494944603815341535 +/- 5.37e-51]",
    "Qlog": "[5.720225896091950945441861579518462147044836046936053 +/- 9.71e-52]",
    "elapsed_seconds": 14.135560750961304,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "36889/200000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63745681739398987159429091667536749550090362043011966406 +/- 5.00e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "838244044867904210",
      "302477696330367954"
    ],
    "raw_arrays_sha256": "1a945c605845314617d69f847cb680abcb1f41a30fdeff26ef3556e608ca6e18",
    "mollifier_integer_sha256": "24ac1314c0fea498ed1aa43f5a53f36c038555f5d7944a33a0c052aeb32616fc",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.001114401084607343017445232949275817947804972828006239 +/- 5.60e-55]",
    "M_log": "[1.892131749800728808009753605663178666227825135958273608 +/- 3.84e-55]",
    "coefficient_quantization_error": "[3.7291245009853190353326315467377851688932055527335e-6 +/- 4.71e-56]",
    "raw_quantization_errors": [
      "[7.34221164932435017958953550872926596124417385847167e-5 +/- 5.72e-56]",
      "[7.34189050477027489234330291193516205658340127438680e-5 +/- 2.56e-56]"
    ],
    "quantization_transfer_error": "[0.000308590014627522644030997933879795015453118126438568 +/- 3.51e-55]",
    "norm_upper": "[1.979145374028409964526276419927382327147423046867893646 +/- 4.76e-55]",
    "point_margin_before_H_error": "[0.020854625971590035473723580072617672852576953132106354 +/- 4.76e-55]",
    "P": "[3.210925510988836545274867184417587292659612441738585 +/- 8.87e-52]",
    "Q": "[0.743053321446312594373374116622869351620565834012744 +/- 2.70e-52]",
    "Plog": "[11.00604037791553526582793129442321225112634243941568 +/- 2.75e-51]",
    "Qlog": "[5.663388636534079056421711590473229921598401535864917 +/- 6.86e-52]",
    "elapsed_seconds": 13.067490577697754,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18757/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.63901931739398987159429091667536749550090362043011966406 +/- 5.06e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "833186467501817928",
      "294847034257098460"
    ],
    "raw_arrays_sha256": "13b1cfbf339f7427c6a1a55ca9a5ff46a5f71d34ca5f515f7706d8ad30a9370d",
    "mollifier_integer_sha256": "ebfd5764a8d61a812746940fb2a261dece66a724f0761b84c285733cde0b754c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.998164776299618366415014490332841800226065179361705538 +/- 7.39e-55]",
    "M_log": "[1.883397017724158471765914959866726447459764126840267409 +/- 6.76e-55]",
    "coefficient_quantization_error": "[3.8472855582496181692633823636288870396782368358529e-6 +/- 4.06e-56]",
    "raw_quantization_errors": [
      "[7.34246140660185104073981921233678560707545533690332e-5 +/- 4.80e-56]",
      "[7.34416316200623441256808343743556023970272305446373e-5 +/- 4.57e-56]"
    ],
    "quantization_transfer_error": "[0.000308524835466786775759616335089301934533368785989399 +/- 3.98e-55]",
    "norm_upper": "[1.957134722024983962854003537091083924530141603191506977 +/- 5.23e-55]",
    "point_margin_before_H_error": "[0.042865277975016037145996462908916075469858396808493023 +/- 5.23e-55]",
    "P": "[3.193842573164993657517975757567123367856070754553369 +/- 5.70e-52]",
    "Q": "[0.721240234655787480824045114428124355602397027230545 +/- 4.98e-52]",
    "Plog": "[10.86051271238865380337703746681834367999959183706844 +/- 6.12e-51]",
    "Qlog": "[5.523830628720573086064402584562544075811735376560081 +/- 6.81e-52]",
    "elapsed_seconds": 16.98070502281189,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "39139/200000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.64308181739398987159429091667536749550090362043011966406 +/- 4.52e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "820504543821850158",
      "275924871986563666"
    ],
    "raw_arrays_sha256": "99b4a61713703fee43f716ad71c324237e971c590616ca907417fe2a6f278a90",
    "mollifier_integer_sha256": "f02999636e2324c4a66f6375645c224a4f8c12464f7142f716c96ab3b0d62a04",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.990559216867054514952949067514528869067099107852625234 +/- 4.20e-55]",
    "M_log": "[1.860938724588766585344195942192751423567815877936410318 +/- 7.70e-55]",
    "coefficient_quantization_error": "[3.8054003238828448899252340751171243651076731805744e-6 +/- 3.52e-56]",
    "raw_quantization_errors": [
      "[7.34428711315126279170786360142643555901207489982805e-5 +/- 6.12e-56]",
      "[7.34360806585450321231819563896233756625932047483350e-5 +/- 4.15e-56]"
    ],
    "quantization_transfer_error": "[0.000306900205319697302247109559993659211276150603995243 +/- 2.59e-55]",
    "norm_upper": "[1.902308747559711292193145996220573251200793362518057743 +/- 2.59e-55]",
    "point_margin_before_H_error": "[0.097691252440288707806854003779426748799206637481942257 +/- 2.59e-55]",
    "P": "[3.150473535230763766274767664573514264355590120748998 +/- 4.82e-52]",
    "Q": "[0.6676564292434544463306461311751396233756625932047483 +/- 9.16e-53]",
    "Plog": "[10.49297070194853188543652963521746940803196088240778 +/- 2.12e-51]",
    "Qlog": "[5.177339319691424613554683103546161115759063382130185 +/- 5.99e-52]",
    "elapsed_seconds": 13.16034483909607,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "21507/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.7094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.65276931739398987159429091667536749550090362043011966406 +/- 4.47e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "792812595582562972",
      "235701241387985432"
    ],
    "raw_arrays_sha256": "f1c0776e8b41c83025428514834af5a73cb425e48b619a663a494753d23e5482",
    "mollifier_integer_sha256": "153320a775dd35300450c3fa31d6673b159dea104f9bd9e8201dda5fd36f55dc",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972785438195054133401730774306023744498256286198485423 +/- 8.22e-55]",
    "M_log": "[1.808818773952560989619239882186569127470513976551884993 +/- 6.56e-55]",
    "coefficient_quantization_error": "[3.7773068142514968915807514806313395841887150931881e-6 +/- 3.83e-56]",
    "raw_quantization_errors": [
      "[7.34368966072698692847835409160258147326191016076667e-5 +/- 3.78e-56]",
      "[7.34455062438615289476822306288451156354335706362079e-5 +/- 1.92e-56]"
    ],
    "quantization_transfer_error": "[0.000303399617357579467605869920811935793981664360931260 +/- 5.11e-55]",
    "norm_upper": "[1.784490497977150392163850948916883178521320932091644151 +/- 1.36e-55]",
    "point_margin_before_H_error": "[0.215509502022849607836149051083116821478679067908355849 +/- 1.36e-55]",
    "P": "[3.052844842679157843218283806978416025814732619101607 +/- 8.68e-52]",
    "Q": "[0.5562627506552626260247972916056288451156354335706362 +/- 8.96e-53]",
    "Plog": "[9.67618151682124530103426655654350031870477062175036 +/- 5.62e-51]",
    "Qlog": "[4.438597659053831196427793086015704000194689769557949 +/- 6.84e-52]",
    "elapsed_seconds": 12.712430000305176,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.63691065263786487159429091667536749550090362043011966406 +/- 5.34e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "840557956595287846",
      "306320110188396516"
    ],
    "raw_arrays_sha256": "cc356aa001eafa49adf9608564134770d85ae849623a2e263c84c6bbe6867215",
    "mollifier_integer_sha256": "9429375fceb4c5245beadfbbf8813c787161b957dac27067803e6578063e9acf",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.002148653730249297637818326237435637646647188076879737 +/- 6.29e-55]",
    "M_log": "[1.895197759311224513020121551526509977307705520347851667 +/- 4.26e-55]",
    "coefficient_quantization_error": "[3.8785607760783893048966242247654517823661395231835e-6 +/- 2.72e-56]",
    "raw_quantization_errors": [
      "[7.38240851577531650578461990431306229605714684431728e-5 +/- 8.19e-56]",
      "[7.38051494316957853606435746578332837428080532934404e-5 +/- 3.69e-56]"
    ],
    "quantization_transfer_error": "[0.000310983340669410304499070497413155131194661914542090 +/- 6.23e-55]",
    "norm_upper": "[1.989827289873223052116032821635498945575360130130484472 +/- 5.29e-55]",
    "point_margin_before_H_error": "[0.010172710126776947883967178364501054424639869869515528 +/- 5.29e-55]",
    "P": "[3.218038113795083404715350814949043130622960571468443 +/- 4.34e-52]",
    "Q": "[0.754631353938739170875387499043407833283742808053293 +/- 4.88e-52]",
    "Plog": "[11.07199282974818598163592970355782568960146931765750 +/- 4.75e-51]",
    "Qlog": "[5.734081714311385196947255247660828563505364049136664 +/- 7.85e-52]",
    "elapsed_seconds": 19.56660008430481,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.63753565263786487159429091667536749550090362043011966406 +/- 4.80e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "838503459583123396",
      "303201068666993979"
    ],
    "raw_arrays_sha256": "3c483fe306ebb54c87c1a3f2480bc9cf210d99f341d8e44ed02f04adaa07a0c6",
    "mollifier_integer_sha256": "0cb4e4fb4c38b2993d7c11f631f3a415096ef9f887dca6368b6c99ca9e21686b",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.000965251840488458416518049101296008251168300108025309 +/- 7.81e-55]",
    "M_log": "[1.891689741661073576196617330662054410898617796276221640 +/- 7.43e-55]",
    "coefficient_quantization_error": "[3.9001600295335576910220898575048863113755054001298e-6 +/- 5.25e-56]",
    "raw_quantization_errors": [
      "[7.37812989555197113943672844391164329673450709620911e-5 +/- 6.03e-56]",
      "[7.37926578156894209422279173989301623987500587753952e-5 +/- 2.61e-56]"
    ],
    "quantization_transfer_error": "[0.000310721963639563071656550633177584371699900711394555 +/- 1.82e-55]",
    "norm_upper": "[1.980852369748143927906468779568056970005094022835112817 +/- 4.63e-55]",
    "point_margin_before_H_error": "[0.019147630251856072093531220431943029994905977164887183 +/- 4.63e-55]",
    "P": "[3.211136559086402495419402179784439116432967345070962 +/- 5.15e-52]",
    "Q": "[0.745670215238817805624250333386148930162398750058775 +/- 4.42e-52]",
    "Plog": "[11.01304595136148217374349117212973250447497776913485 +/- 3.63e-51]",
    "Qlog": "[5.677074590529622044916523561686105359926838052620468 +/- 6.21e-52]",
    "elapsed_seconds": 18.71333408355713,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "37389/200000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.63909815263786487159429091667536749550090362043011966406 +/- 4.86e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "833439192079125770",
      "295546244019169825"
    ],
    "raw_arrays_sha256": "cd84020d6163d9d9e1e7058242eb0cf974dd6400003121e837b6237a3c943e6c",
    "mollifier_integer_sha256": "276846a6207b08a06f33e0e88dc4fbab22cfbd87888acecadf3ab7e330abf775",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.998016315552340984202490123702709684101620119891081145 +/- 7.07e-55]",
    "M_log": "[1.882957746565758513247591697394719038089590478778732626 +/- 3.93e-55]",
    "coefficient_quantization_error": "[3.8956596675384979573937695586832534094422812625347e-6 +/- 2.92e-56]",
    "raw_quantization_errors": [
      "[7.38006334542583862786774961468428431950901611794756e-5 +/- 3.46e-56]",
      "[7.37848421042745414395270623344507524197228075915029e-5 +/- 6.22e-56]"
    ],
    "quantization_transfer_error": "[0.000310140037800409649143925353016717966180338785498043 +/- 2.33e-55]",
    "norm_upper": "[1.958787680073427169253292109121773725749459161684362789 +/- 3.27e-55]",
    "point_margin_before_H_error": "[0.041212319926572830746707890878226274250540838315637211 +/- 3.27e-55]",
    "P": "[3.194042815199845964852953482183646842843195090161179 +/- 6.78e-52]",
    "Q": "[0.723759544660285670072140210656084450752419722807591 +/- 5.49e-52]",
    "Plog": "[10.86733958793875084456076425012701083103361105354970 +/- 2.58e-51]",
    "Qlog": "[5.537101055526144511944268851405634606560869853533192 +/- 6.76e-52]",
    "elapsed_seconds": 16.082350254058838,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "19507/100000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.64316065263786487159429091667536749550090362043011966406 +/- 5.28e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "820740749128416438",
      "276564798103792957"
    ],
    "raw_arrays_sha256": "5e2f828abdfd098bbb7aa90d1b1bcd5de96b7c14b28de81bd879851779ff2091",
    "mollifier_integer_sha256": "77f1f96de1f87444331f8bfdcbe0cf0a9e40a203af495d53447d1f3d8bae325c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.990412526347941978494011953413264195831969120415137683 +/- 7.79e-55]",
    "M_log": "[1.860506476544864352141796291380721102765953432749981309 +/- 5.54e-55]",
    "coefficient_quantization_error": "[3.7767013248095730463239969721302560162474348688098e-6 +/- 5.96e-56]",
    "raw_quantization_errors": [
      "[7.38026115694625911510694919792237917546259921169083e-5 +/- 6.56e-56]",
      "[7.38081986022060908689865214051133103901084067642447e-5 +/- 5.43e-56]"
    ],
    "quantization_transfer_error": "[0.000308235059968569191153751762807948977105165252811571 +/- 6.29e-55]",
    "norm_upper": "[1.903829928163259326087182597564346358409501457939273973 +/- 2.85e-55]",
    "point_margin_before_H_error": "[0.096170071836740673912817402435653641590498542060726027 +/- 2.85e-55]",
    "P": "[3.150646957522968350225428413241979223791754625992117 +/- 6.98e-52]",
    "Q": "[0.6699389505198162859477415451151551133103901084067642 +/- 8.74e-53]",
    "Plog": "[10.49935186538124425841451943275846589823427777159455 +/- 4.52e-51]",
    "Qlog": "[5.189587927133389671755397425697281542888671918247216 +/- 5.79e-52]",
    "elapsed_seconds": 16.805641174316406,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "42889/200000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.7194347813931577898387651751691462829378574695113042879 +/- 2.51e-56]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.65284815263786487159429091667536749550090362043011966406 +/- 4.91e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793013826159688884",
      "236219190336003222"
    ],
    "raw_arrays_sha256": "89a237c47d7b47e537e4f09aeabaab3a74f84e18ae1b94141b0132a888df55cd",
    "mollifier_integer_sha256": "74cbecd5add3e8ac60e2663c04fae92eec02abdcdf8cc4c7bfba23a813211e10",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972642855925601654254632514817469448833158338157511778 +/- 3.93e-55]",
    "M_log": "[1.808402745048111096887842266425049738967046611591658759 +/- 6.26e-55]",
    "coefficient_quantization_error": "[3.7192896930503008765098329707585611071578877900048e-6 +/- 1.06e-56]",
    "raw_quantization_errors": [
      "[7.37975962368525778341639011425414916498892523862394e-5 +/- 5.34e-56]",
      "[7.38066899898424271016494963441585317262426371250087e-5 +/- 3.97e-56]"
    ],
    "quantization_transfer_error": "[0.000304600454107380715358337511013712381645698494006353 +/- 4.69e-55]",
    "norm_upper": "[1.785739276419608825681724033643029440307691354698229985 +/- 6.13e-55]",
    "point_margin_before_H_error": "[0.214260723580391174318275966356970559692308645301770015 +/- 6.13e-55]",
    "P": "[3.052961210781326679161696468588642541491649889252386 +/- 4.42e-52]",
    "Q": "[0.5580676333791884555939107315275941585317262426371250 +/- 9.00e-53]",
    "Plog": "[9.68160235477242879125029665097419755392345498278599 +/- 2.14e-51]",
    "Qlog": "[4.448717855091561717058266289721832979875296073962024 +/- 6.41e-52]",
    "elapsed_seconds": 15.578828811645508,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.63730198788173987159429091667536749550090362043011966406 +/- 5.47e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "839789601736840252",
      "305488636701255520"
    ],
    "raw_arrays_sha256": "1bc02ed82b529375c4485a2a1e27aa5a5b3a64948b8bdb7849537e255ea8605d",
    "mollifier_integer_sha256": "012e978655eb1bf15b52c6a0e1184e3b2f3cdf3f1bcba1bba1ddd0bedad19419",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.001407426147675791295159485567032754602904242880041873 +/- 6.09e-55]",
    "M_log": "[1.893000241014226662470664293003845414471054910023400247 +/- 8.14e-55]",
    "coefficient_quantization_error": "[3.8383450107918521252147430904433101770777963877014e-6 +/- 1.25e-56]",
    "raw_quantization_errors": [
      "[7.41762384966343924586304897506732207596014209759948e-5 +/- 4.22e-56]",
      "[7.42069289870067712385829171413442429807429069885787e-5 +/- 5.54e-56]"
    ],
    "quantization_transfer_error": "[0.000312203569192424406449693179258170075823735204465699 +/- 1.92e-55]",
    "norm_upper": "[1.987053250313120402775020967538313848435987900701291871 +/- 3.17e-55]",
    "point_margin_before_H_error": "[0.012946749686879597224979032461686151564012099298708129 +/- 3.17e-55]",
    "P": "[3.214796885037441584496218396114750673220759601420976 +/- 6.15e-52]",
    "Q": "[0.752789503972310523616941707917141344242980742906989 +/- 5.62e-52]",
    "Plog": "[11.04952925732650872676016550124641410543364176062518 +/- 1.49e-51]",
    "Qlog": "[5.719330608088959789345104796866687371610740039639390 +/- 8.59e-52]",
    "elapsed_seconds": 16.248178005218506,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "37139/200000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.63886448788173987159429091667536749550090362043011966406 +/- 4.73e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "834698223078227774",
      "297768724270522932"
    ],
    "raw_arrays_sha256": "48d7dc8733e1332bba84aa2532e219361cb020e60b1e9486f0b654e2c44f21de",
    "mollifier_integer_sha256": "e89e348796f1c94d34d53596b54e358f687185422ff59c538312fe7ab2a9e156",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.998456448552072283721161086701459668227831844253010414 +/- 8.08e-55]",
    "M_log": "[1.884260130662685643077580779559256331782218945527261283 +/- 6.35e-55]",
    "coefficient_quantization_error": "[3.9032797805241371991387512466412212819038795231437e-6 +/- 1.54e-56]",
    "raw_quantization_errors": [
      "[7.41506598157515823124696939426531117922549450801280e-5 +/- 7.34e-56]",
      "[7.41512609124315274217618101215176502392674192930898e-5 +/- 6.64e-56]"
    ],
    "quantization_transfer_error": "[0.000311707553418892229328536302377480080942095806836064 +/- 5.45e-55]",
    "norm_upper": "[1.964828706887087502207626927940795732195148648312329228 +/- 4.83e-55]",
    "point_margin_before_H_error": "[0.035171293112912497792373072059204267804851351687670772 +/- 4.83e-55]",
    "P": "[3.197646647612304770022559051725192653111792254945080 +/- 4.82e-52]",
    "Q": "[0.730640160674363387872026253997621517650239267419293 +/- 1.36e-52]",
    "Plog": "[10.90317008336438653658867329284403069154344926363075 +/- 6.08e-51]",
    "Qlog": "[5.578214059726683826998038216203048077885715607913813 +/- 9.62e-52]",
    "elapsed_seconds": 15.620657682418823,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "9691/50000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.64292698788173987159429091667536749550090362043011966406 +/- 4.99e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "821931960501369771",
      "278626773399424660"
    ],
    "raw_arrays_sha256": "3965ad0a8d8f205879936b945ca07bd3f893a3dac7b4278574c087bb1b5e1ad6",
    "mollifier_integer_sha256": "ab9c918d09c961631c9f171543e1c5640470e753463898b19121bc840dae3011",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.990847410844688789275458503602637864024060412498355616 +/- 5.10e-55]",
    "M_log": "[1.861788036843306742052937997708127977524154480584643338 +/- 8.04e-55]",
    "coefficient_quantization_error": "[3.8087608993816774668143880151200003007405382258754e-6 +/- 4.79e-56]",
    "raw_quantization_errors": [
      "[7.41667599519979437440957558538936956688585614697995e-5 +/- 6.63e-56]",
      "[7.41662684668901054074839591686659479064043638115795e-5 +/- 6.71e-56]"
    ],
    "quantization_transfer_error": "[0.000309896732732918913211582216744499524048576698583170 +/- 2.76e-55]",
    "norm_upper": "[1.909474969121752918609480685356656248691416392669957682 +/- 3.02e-55]",
    "point_margin_before_H_error": "[0.090525030878247081390519314643343751308583607330042318 +/- 3.02e-55]",
    "P": "[3.154108587840675402828082474662103893695668858561470 +/- 8.10e-52]",
    "Q": "[0.676237425696461379775207288646668665947906404363812 +/- 5.51e-52]",
    "Plog": "[10.53354207882771154960083668469593227756317785339823 +/- 3.77e-51]",
    "Qlog": "[5.227876202176595979053058024973135647488911028487981 +/- 7.67e-52]",
    "elapsed_seconds": 14.060824871063232,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "10691/50000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.7294347813931577898387651751691462829378574695113042879 +/- 2.66e-56]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.65292698788173987159429091667536749550090362043011966406 +/- 5.47e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793215307078842163",
      "236739777593656874"
    ],
    "raw_arrays_sha256": "c18ca894fe18c694ec11214679d5050b1f4c4384f1bbc95f97154a949709df01",
    "mollifier_integer_sha256": "eb51c76a56a01f7c2a96267ec3838114931c4bfd77a63f5e1279a38ef0f0c666",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972500306448803865629757843646476915349200954268000520 +/- 7.40e-55]",
    "M_log": "[1.807986845150424484198701052594920905070289937552392662 +/- 3.95e-55]",
    "coefficient_quantization_error": "[3.8292611165481327055867988363567425978523679756795e-6 +/- 4.00e-56]",
    "raw_quantization_errors": [
      "[7.41714439693951750310672345937162770126109861827274e-5 +/- 6.70e-56]",
      "[7.41804973095922827504647382058633102525639376041274e-5 +/- 5.90e-56]"
    ],
    "quantization_transfer_error": "[0.000306458654296016614571902591170223146587886562451237 +/- 4.47e-55]",
    "norm_upper": "[1.786993723237360216647096917751615259746000447025402897 +/- 6.03e-55]",
    "point_margin_before_H_error": "[0.213006276762639783352903082248384740253999552974597103 +/- 6.03e-55]",
    "P": "[3.053078272595569875254681946140843716277012610986183 +/- 8.82e-52]",
    "Q": "[0.5598831625678450136542104256757058633102525639376041 +/- 7.25e-53]",
    "Plog": "[9.68703530297810699130094050111392956167677095115405 +/- 1.72e-51]",
    "Qlog": "[4.458877588547212427750153661826666327810575332077921 +/- 6.61e-52]",
    "elapsed_seconds": 17.705387115478516,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 640315,
    "L_reference": "[26.7394347813931577898387651751691462829378574695113042879 +/- 2.80e-56]",
    "L_reference_offset": "3/100",
    "sigma_reference": "[1.63800582312561487159429091667536749550090362043011966406 +/- 4.84e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "837999575484364342",
      "303102174905584630"
    ],
    "raw_arrays_sha256": "ced4d5d0ff22427ca27189044258085f74fecf660854b028e332271d41361758",
    "mollifier_integer_sha256": "466ddf1d0048cffbafe894309536af208c1724e31fc5441af5d33e26e9198c4a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.000076454381770537173991752552827270495132436043548368 +/- 6.01e-55]",
    "M_log": "[1.889056497337412582442044710412739283849539425201476586 +/- 8.55e-55]",
    "coefficient_quantization_error": "[3.8903406436542740587322704330064224890291135565628e-6 +/- 2.47e-56]",
    "raw_quantization_errors": [
      "[7.45440997602114032238614169421014071800579463714809e-5 +/- 7.42e-56]",
      "[7.45581862820485463128333043820900932178295127024123e-5 +/- 5.55e-56]"
    ],
    "quantization_transfer_error": "[0.000313600106439030085651623065591293913473549872638855 +/- 2.54e-55]",
    "norm_upper": "[1.979809594986110201092936491957975404863407078772785339 +/- 6.29e-55]",
    "point_margin_before_H_error": "[0.020190405013889798907063508042024595136592921227214661 +/- 6.29e-55]",
    "P": "[3.208119633018639839584681380948192101407180057946371 +/- 6.86e-52]",
    "Q": "[0.746473627391208539330004239554382090093217829512702 +/- 4.60e-52]",
    "Plog": "[10.99769666608663912856543254233264887258483607944880 +/- 3.09e-51]",
    "Qlog": "[5.67615330952132575260031875200313715405960862856002 +/- 4.24e-51]",
    "elapsed_seconds": 15.060402631759644,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "38639/200000",
    "head": 1024,
    "N_reference": 640315,
    "L_reference": "[26.7394347813931577898387651751691462829378574695113042879 +/- 2.80e-56]",
    "L_reference_offset": "3/100",
    "sigma_reference": "[1.64300582312561487159429091667536749550090362043011966406 +/- 5.23e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "822170251821778225",
      "279277797759618295"
    ],
    "raw_arrays_sha256": "46e89dab46fe537f7c1d9ebf34bc390906eea0cd67884fac7fe8b87c0786c5ed",
    "mollifier_integer_sha256": "e7bfbe8247932b72e7978e4e621d554d7823a07db43290e9f53a40813a22c128",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.990700653380292678230009124257095979518026494513470135 +/- 7.91e-55]",
    "M_log": "[1.861355523575497460083302360270970372283160881243650517 +/- 5.31e-55]",
    "coefficient_quantization_error": "[3.7797884320270768327520151199747806105380115231401e-6 +/- 1.97e-56]",
    "raw_quantization_errors": [
      "[7.45345973690155587264277471640987377632638304506317e-5 +/- 7.47e-56]",
      "[7.45402249060339833588123822276338318591641584486424e-5 +/- 5.57e-56]"
    ],
    "quantization_transfer_error": "[0.000311250145286501789083891774253775940000042564877664 +/- 4.24e-55]",
    "norm_upper": "[1.911019039323001237273676159541110597193895802147397196 +/- 6.49e-55]",
    "point_margin_before_H_error": "[0.088980960676998762726323840458889402806104197852602804 +/- 6.49e-55]",
    "P": "[3.154285318371402204378611681653414098737763263830450 +/- 8.36e-52]",
    "Q": "[0.6785648299446813530827850819134776338318591641584486 +/- 8.83e-53]",
    "Plog": "[10.53998078016561560509668892903438991792591373789587 +/- 5.75e-51]",
    "Qlog": "[5.24029411624360788123996361496141434764590756283536 +/- 2.08e-51]",
    "elapsed_seconds": 17.37446689605713,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "42639/200000",
    "head": 1024,
    "N_reference": 640315,
    "L_reference": "[26.7394347813931577898387651751691462829378574695113042879 +/- 2.80e-56]",
    "L_reference_offset": "3/100",
    "sigma_reference": "[1.65300582312561487159429091667536749550090362043011966406 +/- 4.75e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793417105274868361",
      "237262991894936320"
    ],
    "raw_arrays_sha256": "ab9aeece1f9fd829a162c35f9dbaac30507c69caf1f6bae69ae80ea56eb5bec0",
    "mollifier_integer_sha256": "cce7e29999c84adcc2f3653aca89f500dc1e6be5a95234d5d561b73d990b971b",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972357789754492353701292805495941584879016193489560822 +/- 6.20e-55]",
    "M_log": "[1.807571074212169707137622894000403038306495947143975994 +/- 6.59e-55]",
    "coefficient_quantization_error": "[3.9209598348946132298276297716197844521573837414376e-6 +/- 2.36e-56]",
    "raw_quantization_errors": [
      "[7.45541156653388369360999483566368205610932247246876e-5 +/- 3.55e-56]",
      "[7.45515127080964286895123520070843427798399254623434e-5 +/- 2.09e-56]"
    ],
    "quantization_transfer_error": "[0.000308262959666781415594280669493148018766287787105862 +/- 3.73e-55]",
    "norm_upper": "[1.788253223742183653695817655172331999204281810743954006 +/- 4.29e-55]",
    "point_margin_before_H_error": "[0.211746776257816346304182344827668000795718189256045994 +/- 4.29e-55]",
    "P": "[3.053195728102830432258872135104606636820561093224724 +/- 8.92e-52]",
    "Q": "[0.5617091120940047787864775982895070843427798399254623 +/- 7.71e-53]",
    "Plog": "[9.69247635935153050252478059292312620784249440128365 +/- 5.01e-51]",
    "Qlog": "[4.469073001964186085033721219872945534368085682292569 +/- 8.92e-52]",
    "elapsed_seconds": 14.825979471206665,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 643524,
    "L_reference": "[26.7494347813931577898387651751691462829378574695113042879 +/- 2.43e-56]",
    "L_reference_offset": "1/25",
    "sigma_reference": "[1.63808465836948987159429091667536749550090362043011966406 +/- 5.39e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "838257827234330002",
      "303831349171936927"
    ],
    "raw_arrays_sha256": "867cf7e5bb0f64e82f8f1d5247093a95200e8fe6484931b9601786ae918a27d2",
    "mollifier_integer_sha256": "859271ac954e27c506df1acd763ebc514586924beb51459a6cb97a085c8d87ae",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.999927547537930186131329809174644410365079037888209152 +/- 7.33e-55]",
    "M_log": "[1.888615453158711279517054331463436846529143031740195922 +/- 7.92e-55]",
    "coefficient_quantization_error": "[3.7579525306319496053845190199831677214713982756766e-6 +/- 2.44e-56]",
    "raw_quantization_errors": [
      "[7.49289138095605710230407966142305961057583666176011e-5 +/- 8.20e-56]",
      "[7.49229839315718268644118061588572585423742722051588e-5 +/- 3.21e-56]"
    ],
    "quantization_transfer_error": "[0.000314564275344846444091135589431291093198598001100439 +/- 2.69e-55]",
    "norm_upper": "[1.981523470246313035261262864588687010920686662767030615 +/- 4.88e-55]",
    "point_margin_before_H_error": "[0.018476529753686964738737135411312989079313337232969385 +/- 4.88e-55]",
    "P": "[3.208330106743224166665383392359114230596105758366617 +/- 8.07e-52]",
    "Q": "[0.749117470524670750484396150087408857258542374272205 +/- 2.06e-52]",
    "Plog": "[11.00469859000200632551934045094846057633405551835319 +/- 4.73e-51]",
    "Qlog": "[5.689904864777012069972686058367937602463683735026923 +/- 7.07e-52]",
    "elapsed_seconds": 16.84816575050354,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "38389/200000",
    "head": 1024,
    "N_reference": 643524,
    "L_reference": "[26.7494347813931577898387651751691462829378574695113042879 +/- 2.43e-56]",
    "L_reference_offset": "1/25",
    "sigma_reference": "[1.64277215836948987159429091667536749550090362043011966406 +/- 4.95e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823368984009475778",
      "281366685725616582"
    ],
    "raw_arrays_sha256": "3513c4582cb7938c215ec2db1be749fcd70c9b023ad91f7eafdd41f6b6b4f838",
    "mollifier_integer_sha256": "442b9d8e9f2d7576cd8d94af71e0d0eebcf3a6446dc58c77ee7ac39686416698",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.991135736361266923436229457614228731999106612228929886 +/- 4.75e-55]",
    "M_log": "[1.862637870272528366011239245739317635411004423991174962 +/- 8.50e-55]",
    "coefficient_quantization_error": "[3.8283455875778797577043565626433669573828449938654e-6 +/- 1.47e-56]",
    "raw_quantization_errors": [
      "[7.49010910719148284653923321919473075338860974763409e-5 +/- 4.72e-56]",
      "[7.49099324473785187751571858062733779012090623569279e-5 +/- 3.78e-56]"
    ],
    "quantization_transfer_error": "[0.000313004811917251846165216046822203288388728076065818 +/- 1.77e-55]",
    "norm_upper": "[1.916723905850342639678463201870792724157286166125382224 +/- 4.28e-55]",
    "point_margin_before_H_error": "[0.083276094149657360321536798129207275842713833874617776 +/- 4.28e-55]",
    "P": "[3.157762317391249488986180236082191947307533886097476 +/- 5.47e-52]",
    "Q": "[0.684968825594989364030554942342056273377901209062357 +/- 2.05e-52]",
    "Plog": "[10.57437672756040582986243336351012351701561511950281 +/- 5.56e-51]",
    "Qlog": "[5.279031214592704859279616936811085794788672830318540 +/- 7.55e-52]",
    "elapsed_seconds": 16.05798625946045,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "21257/100000",
    "head": 1024,
    "N_reference": 643524,
    "L_reference": "[26.7494347813931577898387651751691462829378574695113042879 +/- 2.43e-56]",
    "L_reference_offset": "1/25",
    "sigma_reference": "[1.65308465836948987159429091667536749550090362043011966406 +/- 5.30e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793618553729337562",
      "237788321333739990"
    ],
    "raw_arrays_sha256": "77165ef70c28934965052fc8d66200a81d540d008f7413b924840e6a2b0e5e54",
    "mollifier_integer_sha256": "32e6cdcef584aef9a2109bf44850d0e9e58f078d7557870a8fe3f5529820fa96",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972215305832502435274029958875487718904537638134268278 +/- 5.76e-55]",
    "M_log": "[1.807155432186034482836219185808990617648110076783372589 +/- 6.48e-55]",
    "coefficient_quantization_error": "[3.8155751775463544004503811522461136371281244981890e-6 +/- 4.12e-56]",
    "raw_quantization_errors": [
      "[7.49046191213252997355448807894073433048714603437015e-5 +/- 4.57e-56]",
      "[7.49029738503033274157485384142346811455344244471264e-5 +/- 4.33e-56]"
    ],
    "quantization_transfer_error": "[0.000309252651864933339066798632298865749276081556196751 +/- 3.86e-55]",
    "norm_upper": "[1.789514972107663221325847591012458120866454044813032689 +/- 4.07e-55]",
    "point_margin_before_H_error": "[0.210485027892336778674152408987541879133545955186967311 +/- 4.07e-55]",
    "P": "[3.053313282059842121884818552693289407343304871460343 +/- 9.07e-52]",
    "Q": "[0.5635452612356888586634142836946642346811455344244471 +/- 7.58e-53]",
    "Plog": "[9.69792157967611518781716349382115074340955895270365 +/- 2.37e-51]",
    "Qlog": "[4.479300296690433580930225887485416661042254651689470 +/- 6.98e-52]",
    "elapsed_seconds": 16.641200304031372,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "36889/200000",
    "head": 1024,
    "N_reference": 646750,
    "L_reference": "[26.7594347813931577898387651751691462829378574695113042879 +/- 2.57e-56]",
    "L_reference_offset": "1/20",
    "sigma_reference": "[1.63941349361336487159429091667536749550090362043011966406 +/- 5.17e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "834453215713862171",
      "298379079654860254"
    ],
    "raw_arrays_sha256": "53f4ffa102fd3d1c1d4a1c755777038d56d75642456033215b0f9ec6ae2dd5ec",
    "mollifier_integer_sha256": "4e6b032b501685bb0db2a25d91fb7bb7d4415df996a8a0eba34d02838bb04e6d",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.997422818701085267690710677958880822057506275693986736 +/- 7.23e-55]",
    "M_log": "[1.881202037051720330298135799618528572590919647991194349 +/- 7.72e-55]",
    "coefficient_quantization_error": "[3.8409294550223522587071778569109300791901455509145e-6 +/- 3.17e-56]",
    "raw_quantization_errors": [
      "[7.52810672682981218033541338053036073980242705575814e-5 +/- 3.75e-56]",
      "[7.52633889738682908458489088519778845110013729223269e-5 +/- 7.23e-56]"
    ],
    "quantization_transfer_error": "[0.000315790745536489536591039338566093260871204518501340 +/- 5.24e-55]",
    "norm_upper": "[1.965466567866351683838130680569213341709675225400154172 +/- 5.55e-55]",
    "point_margin_before_H_error": "[0.034533432133648316161869319430786658290324774599845828 +/- 5.55e-55]",
    "P": "[3.194850008171500013324134897102555303607398024270557 +/- 7.88e-52]",
    "Q": "[0.733988523435366547505323387971351977884511001372922 +/- 3.74e-52]",
    "Plog": "[10.89476593921776737826758355636051030228148825550893 +/- 5.71e-51]",
    "Qlog": "[5.59068142349497723309321887844258762896503530391179 +/- 4.17e-51]",
    "elapsed_seconds": 17.232879877090454,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "4783/25000",
    "head": 1024,
    "N_reference": 646750,
    "L_reference": "[26.7594347813931577898387651751691462829378574695113042879 +/- 2.57e-56]",
    "L_reference_offset": "1/20",
    "sigma_reference": "[1.64285099361336487159429091667536749550090362043011966406 +/- 5.19e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823609176038578004",
      "282028914606695486"
    ],
    "raw_arrays_sha256": "fe129b4be4845409551b0c125b4635c5ca3ce7a3bed4fb7aa7c4b3ec78d9e176",
    "mollifier_integer_sha256": "88255733b72e03dc09fa6c01b86cd93b571a84dcc344de476a9ac99e8c74c8c1",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.990988911910507878310664048987251889908438317868760402 +/- 7.12e-55]",
    "M_log": "[1.862205091588687086976769999427847997032495575998157292 +/- 4.77e-55]",
    "coefficient_quantization_error": "[3.7320576643874748896005274767445930280010613345783e-6 +/- 3.30e-56]",
    "raw_quantization_errors": [
      "[7.53120280801988792342143058669090834662878350901021e-5 +/- 8.14e-56]",
      "[7.53045790001890492928936615539659155664030763760490e-5 +/- 5.77e-56]"
    ],
    "quantization_transfer_error": "[0.000314226252896908777467155186338633944604300534644235 +/- 4.20e-55]",
    "norm_upper": "[1.918290578029425860470002484884668949240211152112403024 +/- 4.83e-55]",
    "point_margin_before_H_error": "[0.081709421970574139529997515115331050759788847887596976 +/- 4.83e-55]",
    "P": "[3.157941966945677969570152183055866909083466287835090 +/- 5.17e-52]",
    "Q": "[0.6873416944183513662648690655365539659155664030763760 +/- 9.36e-53]",
    "Plog": "[10.58086787257414611182211097396683445980789366785236 +/- 4.41e-51]",
    "Qlog": "[5.29161543313025279363231130743083657418524768086093 +/- 1.99e-51]",
    "elapsed_seconds": 17.123173236846924,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "5283/25000",
    "head": 1024,
    "N_reference": 646750,
    "L_reference": "[26.7594347813931577898387651751691462829378574695113042879 +/- 2.57e-56]",
    "L_reference_offset": "1/20",
    "sigma_reference": "[1.65285099361336487159429091667536749550090362043011966406 +/- 4.70e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "794666627948701726",
      "239532681982365456"
    ],
    "raw_arrays_sha256": "d4316662469274bac9f26a7d5cfec1e94fc45f885313eba6946d00f40b2a738d",
    "mollifier_integer_sha256": "24ada32df15a0708ffca31b9e4a25a00381f9c4c1ee421250ed2a32c50c1ec9a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972637718319001950145891480629264214676346985189578604 +/- 6.28e-55]",
    "M_log": "[1.808387755076773574365065195022867039314953387545149771 +/- 4.05e-55]",
    "coefficient_quantization_error": "[3.8053815955723738280080669470391450161202621685429e-6 +/- 1.67e-56]",
    "raw_quantization_errors": [
      "[7.52712950124587606859471435290868895619361183040423e-5 +/- 8.06e-56]",
      "[7.52667705269893270604574944108126262589370080090792e-5 +/- 4.39e-56]"
    ],
    "quantization_transfer_error": "[0.000310751745007417943221888660257230930927853168302061 +/- 5.78e-55]",
    "norm_upper": "[1.794360573521443513337302427427669011940214495242887021 +/- 6.32e-55]",
    "point_margin_before_H_error": "[0.205639426478556486662697572572330988059785504757112979 +/- 6.32e-55]",
    "P": "[3.056467711401732191045231845581029086889561936118304 +/- 5.77e-52]",
    "Q": "[0.568727657272920235024081941869410812626258937008009 +/- 1.15e-52]",
    "Plog": "[9.72862296752495231568623089790594083225154417791916 +/- 5.15e-51]",
    "Qlog": "[4.511929166362320890993246825762585739475058000624530 +/- 8.13e-52]",
    "elapsed_seconds": 15.79690408706665,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 649992,
    "L_reference": "[26.7694347813931577898387651751691462829378574695113042879 +/- 2.72e-56]",
    "L_reference_offset": "3/50",
    "sigma_reference": "[1.63949232885723987159429091667536749550090362043011966406 +/- 4.77e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "834707692065182170",
      "299096614777716556"
    ],
    "raw_arrays_sha256": "d4bd9e363e7e3e77ea233c28571d0b99e3a8fcec7ba899e082fed8da44f2ffe1",
    "mollifier_integer_sha256": "494eef7eba6cc549a1a52412ce7c29389ce6e785d1f4f31a9d5a85c1204508c7",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.997274530968550865390171277288163549621517222323727704 +/- 5.44e-55]",
    "M_log": "[1.880763453199239924046492365763472314896473886574137820 +/- 3.78e-55]",
    "coefficient_quantization_error": "[3.7875594656380907241997207337697848655583899269971e-6 +/- 4.12e-56]",
    "raw_quantization_errors": [
      "[7.56980266032967435965231320588510017222005379539401e-5 +/- 3.48e-56]",
      "[7.56894195664541938748892693382280896518631006141401e-5 +/- 6.73e-56]"
    ],
    "quantization_transfer_error": "[0.000317253026213747598757013256508835167812073683912500 +/- 2.00e-55]",
    "norm_upper": "[1.967154201270201395237487833433042433154957259154493555 +/- 5.13e-55]",
    "point_margin_before_H_error": "[0.032845798729798604762512166566957566845042740845506445 +/- 5.13e-55]",
    "P": "[3.195053068117385939108098476257058851001722200537954 +/- 6.82e-52]",
    "Q": "[0.736583964801787199280544811144338228089651863100614 +/- 1.88e-52]",
    "Plog": "[10.90164833585019848876211775112007739885556875233068 +/- 2.04e-51]",
    "Qlog": "[5.60419831858715574254368141674872420485903318861226 +/- 2.05e-51]",
    "elapsed_seconds": 16.389511108398438,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "19007/100000",
    "head": 1024,
    "N_reference": 649992,
    "L_reference": "[26.7694347813931577898387651751691462829378574695113042879 +/- 2.72e-56]",
    "L_reference_offset": "3/50",
    "sigma_reference": "[1.64261732885723987159429091667536749550090362043011966406 +/- 5.06e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "824816945890434728",
      "284146407865233244"
    ],
    "raw_arrays_sha256": "98e8b0f24d3089bacb523e5cf1840752ae6f8c9f27180c587adb5cfaddfd411a",
    "mollifier_integer_sha256": "0cec2becdd517fe790c5595b0f3323d394e2050b47d7457e40467d42d35dc8d2",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.991424193497511363494419339658654301041513343418226011 +/- 7.47e-55]",
    "M_log": "[1.863488225253985025034340069282206070890793445279794870 +/- 3.83e-55]",
    "coefficient_quantization_error": "[3.8417766327798474863013285865531308237538736505446e-6 +/- 1.88e-56]",
    "raw_quantization_errors": [
      "[7.56572674356101068278116429571279183020235376518726e-5 +/- 4.81e-56]",
      "[7.56543649726035788447709944209829577713381614685605e-5 +/- 5.27e-56]"
    ],
    "quantization_transfer_error": "[0.000316136223087103503954122814557124462626087004774382 +/- 5.52e-55]",
    "norm_upper": "[1.924060899981017020229373994951183633480868446166151336 +/- 6.37e-55]",
    "point_margin_before_H_error": "[0.075939100018982979770626005048816366519131553833848664 +/- 6.37e-55]",
    "P": "[3.161434973704009473136307792111707127918302023537652 +/- 7.50e-52]",
    "Q": "[0.693853938957526576776781782713170982957771338161469 +/- 5.75e-52]",
    "Plog": "[10.61547827355958469945265846865324583061406102120734 +/- 3.57e-51]",
    "Qlog": "[5.330814914376818189428421285690174782260713130472064 +/- 7.50e-52]",
    "elapsed_seconds": 17.3504638671875,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "42139/200000",
    "head": 1024,
    "N_reference": 649992,
    "L_reference": "[26.7694347813931577898387651751691462829378574695113042879 +/- 2.72e-56]",
    "L_reference_offset": "3/50",
    "sigma_reference": "[1.65292982885723987159429091667536749550090362043011966406 +/- 5.26e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "794870186783296576",
      "240067400324860820"
    ],
    "raw_arrays_sha256": "bc134248b61dbd3a9ba7a24fc6f5c07eb60369e7114994683face95396e9bdac",
    "mollifier_integer_sha256": "bbe49f2c494d7f7210baa93f866ee351f726d0ff986be920a82246c31f589556",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972495170023758978694264265614977813770080646335568453 +/- 4.98e-55]",
    "M_log": "[1.807971859827203338412074602729420031252040026840759022 +/- 5.41e-55]",
    "coefficient_quantization_error": "[3.7435996131326755069042438305843690684771178805530e-6 +/- 2.15e-56]",
    "raw_quantization_errors": [
      "[7.56806784379520296227324300456403429356757917942754e-5 +/- 6.21e-56]",
      "[7.56754550556929298797780744682988151645802246941917e-5 +/- 6.21e-56]"
    ],
    "quantization_transfer_error": "[0.000312127412516728194941663490086945240373670931614675 +/- 4.04e-55]",
    "norm_upper": "[1.795642655939829104391819982013973209542210161562718190 +/- 5.17e-55]",
    "point_margin_before_H_error": "[0.204357344060170895608180017986026790457789838437281810 +/- 5.17e-55]",
    "P": "[3.056587936132873896586812673836295640342935675791794 +/- 4.83e-52]",
    "Q": "[0.570599334688059547681466692136968298815164580224694 +/- 2.27e-52]",
    "Plog": "[9.73411583436717066190658999420815400987551465444751 +/- 5.56e-51]",
    "Qlog": "[4.522294598181413884458947604253546260461161534692250 +/- 8.97e-52]",
    "elapsed_seconds": 16.747330904006958,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 653250,
    "L_reference": "[26.7794347813931577898387651751691462829378574695113042879 +/- 2.86e-56]",
    "L_reference_offset": "7/100",
    "sigma_reference": "[1.63925866410111487159429091667536749550090362043011966406 +/- 5.44e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "835974975087885838",
      "301361845028727649"
    ],
    "raw_arrays_sha256": "95701b37f87aefbbbebbaef7d3278764b89b55c5a10d4fad44751dd4d707946b",
    "mollifier_integer_sha256": "3117529a616d1df80356cecad268c57e6317fab6d5b787e539bbd30ac5caf29d",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.997714151001209891373402403407151599259047119471772295 +/- 6.99e-55]",
    "M_log": "[1.882063799407638337552726347882698918988307075442632400 +/- 8.67e-55]",
    "coefficient_quantization_error": "[3.7705816690135044056480681480817475488503651026405e-6 +/- 1.34e-56]",
    "raw_quantization_errors": [
      "[7.60507832909075976418565192810088976209217343335348e-5 +/- 5.04e-56]",
      "[7.60585041076417421096203482430538746484942495061877e-5 +/- 6.78e-56]"
    ],
    "quantization_transfer_error": "[0.000318735102260282020644431341647746365328522855813540 +/- 5.24e-55]",
    "norm_upper": "[1.973283617051360610046958597493780857974474521810586490 +/- 5.96e-55]",
    "point_margin_before_H_error": "[0.026716382948639389953041402506219142025525478189413510 +/- 5.96e-55]",
    "P": "[3.198670023965432688450913340894281008897620921734333 +/- 7.44e-52]",
    "Q": "[0.743639457921433496043562257066993053874648494249506 +/- 2.36e-52]",
    "Plog": "[10.93770659361880914220745520283487014324107353417594 +/- 5.81e-51]",
    "Qlog": "[5.645969997854574228891044791968804861626778522460277 +/- 7.95e-52]",
    "elapsed_seconds": 15.949738025665283,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "37889/200000",
    "head": 1024,
    "N_reference": 653250,
    "L_reference": "[26.7794347813931577898387651751691462829378574695113042879 +/- 2.86e-56]",
    "L_reference_offset": "7/100",
    "sigma_reference": "[1.64269616410111487159429091667536749550090362043011966406 +/- 5.46e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "825058749765295426",
      "284819911639927346"
    ],
    "raw_arrays_sha256": "1cceb660e5b5a683eb9556c14593210ef9e019ea0a88933827708f444e2c175a",
    "mollifier_integer_sha256": "d5924ea5b71699c0023a685aa7189f4f4bdc7c43b5ee5ecbac7ddad58db6bc7a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.991277302019280266312855235897758648800247340213547745 +/- 4.98e-55]",
    "M_log": "[1.863055180961833445867477607216658223223152002239449500 +/- 3.93e-55]",
    "coefficient_quantization_error": "[3.6930876630999814872313784404545924641239760847119e-6 +/- 2.17e-56]",
    "raw_quantization_errors": [
      "[7.60559977017069373331442814647399160825646110620590e-5 +/- 7.87e-56]",
      "[7.60501477977794759707516886698211989193893517226950e-5 +/- 6.04e-56]"
    ],
    "quantization_transfer_error": "[0.000317132481704954345052999653405901594681698996859341 +/- 5.72e-55]",
    "norm_upper": "[1.925649701907058734935057504000640516719443757254915981 +/- 3.80e-55]",
    "point_margin_before_H_error": "[0.074350298092941265064942495999359483280556242745084019 +/- 3.80e-55]",
    "P": "[3.161617469047846617749711073968964739916082564611062 +/- 5.66e-52]",
    "Q": "[0.696273194602142886554522997782419821198919389351723 +/- 4.42e-52]",
    "Plog": "[10.62202098808285189877241298860386153589811018195729 +/- 4.09e-51]",
    "Qlog": "[5.343566697563113182251830532691122218256539891540895 +/- 7.50e-52]",
    "elapsed_seconds": 19.34770679473877,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "21007/100000",
    "head": 1024,
    "N_reference": 653250,
    "L_reference": "[26.7794347813931577898387651751691462829378574695113042879 +/- 2.86e-56]",
    "L_reference_offset": "7/100",
    "sigma_reference": "[1.65300866410111487159429091667536749550090362043011966406 +/- 4.70e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "795073953956999622",
      "240604702683521272"
    ],
    "raw_arrays_sha256": "96c471c3e24318995aec1fcd48f3bc7c9a19d9d890a6763dd7bdd8660d4179a2",
    "mollifier_integer_sha256": "a1c3eff590e88ddf8003ea779221916cf669be226a3b5bef647a3c112445e67f",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972352654510635915775098946768975054872565412127851040 +/- 6.85e-55]",
    "M_log": "[1.807556093535359618691572719226920301936511972596806316 +/- 4.21e-55]",
    "coefficient_quantization_error": "[3.8498095581036417471161875503765198626531000482267e-6 +/- 5.30e-56]",
    "raw_quantization_errors": [
      "[7.60747353285961719356177336891753730127549285854696e-5 +/- 3.74e-56]",
      "[7.60690692826235973956906875014113422410133814111068e-5 +/- 6.09e-56]"
    ],
    "quantization_transfer_error": "[0.000314052342350226808840971084470676684273156340789789 +/- 6.02e-55]",
    "norm_upper": "[1.796930131584784717196100031724205929746372374709320062 +/- 1.65e-55]",
    "point_margin_before_H_error": "[0.203069868415215282803899968275794070253627625290679938 +/- 1.65e-55]",
    "P": "[3.056708474294349592265685617733689175373012754928585 +/- 6.79e-52]",
    "Q": "[0.572481741934271069833052428968751411342241013381411 +/- 1.43e-52]",
    "Plog": "[9.73961576664176657408039890887297157081738453289748 +/- 1.98e-51]",
    "Qlog": "[4.532695460609845920092456080024475634976395249047985 +/- 8.46e-52]",
    "elapsed_seconds": 18.1135892868042,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "37639/200000",
    "head": 1024,
    "N_reference": 656524,
    "L_reference": "[26.7894347813931577898387651751691462829378574695113042879 +/- 2.49e-56]",
    "L_reference_offset": "2/25",
    "sigma_reference": "[1.64246249934498987159429091667536749550090362043011966406 +/- 5.17e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "826274767485809545",
      "286965793371518151"
    ],
    "raw_arrays_sha256": "0c49ae50d852be6bf8b5d8db61a7d3bf8c4c4a0de300462f6bf8c66e879d4887",
    "mollifier_integer_sha256": "10b504c417a2de6129d3d394096d03bf7351be18e74fa02fe2f34d1e3fb82fb8",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.991712782334203035271592573178352111088478333720946204 +/- 3.82e-55]",
    "M_log": "[1.864339102165531662995077955174305139921910547639784038 +/- 5.40e-55]",
    "coefficient_quantization_error": "[3.8043245171950636513385893357885146724453400706444e-6 +/- 2.91e-56]",
    "raw_quantization_errors": [
      "[7.64417460990835329733329843409135314474450978363472e-5 +/- 8.27e-56]",
      "[7.64462193105016268626631714196940979718641984773528e-5 +/- 4.24e-56]"
    ],
    "quantization_transfer_error": "[0.000319223543137397996127877514418542953968662991510074 +/- 4.20e-55]",
    "norm_upper": "[1.931483758871931155647538933545484070303679127469049137 +/- 4.09e-55]",
    "point_margin_before_H_error": "[0.068516241128068844352461066454515929696320872530950863 +/- 4.09e-55]",
    "P": "[3.165126179298279969801589055640590913531447445097836 +/- 5.57e-52]",
    "Q": "[0.702895524681508878282441276452669694097971864198477 +/- 3.99e-52]",
    "Plog": "[10.65684194773450875899444922313857397669073845340533 +/- 2.96e-51]",
    "Qlog": "[5.383229602225413671547153432061453584699981490178872 +/- 6.53e-52]",
    "elapsed_seconds": 13.599798679351807,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "10441/50000",
    "head": 1024,
    "N_reference": 656524,
    "L_reference": "[26.7894347813931577898387651751691462829378574695113042879 +/- 2.49e-56]",
    "L_reference_offset": "2/25",
    "sigma_reference": "[1.65277499934498987159429091667536749550090362043011966406 +/- 5.21e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "796130412085530441",
      "242378123513832270"
    ],
    "raw_arrays_sha256": "f4596800c70b1948adf876a49aca009da29653e27093aee2aad0062c21ffac1b",
    "mollifier_integer_sha256": "06feecd974a33f2778949340b4efbac76eef136c1de6c3fd3dcfa9a12854ef88",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972775160660611198857229904899134349144751415861018947 +/- 7.76e-55]",
    "M_log": "[1.808788784877835859420164757690548301964031869119268350 +/- 4.36e-55]",
    "coefficient_quantization_error": "[3.8757510905671204771422548084296589292717462981425e-6 +/- 5.28e-56]",
    "raw_quantization_errors": [
      "[7.64482575020240202678088935246515727980271888465752e-5 +/- 7.41e-56]",
      "[7.64528863164942723906920834226341185719275431803417e-5 +/- 5.27e-56]"
    ],
    "quantization_transfer_error": "[0.000315737623546969684479980755616726286661843518184274 +/- 4.44e-55]",
    "norm_upper": "[1.801840874330057164676616833687324561810073475102351754 +/- 3.22e-55]",
    "point_margin_before_H_error": "[0.198159125669942835323383166312675438189926524897648246 +/- 3.22e-55]",
    "P": "[3.059878625386815373744083726862274651572798027188846 +/- 7.85e-52]",
    "Q": "[0.5777743772245976489049590514584226341185719275431803 +/- 7.81e-53]",
    "Plog": "[9.77053642031789207468624620905310355446670325076370 +/- 2.79e-51]",
    "Qlog": "[4.565802049049030215810732042249550024802817958587254 +/- 8.95e-52]",
    "elapsed_seconds": 15.275813817977905,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "37389/200000",
    "head": 1024,
    "N_reference": 659815,
    "L_reference": "[26.7994347813931577898387651751691462829378574695113042879 +/- 2.64e-56]",
    "L_reference_offset": "9/100",
    "sigma_reference": "[1.64222883458886487159429091667536749550090362043011966406 +/- 4.89e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "827497721496428689",
      "289132528957684451"
    ],
    "raw_arrays_sha256": "1c18bb7a24803449ad240ee57284a439190f5c26ba8c39b27b635f48a103bcf7",
    "mollifier_integer_sha256": "cfd570eef63a1db4147319f4d251b369eba3f552a237e9c7cc2e66957047862e",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.992148562795220790405828302085032509619240963488293660 +/- 5.59e-55]",
    "M_log": "[1.865624212982616998576097212623831355575329448002089789 +/- 7.70e-55]",
    "coefficient_quantization_error": "[3.7942279009982376763053996882489453251162768935554e-6 +/- 2.61e-56]",
    "raw_quantization_errors": [
      "[7.68154137787940674557904985581122293839629971371145e-5 +/- 4.66e-56]",
      "[7.68019108689870967886665376082190123995671252545159e-5 +/- 6.35e-56]"
    ],
    "quantization_transfer_error": "[0.000320742896638418430545058325868941779230513686358118 +/- 3.63e-55]",
    "norm_upper": "[1.937365452345250243173048331781309590610657611006914758 +/- 5.67e-55]",
    "point_margin_before_H_error": "[0.062634547654749756826951668218690409389342388993085242 +/- 5.67e-55]",
    "P": "[3.168648520179560554283215067842308112229383962997137 +/- 5.17e-52]",
    "Q": "[0.709596899965650543226244232943858219012399567125254 +/- 5.63e-52]",
    "Plog": "[10.69183566844693492312217955184659055215875154552079 +/- 2.51e-51]",
    "Qlog": "[5.423240190360825843838341465871946574576037738472944 +/- 8.37e-52]",
    "elapsed_seconds": 14.313783884048462,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "41639/200000",
    "head": 1024,
    "N_reference": 659815,
    "L_reference": "[26.7994347813931577898387651751691462829378574695113042879 +/- 2.64e-56]",
    "L_reference_offset": "9/100",
    "sigma_reference": "[1.65285383458886487159429091667536749550090362043011966406 +/- 4.81e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "796336016871688210",
      "242924774007144216"
    ],
    "raw_arrays_sha256": "4ba0f8182e5cbcd035be238691d21e58bdda70f132f7171a4a545e51f5fbe7c6",
    "mollifier_integer_sha256": "333c1652c63b4180063e1d345db2218ef584f37812d4e47831e7a2ee09e13f38",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972632580754988149373375339493805688004228719165858914 +/- 4.31e-55]",
    "M_log": "[1.808372765272969249019653053697231894919958162593794457 +/- 8.44e-55]",
    "coefficient_quantization_error": "[3.7946018920295803904870543346931708873993899448751e-6 +/- 6.03e-56]",
    "raw_quantization_errors": [
      "[7.68208886688646759359414003589405162088922783246803e-5 +/- 5.06e-56]",
      "[7.68044499642120907486960493485223805980594486937465e-5 +/- 2.46e-56]"
    ],
    "quantization_transfer_error": "[0.000316856958585655814352177948137222998293790311299093 +/- 4.18e-55]",
    "norm_upper": "[1.803146948558319459262343498415873154741230163068257101 +/- 2.31e-55]",
    "point_margin_before_H_error": "[0.196853051441680540737656501584126845258769836931742899 +/- 2.31e-55]",
    "P": "[3.060001728871018260427889066400358940516208892278324 +/- 8.91e-52]",
    "Q": "[0.5796932137107438313076676413618485223805980594486937 +/- 8.33e-53]",
    "Plog": "[9.77608270509135095711965618254935965020681392950672 +/- 2.42e-51]",
    "Qlog": "[4.576341947471548972825187255522452879249197408337558 +/- 8.01e-52]",
    "elapsed_seconds": 13.601099729537964,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "2329/12500",
    "head": 1024,
    "N_reference": 663123,
    "L_reference": "[26.8094347813931577898387651751691462829378574695113042879 +/- 2.78e-56]",
    "L_reference_offset": "1/10",
    "sigma_reference": "[1.64230766983273987159429091667536749550090362043011966406 +/- 5.44e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "827743579120033075",
      "289826285759625955"
    ],
    "raw_arrays_sha256": "cdc521d0c9be5e2e38d2e47036c701f298e9d30eebca04c5be4e2386bd923910",
    "mollifier_integer_sha256": "8a6eb79fc1d9b9a0b5d79786c1dc941774a9bb10a56a67d50afc3144bec09fd7",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.992001502952181391033434850322127718182827187284294287 +/- 5.61e-55]",
    "M_log": "[1.865190501385324855707609428580476096992986138899576847 +/- 8.43e-55]",
    "coefficient_quantization_error": "[3.7606666698663740048389679260318341823605482708360e-6 +/- 1.67e-56]",
    "raw_quantization_errors": [
      "[7.72024695963560525294915008773190789501979819515618e-5 +/- 4.99e-56]",
      "[7.72081901601607082059030126910587992467940038773586e-5 +/- 5.32e-56]"
    ],
    "quantization_transfer_error": "[0.000322180586567732756760021086275314362636726167129468 +/- 3.61e-55]",
    "norm_upper": "[1.938996861237540474608916054901210968298754613664077710 +/- 5.49e-55]",
    "point_margin_before_H_error": "[0.061003138762459525391083945098789031701245386335922290 +/- 5.49e-55]",
    "P": "[3.168836808549726098674904979782127319078950197981951 +/- 7.74e-52]",
    "Q": "[0.712097671733172898936050141293941058799246794003877 +/- 4.06e-52]",
    "Plog": "[10.69847974469500160910156586073939316782466985299908 +/- 4.31e-51]",
    "Qlog": "[5.43629448325695942184329965930980591503058999880029 +/- 3.20e-51]",
    "elapsed_seconds": 16.86594557762146,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "20757/100000",
    "head": 1024,
    "N_reference": 663123,
    "L_reference": "[26.8094347813931577898387651751691462829378574695113042879 +/- 2.78e-56]",
    "L_reference_offset": "1/10",
    "sigma_reference": "[1.65293266983273987159429091667536749550090362043011966406 +/- 5.05e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "796541971283227963",
      "243474301337234583"
    ],
    "raw_arrays_sha256": "77c8401d0d968016e8109cbf2f4cf7fd99c17b2920c47802fd92106e089917d6",
    "mollifier_integer_sha256": "225f0f045a526a046a83762b54b53fa8d7db94d5cf568b93d419c132f18885ac",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972490033641286789997560561342221839536281566995843216 +/- 6.72e-55]",
    "M_log": "[1.807956874671453923433579346510008667915584017590659679 +/- 4.99e-55]",
    "coefficient_quantization_error": "[3.7622321840094413023410928572408830557756077201863e-6 +/- 2.48e-56]",
    "raw_quantization_errors": [
      "[7.71913430409072122937642387703344322837480471496861e-5 +/- 4.69e-56]",
      "[7.71882443536747510474100652720411505678899674489367e-5 +/- 3.72e-56]"
    ],
    "quantization_transfer_error": "[0.000318212720782176650790813823879564252973173571451505 +/- 5.21e-55]",
    "norm_upper": "[1.804458856233393593954772112056308817656070564699991544 +/- 5.84e-55]",
    "point_margin_before_H_error": "[0.195541143766606406045227887943691182343929435300008456 +/- 5.84e-55]",
    "P": "[3.060125355910019719430006166582520334432283748047149 +/- 8.98e-52]",
    "Q": "[0.5816233162733574141080420389715220411505678899674489 +/- 7.50e-53]",
    "Plog": "[9.78163889912835036193160856941440115635688152723616 +/- 2.99e-51]",
    "Qlog": "[4.586920785708970059752646278146485936806807175097047 +/- 6.89e-52]",
    "elapsed_seconds": 16.663355588912964,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 666446,
    "L_reference": "[26.8194347813931577898387651751691462829378574695113042879 +/- 2.41e-56]",
    "L_reference_offset": "11/100",
    "sigma_reference": "[1.64113650507661487159429091667536749550090362043011966406 +/- 4.86e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "831955222367491037",
      "296566950882508613"
    ],
    "raw_arrays_sha256": "a38a92272aa8060af6aa437a1edc0d0df42b12d2c72190a155166bfe5c37f9be",
    "mollifier_integer_sha256": "2cf93817ab02010cd3ed76832cdf04b153d9777af3bc6172ccbd99e869c16850",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.994189726585334619963846858159927542670456055418001561 +/- 8.20e-55]",
    "M_log": "[1.871647630970925290760736613967615198532322627574490565 +/- 7.98e-55]",
    "coefficient_quantization_error": "[3.8388498771663192765425129762021022957720094450195e-6 +/- 5.68e-56]",
    "raw_quantization_errors": [
      "[7.75654439656962902648380517589480315653909794887446e-5 +/- 6.56e-56]",
      "[7.75971183303263818116136327005331132159741722187195e-5 +/- 6.15e-56]"
    ],
    "quantization_transfer_error": "[0.000324450005632892387264629934036395626691205218019139 +/- 3.39e-55]",
    "norm_upper": "[1.957998357102772794015810984506827128699597937777223241 +/- 4.09e-55]",
    "point_margin_before_H_error": "[0.042001642897227205984189015493172871300402062222776759 +/- 4.09e-55]",
    "P": "[3.182478087964731358483563177895508948031565390979489 +/- 8.93e-52]",
    "Q": "[0.731979126596239533725866789413950533113215974172219 +/- 4.26e-52]",
    "Plog": "[10.81991716135982319854704174885940191051945532142888 +/- 5.20e-51]",
    "Qlog": "[5.55979898201839374181266124427439680124748438915303 +/- 2.10e-51]",
    "elapsed_seconds": 15.562246561050415,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "2579/12500",
    "head": 1024,
    "N_reference": 666446,
    "L_reference": "[26.8194347813931577898387651751691462829378574695113042879 +/- 2.41e-56]",
    "L_reference_offset": "11/100",
    "sigma_reference": "[1.65269900507661487159429091667536749550090362043011966406 +/- 4.76e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "797606954615303584",
      "245277514559953755"
    ],
    "raw_arrays_sha256": "63f6b5855033186e6b7b32137b5d98bce87b4d097e67e8e4b2e1eb40c7b15f77",
    "mollifier_integer_sha256": "8eb8e1581273222c6e6491737c7d8ad0c967a983ce3e2251f479a914a7b69610",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972912633482743014351300809223976218804796623608002831 +/- 5.12e-55]",
    "M_log": "[1.809189934596024181736755665110560889557360502884158144 +/- 4.09e-55]",
    "coefficient_quantization_error": "[3.8093986772827654495041769129207350319350066432064e-6 +/- 4.52e-56]",
    "raw_quantization_errors": [
      "[7.75819893150317085701227436016653492168002066483258e-5 +/- 7.74e-56]",
      "[7.75758945162533450214309504610415742551038334626009e-5 +/- 2.82e-56]"
    ],
    "quantization_transfer_error": "[0.000320017961282279687404322333937656376642133953921354 +/- 5.08e-55]",
    "norm_upper": "[1.809436189371212022959142689461392350504306103947512662 +/- 3.64e-55]",
    "point_margin_before_H_error": "[0.190563810628787977040857310538607649495693896052487338 +/- 3.64e-55]",
    "P": "[3.063311440895047663391919732118601665349216800206648 +/- 5.39e-52]",
    "Q": "[0.587029288273748302333363716106711041574255103833463 +/- 5.14e-52]",
    "Plog": "[9.81278196345041556514083747931783322779850266030862 +/- 4.29e-51]",
    "Qlog": "[4.620514923578571034379905944774307216288947737847025 +/- 8.18e-52]",
    "elapsed_seconds": 14.43722653388977,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 669787,
    "L_reference": "[26.8294347813931577898387651751691462829378574695113042879 +/- 2.55e-56]",
    "L_reference_offset": "3/25",
    "sigma_reference": "[1.64121534032048987159429091667536749550090362043011966406 +/- 5.42e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "832206681391513574",
      "297287341834399894"
    ],
    "raw_arrays_sha256": "76fd00df8f883dcefeebe9fa339775914e349364827748645658fa57faf5ed6e",
    "mollifier_integer_sha256": "9f9836bfe39e92b15590a57bfed309c91ba99bafa2028f7611dfb20fc65f6eda",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.994042191958888240629693955075371036170663371458319438 +/- 6.97e-55]",
    "M_log": "[1.871212036598303894015264452163913318295574398669904920 +/- 4.03e-55]",
    "coefficient_quantization_error": "[3.8947964522987119140749094402340631337532223170232e-6 +/- 3.70e-56]",
    "raw_quantization_errors": [
      "[7.79726456049985283654477797547093490903399553394244e-5 +/- 7.10e-56]",
      "[7.79607845143479542106582410021677971513053471187402e-5 +/- 5.66e-56]"
    ],
    "quantization_transfer_error": "[0.000326194177660757962416138065008234166274185088125274 +/- 5.08e-55]",
    "norm_upper": "[1.959685992243145854203616717990142895773718471434560821 +/- 3.83e-55]",
    "point_margin_before_H_error": "[0.040314007756854145796383282009857104226281528565439179 +/- 3.83e-55]",
    "P": "[3.182675687587553650795821502467254709349090339955339 +/- 6.38e-52]",
    "Q": "[0.734588380441968242569383998084752167797151305347119 +/- 4.06e-52]",
    "Plog": "[10.82672028621917204622455931166043950426943356090227 +/- 2.60e-51]",
    "Qlog": "[5.573277190457747901129887216868962620078699059677679 +/- 6.50e-52]",
    "elapsed_seconds": 16.597270727157593,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "41139/200000",
    "head": 1024,
    "N_reference": 669787,
    "L_reference": "[26.8294347813931577898387651751691462829378574695113042879 +/- 2.55e-56]",
    "L_reference_offset": "3/25",
    "sigma_reference": "[1.65277784032048987159429091667536749550090362043011966406 +/- 5.16e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "797814297244858600",
      "245836331073238178"
    ],
    "raw_arrays_sha256": "a1c0cf8a99d5273e750cd4659400679449c5ab3693f0cd0294eff547ec53baff",
    "mollifier_integer_sha256": "6d4429c297f5ad059e42e8d75368f4a5f36e2dfd0dfc185723c91eea2e5953a3",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972770021957287925376260039016408881252031219890404455 +/- 8.02e-55]",
    "M_log": "[1.808773790591863110597174660657484621265586808251936326 +/- 5.58e-55]",
    "coefficient_quantization_error": "[3.7610393619254813529906543428054720159887703113208e-6 +/- 5.59e-56]",
    "raw_quantization_errors": [
      "[7.79965518870120291977815376875916943445078372895326e-5 +/- 7.20e-56]",
      "[7.79872677996021216642647206297868085719100964696837e-5 +/- 2.92e-56]"
    ],
    "quantization_transfer_error": "[0.000321456565828677989448815381144215931981858877988115 +/- 4.89e-55]",
    "norm_upper": "[1.810766702227176263936491830534356979766726550726742997 +/- 6.14e-55]",
    "point_margin_before_H_error": "[0.189233297772823736063508169465643020233273449273257003 +/- 6.14e-55]",
    "P": "[3.063437527427346325421836941693937591694344507837289 +/- 7.47e-52]",
    "Q": "[0.588996754671610818476034381908129786808571910096470 +/- 4.32e-52]",
    "Plog": "[9.81838320987334391488882152810564237136037136302636 +/- 5.26e-51]",
    "Qlog": "[4.631233748588784200910953299242869482279890949636646 +/- 9.07e-52]",
    "elapsed_seconds": 17.78368616104126,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "20507/100000",
    "head": 1024,
    "N_reference": 673144,
    "L_reference": "[26.8394347813931577898387651751691462829378574695113042879 +/- 2.70e-56]",
    "L_reference_offset": "13/100",
    "sigma_reference": "[1.65285667556436487159429091667536749550090362043011966406 +/- 5.24e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "798022079840681808",
      "246397956802164013"
    ],
    "raw_arrays_sha256": "8abab65c0f133c17892462c92edbdf94ce44a33a2b52b4b4123228a1e40511a7",
    "mollifier_integer_sha256": "08506b7801d2f2c4c6e4a088e1ac80211982a53239d0e5901154983d17e50240",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972627443233559775982522554982215231223262389447946021 +/- 4.48e-55]",
    "M_log": "[1.808357775636695905363665060684159888277825348617598337 +/- 6.48e-55]",
    "coefficient_quantization_error": "[3.6422470989932082940068538390807297576533923986040e-6 +/- 5.49e-56]",
    "raw_quantization_errors": [
      "[7.83648071350885117498054512623188483937376323594784e-5 +/- 4.19e-56]",
      "[7.83714121575905463496319780930210802375875664857643e-5 +/- 5.45e-56]"
    ],
    "quantization_transfer_error": "[0.000322492331824152771749837102343641250874249944147987 +/- 2.91e-55]",
    "norm_upper": "[1.812102448676725890604791736352818312385599462994990272 +/- 4.47e-55]",
    "point_margin_before_H_error": "[0.187897551323274109395208263647181687614400537005009728 +/- 4.47e-55]",
    "P": "[3.063563807467884047099396289826262318848393737632359 +/- 6.93e-52]",
    "Q": "[0.590975494508668358483056174946843021080237587566486 +/- 3.53e-52]",
    "Plog": "[9.82398996769483244296190638949702945414923096849384 +/- 1.59e-51]",
    "Qlog": "[4.641987799007714871655210384942219214286378773445618 +/- 6.64e-52]",
    "elapsed_seconds": 15.376246929168701,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "10191/50000",
    "head": 1024,
    "N_reference": 676519,
    "L_reference": "[26.8494347813931577898387651751691462829378574695113042879 +/- 2.84e-56]",
    "L_reference_offset": "7/50",
    "sigma_reference": "[1.65262301080823987159429091667536749550090362043011966406 +/- 5.27e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "799096116060834880",
      "248232136782462422"
    ],
    "raw_arrays_sha256": "b1523c853c03d4899f1df7c156092521a0418f8b25b56cb1e7bb39e2f344467f",
    "mollifier_integer_sha256": "fd717bc36cca234e1ab2a44fff935c37c2a5223f3bf2a263bf1ad9569cf8fa64",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.973050136794512022977707336102524428447922664824332119 +/- 5.99e-55]",
    "M_log": "[1.809591204273767942652370101899725141157482254161443800 +/- 3.73e-55]",
    "coefficient_quantization_error": "[3.8670917497519264018504713837770638331661650562133e-6 +/- 4.19e-56]",
    "raw_quantization_errors": [
      "[7.87357502078421954214233658602586414616362885547367e-5 +/- 4.58e-56]",
      "[7.87543513084669757988872521615208221997243226513354e-5 +/- 2.30e-56]"
    ],
    "quantization_transfer_error": "[0.000324901439551606521601359901790133428519875681108447 +/- 5.33e-55]",
    "norm_upper": "[1.817149808700592600260544432246017536365187079584306690 +/- 5.83e-55]",
    "point_margin_before_H_error": "[0.182850191299407399739455567753982463634812920415693310 +/- 5.83e-55]",
    "P": "[3.066766570664981544816881384303360258641461636288555 +/- 9.11e-52]",
    "Q": "[0.5964985278815234919239190044396615208221997243226513 +/- 8.35e-53]",
    "Plog": "[9.85536573839461295931494421368825672387665856664305 +/- 4.90e-51]",
    "Qlog": "[4.676086641033821443637289697292984392303061827224116 +/- 8.12e-52]",
    "elapsed_seconds": 16.236422300338745,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "40639/200000",
    "head": 1024,
    "N_reference": 679910,
    "L_reference": "[26.8594347813931577898387651751691462829378574695113042879 +/- 2.48e-56]",
    "L_reference_offset": "3/20",
    "sigma_reference": "[1.65270184605211487159429091667536749550090362043011966406 +/- 5.19e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "799305321881661971",
      "248803310892961868"
    ],
    "raw_arrays_sha256": "475b8406c240dc950272e117e8ef3952b76e95d6497e684877e62897535308b0",
    "mollifier_integer_sha256": "785c7a852d9ccce1621e64ca1a202a8d840aa0ec88a9955666926e89c0fb66f6",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.972907493639769588797479144342004750016698824914615458 +/- 4.63e-55]",
    "M_log": "[1.809174935826297146609223530045592497743811156010252132 +/- 7.33e-55]",
    "coefficient_quantization_error": "[3.7770195478617034309543292856360689514315233438454e-6 +/- 5.21e-56]",
    "raw_quantization_errors": [
      "[7.91444837677762916769499287741710427746503620919335e-5 +/- 4.87e-56]",
      "[7.91412483124719228608402421094098431711890103829754e-5 +/- 3.74e-56]"
    ],
    "quantization_transfer_error": "[0.000326126839401194127974093497504840733776815207694731 +/- 5.71e-55]",
    "norm_upper": "[1.818504777487495500144529692612286057219202645095084868 +/- 2.90e-55]",
    "point_margin_before_H_error": "[0.181495222512504499855470307387713942780797354904915132 +/- 2.90e-55]",
    "P": "[3.066895472810007958214589547585024171042774650362092 +/- 7.17e-52]",
    "Q": "[0.598515869833823917922006348054609409843171189010383 +/- 1.45e-52]",
    "Plog": "[9.86101984708313128021268474683451076967100618814325 +/- 2.89e-51]",
    "Qlog": "[4.68698528726502471032455374256760583931967947431232 +/- 1.94e-51]",
    "elapsed_seconds": 14.457637548446655,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "40389/200000",
    "head": 1024,
    "N_reference": 683318,
    "L_reference": "[26.8694347813931577898387651751691462829378574695113042879 +/- 2.62e-56]",
    "L_reference_offset": "4/25",
    "sigma_reference": "[1.65246818129598987159429091667536749550090362043011966406 +/- 5.23e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "800386470431260162",
      "250661716839331663"
    ],
    "raw_arrays_sha256": "d14aea7ac197bf16bce51ee7fd670b5826d107cf31310e091c9ee12f7c9081ac",
    "mollifier_integer_sha256": "62979da12d18a306dfc2a4413e7ad18725fa0e48d485d771417ae487d3cc6854",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.973330378230055032465435639196358936355901859689517085 +/- 4.64e-55]",
    "M_log": "[1.810409116076063288788353343390170232107612086562294587 +/- 6.28e-55]",
    "coefficient_quantization_error": "[3.8493965918546891256023036381689888950489394718719e-6 +/- 4.69e-56]",
    "raw_quantization_errors": [
      "[7.95456609390282775087034029675980972011821393059430e-5 +/- 4.19e-56]",
      "[7.95514095812192774677771811640411270087062525409363e-5 +/- 5.75e-56]"
    ],
    "quantization_transfer_error": "[0.000328094088613485769603934005088200543594771421670841 +/- 4.36e-55]",
    "norm_upper": "[1.823606058929776627634902880702836961469200664556741642 +/- 2.18e-55]",
    "point_margin_before_H_error": "[0.176393941070223372365097119297163038530799335443258358 +/- 2.18e-55]",
    "P": "[3.070112158547218849673382726840467598097201182139306 +/- 7.11e-52]",
    "Q": "[0.6041308971360563388682270545249140411270087062525409 +/- 8.62e-53]",
    "Plog": "[9.89258234606934712079401114009495665571013885134422 +/- 1.96e-51]",
    "Qlog": "[4.721481245769551637729568672498579422786023609192430 +/- 5.76e-52]",
    "elapsed_seconds": 14.849297046661377,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "37139/200000",
    "head": 1024,
    "N_reference": 686743,
    "L_reference": "[26.8794347813931577898387651751691462829378574695113042879 +/- 2.76e-56]",
    "L_reference_offset": "17/100",
    "sigma_reference": "[1.64473451653986487159429091667536749550090362043011966406 +/- 4.67e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823597323143724720",
      "285784480264024098"
    ],
    "raw_arrays_sha256": "5ed38297e6551fc971a4168768bdf6ad5ba43ddac0b1269e1e1c4bf209930ec7",
    "mollifier_integer_sha256": "d462d277fab9bf22a328fbd6bd492d4211c9aaaae3fb90a9b00536f29c490480",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.987491117957843871215268932160084929373680441301088481 +/- 4.63e-55]",
    "M_log": "[1.851905271233001933337499897944774484233123238666134392 +/- 5.05e-55]",
    "coefficient_quantization_error": "[3.8127014002320379627831864315994704326068829004668e-6 +/- 3.29e-56]",
    "raw_quantization_errors": [
      "[7.99338461900700226143286484408552946008315803371940e-5 +/- 3.88e-56]",
      "[7.99389849469463623756142441941804666755171741816289e-5 +/- 3.57e-56]"
    ],
    "quantization_transfer_error": "[0.000332440452684838756224432639956255639150845112533217 +/- 5.84e-55]",
    "norm_upper": "[1.924803098645593726224510926666826314954266058506698256 +/- 6.46e-55]",
    "point_margin_before_H_error": "[0.075196901354406273775489073333173685045733941493301744 +/- 6.46e-55]",
    "P": "[3.150180119614868854393036691929690855294600831580337 +/- 4.63e-52]",
    "Q": "[0.704102920677052478054880497056694180466675517174182 +/- 5.17e-52]",
    "Plog": "[10.57459698083132294558140610030806491026671769835794 +/- 4.10e-51]",
    "Qlog": "[5.364695896463076286235209646180051795503743226672381 +/- 6.34e-52]",
    "elapsed_seconds": 14.197998523712158,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "5033/25000",
    "head": 1024,
    "N_reference": 686743,
    "L_reference": "[26.8794347813931577898387651751691462829378574695113042879 +/- 2.76e-56]",
    "L_reference_offset": "17/100",
    "sigma_reference": "[1.65254701653986487159429091667536749550090362043011966406 +/- 4.67e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "800597385114969970",
      "251242776183828635"
    ],
    "raw_arrays_sha256": "40ef658e1476ce50cf790b28b312af3d18f66eab30bd9f59c98b5509626c7cfd",
    "mollifier_integer_sha256": "5a303f474ec52df1fb211d5d555b3acc00f2b63563e21764542a8bb44cb3bc0b",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.973187670605036076106776000770812428415532265175102510 +/- 4.78e-55]",
    "M_log": "[1.809992593953513109352169525392553193609414527709079686 +/- 7.79e-55]",
    "coefficient_quantization_error": "[3.7806064785104091578380754091910439072293718237023e-6 +/- 2.15e-56]",
    "raw_quantization_errors": [
      "[7.99451019893562626523710008739920279430234225377304e-5 +/- 6.03e-56]",
      "[7.99499401618320873241197414161941108164326394573610e-5 +/- 3.35e-56]"
    ],
    "quantization_transfer_error": "[0.000329401460999981799744564086533151176898403887635534 +/- 6.12e-55]",
    "norm_upper": "[1.824981222241257342934546383078024169272883458857423132 +/- 2.69e-55]",
    "point_margin_before_H_error": "[0.175018777758742657065453616921975830727116541142576868 +/- 2.69e-55]",
    "P": "[3.070243617426259366257159206938373992027943023422538 +/- 9.27e-52]",
    "Q": "[0.606187615398855932467267967397666194110816432639457 +/- 4.03e-52]",
    "Plog": "[9.89828302150891956510055635753374120918567256817483 +/- 5.52e-51]",
    "Qlog": "[4.732525521499600506831688706845038098435510189122557 +/- 5.78e-52]",
    "elapsed_seconds": 15.499001264572144,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18507/100000",
    "head": 1024,
    "N_reference": 690185,
    "L_reference": "[26.8894347813931577898387651751691462829378574695113042879 +/- 2.39e-56]",
    "L_reference_offset": "9/50",
    "sigma_reference": "[1.64481335178373987159429091667536749550090362043011966406 +/- 4.74e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823838150022274048",
      "286478504220045488"
    ],
    "raw_arrays_sha256": "2b80fb1aa529af525b56d270592ee642d1bc016993ca8c1851378ce9acdc77a7",
    "mollifier_integer_sha256": "9692c72fc744134604ec4c3525e9f481b6321ddb81f659559fa0f485a42056f8",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.987345139482098529414512531582761374210791878449430392 +/- 5.34e-55]",
    "M_log": "[1.851475842342298369457991279158614903613793130984325143 +/- 6.58e-55]",
    "coefficient_quantization_error": "[3.7950231969855383743973933195882556169980432281034e-6 +/- 1.24e-56]",
    "raw_quantization_errors": [
      "[8.03400905068449599699262695434097217364837961264216e-5 +/- 3.57e-56]",
      "[8.03170201870915734332076111666031283838506275583668e-5 +/- 6.15e-56]"
    ],
    "quantization_transfer_error": "[0.000333917800185804052728871994581260236060450420799993 +/- 2.59e-55]",
    "norm_upper": "[1.926426283682361026510646001753734145762479136333885931 +/- 5.48e-55]",
    "point_margin_before_H_error": "[0.073573716317638973489353998246265854237520863666114069 +/- 5.48e-55]",
    "P": "[3.150359617560469680271859574707043409721736483796126 +/- 6.42e-52]",
    "Q": "[0.706608064234027576192573832611166603128383850627558 +/- 4.16e-52]",
    "Plog": "[10.58110983743661123892404120712213437859443457155040 +/- 3.92e-51]",
    "Qlog": "[5.377639875467801283317841217808682362267173072392960 +/- 6.30e-52]",
    "elapsed_seconds": 15.918384790420532,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "20007/100000",
    "head": 1024,
    "N_reference": 690185,
    "L_reference": "[26.8894347813931577898387651751691462829378574695113042879 +/- 2.39e-56]",
    "L_reference_offset": "9/50",
    "sigma_reference": "[1.65231335178373987159429091667536749550090362043011966406 +/- 5.18e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "801686010062433220",
      "253126056292365508"
    ],
    "raw_arrays_sha256": "b76f9ff3b1bb5b261e402f6676c7fb6f54dbbfb1ecbede1630ab0c58171fff73",
    "mollifier_integer_sha256": "10401f8c02cd68f849a6f4e3996aaed5e22bbe6264cc77ae864a1e931e6d7ea1",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.973610746341068493123373708938160177180808729122632103 +/- 5.55e-55]",
    "M_log": "[1.811227526357929570595601182920483564388539726492181522 +/- 4.13e-55]",
    "coefficient_quantization_error": "[3.8718418850129804747523851155055914574494806206758e-6 +/- 4.00e-56]",
    "raw_quantization_errors": [
      "[8.03175872739773186887330807408361105849754473635189e-5 +/- 8.33e-56]",
      "[8.03263164617148576857581302151296353502299664827497e-5 +/- 3.75e-56]"
    ],
    "quantization_transfer_error": "[0.000331317087438324111691779429588278162603603073700693 +/- 2.06e-55]",
    "norm_upper": "[1.830138571336713266160100611281290694478278384873017099 +/- 4.56e-55]",
    "point_margin_before_H_error": "[0.169861428663286733839899388718709305521721615126982901 +/- 4.56e-55]",
    "P": "[3.073474501588064096489831311205740836110584975447363 +/- 7.39e-52]",
    "Q": "[0.6118967255815424052415968909427151296353502299664827 +/- 9.19e-53]",
    "Plog": "[9.93003610718657200588712592830354806464182298413949 +/- 5.24e-51]",
    "Qlog": "[4.767426675889949026887105606722547480305617933679797 +/- 6.62e-52]",
    "elapsed_seconds": 15.565961122512817,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 693645,
    "L_reference": "[26.8994347813931577898387651751691462829378574695113042879 +/- 2.54e-56]",
    "L_reference_offset": "19/100",
    "sigma_reference": "[1.64457968702761487159429091667536749550090362043011966406 +/- 4.78e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "825050944534985914",
      "288665590576282002"
    ],
    "raw_arrays_sha256": "2849911214d4a07afbaf158f24885b2dc5286a7261a85c89fd04ff5dc03b8e12",
    "mollifier_integer_sha256": "6798fcddc714a7ca1606a0d6e71ba47142b05d249c57ec9a51d97da2614c4db5",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.987777912861495418743896650767634733979433785651594248 +/- 4.83e-55]",
    "M_log": "[1.852749043749660380475209712173666327918693015391109341 +/- 6.78e-55]",
    "coefficient_quantization_error": "[3.8379196948801159503551331049416032127864834866706e-6 +/- 1.48e-56]",
    "raw_quantization_errors": [
      "[8.07634955940845808674348536978507942754429933957656e-5 +/- 5.12e-56]",
      "[8.07586654044073269053158949660621202939925505152450e-5 +/- 3.26e-56]"
    ],
    "quantization_transfer_error": "[0.000335911841770503713281107272355445129701526493719201 +/- 3.68e-55]",
    "norm_upper": "[1.932326130882834907273362893099051877325305373997381311 +/- 5.66e-55]",
    "point_margin_before_H_error": "[0.067673869117165092726637106900948122674694626002618689 +/- 5.66e-55]",
    "P": "[3.153852863836169064362971927041197850794275442993396 +/- 8.98e-52]",
    "Q": "[0.713418676244742361848084515113716062120293992550515 +/- 2.95e-52]",
    "Plog": "[10.61591468998602382927758808647670947458360767539490 +/- 2.74e-51]",
    "Qlog": "[5.41782459890877919912259453143668650032825420058790 +/- 3.11e-51]",
    "elapsed_seconds": 17.261569499969482,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "39889/200000",
    "head": 1024,
    "N_reference": 693645,
    "L_reference": "[26.8994347813931577898387651751691462829378574695113042879 +/- 2.54e-56]",
    "L_reference_offset": "19/100",
    "sigma_reference": "[1.65239218702761487159429091667536749550090362043011966406 +/- 4.78e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "801898620258458068",
      "253717243596058554"
    ],
    "raw_arrays_sha256": "f52b963c6008b477604c68335329d33b92ef995f56cf05f5452f6fcc345f57c1",
    "mollifier_integer_sha256": "0e205b926c3e72df5e2593b59f6d0f1e22bdbc7949ee46f227167cbde826ef93",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.973467974206482466850978370595593899337860527856833509 +/- 6.33e-55]",
    "M_log": "[1.810810750377378788961824649048900678923812495292346275 +/- 5.55e-55]",
    "coefficient_quantization_error": "[3.6753348661672569620173446751334642991676061365747e-6 +/- 2.52e-56]",
    "raw_quantization_errors": [
      "[8.07698393135874260487610243470086235583556783139712e-5 +/- 3.98e-56]",
      "[8.07612202928575729975845537485417145216459132077262e-5 +/- 2.28e-56]"
    ],
    "quantization_transfer_error": "[0.000332328953688568559924431758575395762173416903578819 +/- 2.99e-55]",
    "norm_upper": "[1.831533949595655602307889919336433252866564276507460655 +/- 2.37e-55]",
    "point_margin_before_H_error": "[0.168466050404344397692110080663566747133435723492539345 +/- 2.37e-55]",
    "P": "[3.073608716441866716622215753211847008623558355678314 +/- 6.93e-52]",
    "Q": "[0.613993880292387417242492213459998541714521645913208 +/- 4.02e-52]",
    "Plog": "[9.93578612294535156938682461767581494948507154986454 +/- 3.40e-51]",
    "Qlog": "[4.77862120918874803358839233454991051418908098388397 +/- 4.12e-51]",
    "elapsed_seconds": 18.253363132476807,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 697122,
    "L_reference": "[26.9094347813931577898387651751691462829378574695113042879 +/- 2.68e-56]",
    "L_reference_offset": "1/5",
    "sigma_reference": "[1.64434602227148987159429091667536749550090362043011966406 +/- 5.45e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "826271063813841830",
      "290874432527506384"
    ],
    "raw_arrays_sha256": "d83265da99069044265a2a25c2817aac5f767b09b3acdd857c3b16db92e42936",
    "mollifier_integer_sha256": "3b8fe28d085e40bf29d4d689c0e9936d06d45a4c65a86b8b7de7abd158499c49",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.988210983880779901574323222164290864214921856413412041 +/- 4.21e-55]",
    "M_log": "[1.854023423052161609618909482974859033333942930193914521 +/- 5.51e-55]",
    "coefficient_quantization_error": "[3.7900925078642015499136454312106235759776934073938e-6 +/- 5.10e-56]",
    "raw_quantization_errors": [
      "[8.11774402700482886158152578457459729771172155186294e-5 +/- 4.23e-56]",
      "[8.11518983365571837135833168561375816795881115942629e-5 +/- 5.87e-56]"
    ],
    "quantization_transfer_error": "[0.000337441089471561508076620044399037320068337241831337 +/- 5.85e-55]",
    "norm_upper": "[1.938275959674570567799759830223543262869021155158701454 +/- 3.98e-55]",
    "point_margin_before_H_error": "[0.061724040325429432200240169776456737130978844841298546 +/- 3.98e-55]",
    "P": "[3.157359445106967550424846284007845745972977117215518 +/- 8.52e-52]",
    "Q": "[0.720311260956657079492063192691856137581679588111594 +/- 3.14e-52]",
    "Plog": "[10.65088901311690994995478947620764601079191380966061 +/- 2.22e-51]",
    "Qlog": "[5.458360202892760437025093248050845503001552184777621 +/- 8.12e-52]",
    "elapsed_seconds": 16.587989330291748,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "19507/100000",
    "head": 1024,
    "N_reference": 697122,
    "L_reference": "[26.9094347813931577898387651751691462829378574695113042879 +/- 2.68e-56]",
    "L_reference_offset": "1/5",
    "sigma_reference": "[1.65059602227148987159429091667536749550090362043011966406 +/- 5.39e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "807463712072721262",
      "262303537570489893"
    ],
    "raw_arrays_sha256": "0901ddf8896ebd31bb90779dde480ca86887b03eb5cb1320ff9fe3f778c926f6",
    "mollifier_integer_sha256": "7f5f1f037bb68d7e17e8766e08d04e718652f6c4552f4e21f326b24ecae97a3a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.976729035414966832899352845608293069743672510424283819 +/- 5.82e-55]",
    "M_log": "[1.820338657828677477204157570507049521618248713554988697 +/- 6.99e-55]",
    "coefficient_quantization_error": "[3.9202397543065413194304213420525078219974079336840e-6 +/- 4.15e-56]",
    "raw_quantization_errors": [
      "[8.11404965928766657359000994363687221385419033447701e-5 +/- 8.13e-56]",
      "[8.11616771259418302335350511759275530613004819288674e-5 +/- 6.73e-56]"
    ],
    "quantization_transfer_error": "[0.000335453856016577774169899391023430831321208854488972 +/- 3.55e-55]",
    "norm_upper": "[1.856085815643236581555554469054283184555881350417904500 +/- 6.17e-55]",
    "point_margin_before_H_error": "[0.143914184356763418444445530945716815444118649582095500 +/- 6.17e-55]",
    "P": "[3.092531683337699529879236876661936368722138541903345 +/- 8.97e-52]",
    "Q": "[0.638636279792744766789034804582425927553061300481929 +/- 2.68e-52]",
    "Plog": "[10.09996488646779174694612970370019937209660118539138 +/- 5.10e-51]",
    "Qlog": "[4.936228377525947233375349517314255409560463765391490 +/- 9.42e-52]",
    "elapsed_seconds": 17.55479884147644,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "38139/200000",
    "head": 1024,
    "N_reference": 714769,
    "L_reference": "[26.9594347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "1/4",
    "sigma_reference": "[1.65036519849086487159429091667536749550090362043011966406 +/- 4.37e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "810392334874606390",
      "268215082457421408"
    ],
    "raw_arrays_sha256": "9fbd3ac930342fe4b5adea17e6994242b35bfe016a06554f402f2fd0610ff5e1",
    "mollifier_integer_sha256": "20ff0fae5b992a8893de10b847c787b959d9f668c7a07a5461f1a42931acf783",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.977149354722557676166498445488303147648401682886213105 +/- 4.35e-55]",
    "M_log": "[1.821567977283036761639018012647058492630894626666378089 +/- 6.22e-55]",
    "coefficient_quantization_error": "[3.7288502888073443925295613977850566277133713863120e-6 +/- 5.52e-56]",
    "raw_quantization_errors": [
      "[8.31969969843583996867878725992835146265462584274116e-5 +/- 6.30e-56]",
      "[8.31922662161456246701675911310739376916537585914406e-5 +/- 3.21e-56]"
    ],
    "quantization_transfer_error": "[0.000342986474399509513347050066389061188773025768334847 +/- 6.34e-55]",
    "norm_upper": "[1.871428594682981377391753207567947543370053877132470590 +/- 4.60e-55]",
    "point_margin_before_H_error": "[0.128571405317018622608246792432052456629946122867529410 +/- 4.60e-55]",
    "P": "[3.099613249623489852517423604278849283514626546258427 +/- 6.40e-52]",
    "Q": "[0.657756820335676537622961183216131073937691653758591 +/- 4.89e-52]",
    "Plog": "[10.18362351355669214834986271510535821036072519137735 +/- 3.64e-51]",
    "Qlog": "[5.04570544268384723727252204342400098342224275757669 +/- 2.13e-51]",
    "elapsed_seconds": 15.3696928024292,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 732864,
    "L_reference": "[27.0094347813931577898387651751691462829378574695113042879 +/- 2.58e-56]",
    "L_reference_offset": "3/10",
    "sigma_reference": "[1.64825937471023987159429091667536749550090362043011966406 +/- 5.40e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "819012202900940934",
      "283040029611888992"
    ],
    "raw_arrays_sha256": "b71ee37162a2c87b026860bf69aeedb269c3281135571c0451cc56fc337f9e5d",
    "mollifier_integer_sha256": "b94acd90dac31de5766ae6154abec24cffe95995d27901db1c4f0e48f5a5efce",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.980997102617005732745702015379192466683176825125173842 +/- 3.84e-55]",
    "M_log": "[1.832834970682648968011672276414444353723146062303040268 +/- 6.18e-55]",
    "coefficient_quantization_error": "[3.8062273980920508527453623381899125592022879030427e-6 +/- 4.43e-56]",
    "raw_quantization_errors": [
      "[8.53509309149397234384142978989603494501073948618609e-5 +/- 8.47e-56]",
      "[8.52934271045868766025946319172098691524200962850353e-5 +/- 2.52e-56]"
    ],
    "quantization_transfer_error": "[0.000352619376554587156085515062530154240433300476386726 +/- 4.65e-55]",
    "norm_upper": "[1.912108498869211337601830377139465687208924616318061531 +/- 1.81e-55]",
    "point_margin_before_H_error": "[0.087891501130788662398169622860534312791075383681938469 +/- 1.81e-55]",
    "P": "[3.126185930207595886073536070547898960349450107394862 +/- 8.40e-52]",
    "Q": "[0.702814738145092958725662653225667209869152420096285 +/- 1.21e-52]",
    "Plog": "[10.43411855869594097836433934180398716812649810736093 +/- 4.95e-51]",
    "Qlog": "[5.317107595182698023649151389385669060966859537290725 +/- 6.74e-52]",
    "elapsed_seconds": 17.5981764793396,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "9441/50000",
    "head": 1024,
    "N_reference": 770439,
    "L_reference": "[27.1094347813931577898387651751691462829378574695113042879 +/- 2.48e-56]",
    "L_reference_offset": "2/5",
    "sigma_reference": "[1.65529772714898987159429091667536749550090362043011966406 +/- 4.85e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "802853344356626262",
      "261345401287007036"
    ],
    "raw_arrays_sha256": "8c9adbdf4ddb3492b7d4fe36d0c69c248d1b22fc96677b8e83b355c99e1cca1d",
    "mollifier_integer_sha256": "b81e5f00c2f5d822426a39ad21dd8619a97d0eaffe1ec0d7f8a83e56725dc75c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.968228818173679256562462341740240250036631395306314072 +/- 5.18e-55]",
    "M_log": "[1.795539909114596791503197084766113453314229747732790534 +/- 3.76e-55]",
    "coefficient_quantization_error": "[3.9054200735037094230047242648794679645029574119863e-6 +/- 5.01e-56]",
    "raw_quantization_errors": [
      "[8.96897533736595778293324830050159623367886361665851e-5 +/- 3.73e-56]",
      "[8.96848463056871513248291053651585732674803480749789e-5 +/- 3.14e-56]"
    ],
    "quantization_transfer_error": "[0.000367535317686283965547458663114724164347610316768996 +/- 5.60e-55]",
    "norm_upper": "[1.846458082490767834906790126481302052685509881816402785 +/- 4.98e-55]",
    "point_margin_before_H_error": "[0.153541917509232165093209873518697947314490118183597215 +/- 4.98e-55]",
    "P": "[3.064014968824928201165658922326755015962336788636166 +/- 8.32e-52]",
    "Q": "[0.645128121944570381365192016605365158573267480348075 +/- 1.73e-52]",
    "Plog": "[9.95211531844943704944051146330318742189461509675059 +/- 2.09e-51]",
    "Qlog": "[4.922381365312967321553342523814450152041561920907111 +/- 8.20e-52]",
    "elapsed_seconds": 14.39819622039795,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 789943,
    "L_reference": "[27.1594347813931577898387651751691462829378574695113042879 +/- 2.68e-56]",
    "L_reference_offset": "9/20",
    "sigma_reference": "[1.65475440336836487159429091667536749550090362043011966406 +/- 4.79e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "806632953046361489",
      "268815764937606138"
    ],
    "raw_arrays_sha256": "c4c6ea1a319a84fe45d7095d413a9f74c5bacd2d2ac17edf9085f184744494d5",
    "mollifier_integer_sha256": "84bb5e45260f90e147b16c75bf3cce7070078ce8c770b82f7c95ae4c40f88bbe",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.969205149586957125198855038529551045701560244473768052 +/- 8.31e-55]",
    "M_log": "[1.798382251981465111318416940990666134076785371816892505 +/- 8.40e-55]",
    "coefficient_quantization_error": "[3.7545146705441556746351634309930285082790999251169e-6 +/- 2.54e-56]",
    "raw_quantization_errors": [
      "[9.19700057731991692360796030349879163889691161282353e-5 +/- 5.16e-56]",
      "[9.19703560706860761729125196010686261247316401969766e-5 +/- 4.58e-56]"
    ],
    "quantization_transfer_error": "[0.000376269269074013384998831300957115710950627125478014 +/- 5.15e-55]",
    "norm_upper": "[1.865982407565023266984891268040039884037575855053639635 +/- 4.22e-55]",
    "point_margin_before_H_error": "[0.134017592434976733015108731959960115962424144946360365 +/- 4.22e-55]",
    "P": "[3.074094537917293799488144771009284987916388969116128 +/- 5.21e-52]",
    "Q": "[0.669039569718652654383668029707101068626124731640197 +/- 1.86e-52]",
    "Plog": "[10.06140652846629627377856659038486770275641738307880 +/- 2.35e-51]",
    "Qlog": "[5.058481467481766621823530072329149982008713756432081 +/- 7.76e-52]",
    "elapsed_seconds": 18.22873044013977,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 809940,
    "L_reference": "[27.2094347813931577898387651751691462829378574695113042879 +/- 1.86e-56]",
    "L_reference_offset": "1/2",
    "sigma_reference": "[1.65608607958773987159429091667536749550090362043011966406 +/- 5.11e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "805018011246106808",
      "267961844227100335"
    ],
    "raw_arrays_sha256": "8d8e679d512578a2738d255c73e446b87736e76614bc44f1ed1bf070ff7670e0",
    "mollifier_integer_sha256": "7f9bd03d0137988bc6d1041ff358825e5efdc8f27242e3b2ec1bec33e771c30c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.966814922154990908908526173531001030362236146611110700 +/- 5.01e-55]",
    "M_log": "[1.791426492147449794642851024861112447482130506180801528 +/- 3.76e-55]",
    "coefficient_quantization_error": "[3.7311427313591489016369813272202846443080077703214e-6 +/- 4.56e-56]",
    "raw_quantization_errors": [
      "[9.42842611751924644770126632599903290694998215996914e-5 +/- 5.29e-56]",
      "[9.43121928118624662820827109555146050712773044638951e-5 +/- 7.33e-56]"
    ],
    "quantization_transfer_error": "[0.000384867058328461920423097160925067966716578614530052 +/- 5.53e-55]",
    "norm_upper": "[1.861708211597902461407515156884561407152476003777799095 +/- 5.84e-55]",
    "point_margin_before_H_error": "[0.138291788402097538592484843115438592847523996222200905 +/- 5.84e-55]",
    "P": "[3.06539482060314039098132271578825999032906949982160 +/- 1.09e-51]",
    "Q": "[0.668968361053555504319614602242205514605071277304464 +/- 2.72e-52]",
    "Plog": "[10.01065865603025932777574609558636704911923528753408 +/- 3.52e-51]",
    "Qlog": "[5.042548076393790403143835842961878437163601111676602 +/- 9.72e-52]",
    "elapsed_seconds": 19.901992082595825,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 941016,
    "L_reference": "[27.5094347813931577898387651751691462829378574695113042879 +/- 2.59e-56]",
    "L_reference_offset": "4/5",
    "sigma_reference": "[1.66813863690398987159429091667536749550090362043011966406 +/- 4.74e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "784462371393470613",
      "245437930331423090"
    ],
    "raw_arrays_sha256": "42b64b9fccb19c7e31e06332ac4b56cbd9c22e80c4d892e78e54476fd505f762",
    "mollifier_integer_sha256": "922e687ad58c7ecc8603194086aaba5f4c2ba1c0d1ed4a877a403143ea300a6c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.945596156781576920675239389736762543690306865805222124 +/- 5.09e-55]",
    "M_log": "[1.730094464068894893270549046088078350205097839118712836 +/- 7.23e-55]",
    "coefficient_quantization_error": "[3.7240410282370125666709119387823382602454391437878e-6 +/- 4.77e-56]",
    "raw_quantization_errors": [
      "[0.0001095527252259713917891663582605340027632201243346343 +/- 3.81e-56]",
      "[0.0001095083463230235946298164076694024222747382320658167 +/- 6.12e-56]"
    ],
    "quantization_transfer_error": "[0.000439581068473928300420232423319884841497215628717946 +/- 3.87e-55]",
    "norm_upper": "[1.787031812386243948036055910583044078233818683028315114 +/- 4.18e-55]",
    "point_margin_before_H_error": "[0.212968187613756051963944089416955921766181316971684886 +/- 4.18e-55]",
    "P": "[2.97509058154468266790210410776451053400276322012433 +/- 4.94e-51]",
    "Q": "[0.617110809023980150975000910157669402422274738232066 +/- 3.63e-52]",
    "Plog": "[9.37559936445971725605240015657685478162778039439408 +/- 3.91e-51]",
    "Qlog": "[4.62642305019772017897351906337943716274233057228699 +/- 3.93e-51]",
    "elapsed_seconds": 22.437837600708008,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 192,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 964838,
    "L_reference": "[27.5594347813931577898387651751691462829378574695113042879 +/- 2.79e-56]",
    "L_reference_offset": "17/20",
    "sigma_reference": "[1.66978281312336487159429091667536749550090362043011966406 +/- 5.47e-57]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "782141972116829149",
      "243387983224767159"
    ],
    "raw_arrays_sha256": "c25642db3fe7d7b0855b72f14757756d7452cdf0d5bec49a268cc29cb80ce56e",
    "mollifier_integer_sha256": "050415b86b7ac4f79e36215eee9e9490091f9f045cce699579da31840b6d76a6",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.942758280037227539367089348746104778174924645322772603 +/- 7.19e-55]",
    "M_log": "[1.721948991914209296633225209909876880074331493223233887 +/- 6.93e-55]",
    "coefficient_quantization_error": "[3.8037363676954532223402997895930988509042706874494e-6 +/- 2.16e-56]",
    "raw_quantization_errors": [
      "[0.0001123080670935634555508017934509174719545397967879817 +/- 4.66e-56]",
      "[0.0001123276171477667540353860856686778047950994557091643 +/- 7.59e-56]"
    ],
    "quantization_transfer_error": "[0.000450018711186485848106454937254711446741403863241140 +/- 5.55e-55]",
    "norm_upper": "[1.779460907559700181218652116881816000138798536584188405 +/- 4.02e-55]",
    "point_margin_before_H_error": "[0.220539092440299818781347883118183999861201463415811595 +/- 4.02e-55]",
    "P": "[2.96389967493602163829228175882470091747195453979679 +/- 2.95e-51]",
    "Q": "[0.613301470047348939582709702491918677804795099455709 +/- 2.26e-52]",
    "Plog": "[9.30189534465946250747782806020559339569631438132741 +/- 2.48e-51]",
    "Qlog": "[4.587255303981569964561072900970545401458436793848910 +/- 9.12e-52]",
    "elapsed_seconds": 23.254682540893555,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  }
]

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/reference_cache_256.json <==
[
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.636519317393989871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "841327992616221142",
      "307153750871076854"
    ],
    "raw_arrays_sha256": "c515b75645f13c3afcfe3b835a480e4d454be8e72b213c8381f32801afa25424",
    "mollifier_integer_sha256": "412daa268fe79f955b5c422484dd6bbd11f77f3a52378d3d1a7bc72001c64856",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0028907419490627028175217633857410718123354677788643540445025849866407309 +/- 3.41e-74]",
    "M_log": "[1.8973987022229271360741594834111386498395284226141165415005696083405420620 +/- 6.88e-74]",
    "coefficient_quantization_error": "[3.761751120534180760335951462617809863968810773023768576910621203500807e-6 +/- 8.02e-76]",
    "raw_quantization_errors": [
      "[7.343990866447298663585162403097861076962394063935667782304712601485879e-5 +/- 6.34e-75]",
      "[7.343585868500723255912584009955185217596377526197892271168032953204573e-5 +/- 1.57e-75]"
    ],
    "quantization_transfer_error": "[0.00030913891529243151063602951602497899091642391582883879915126669279433567 +/- 8.73e-75]",
    "norm_upper": "[1.99260738107348174433326085747488669415122669231792844817415126669279433567 +/- 8.74e-75]",
    "point_margin_before_H_error": "[0.00739261892651825566673914252511330584877330768207155182584873330720566433 +/- 8.74e-75]",
    "P": "[3.2212850698283722481026026484990309786107696239406393566778230471260148 +/- 6.97e-71]",
    "Q": "[0.75647759498362564100636283677759955185217596377526197892271168032953204 +/- 8.25e-72]",
    "Plog": "[11.0944951669918251768152311094371286138107239891281122306688240437982246 +/- 9.32e-71]",
    "Qlog": "[5.7488649370299582938546796311957907921409690562722924670970745221263536 +/- 7.20e-71]",
    "elapsed_seconds": 19.72001028060913,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.636831817393989871594290916675367495500903620430119664057113145378327148062 +/- 1.94e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "840295887604065384",
      "305586804065784288"
    ],
    "raw_arrays_sha256": "2ac29500156e32296c4ee65f151844c04fee9b388c875c199ed871b09904efa3",
    "mollifier_integer_sha256": "356adaa6246edd5adc8e48fbc6fe50e6d9c4d0b6a4c52ad407e23910f1b2799d",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0022980795731683719185929411060147856329676658651790026980578793284234974 +/- 5.27e-74]",
    "M_log": "[1.8956408678697511897298999111877338860362507739443074544797528826659152203 +/- 3.39e-74]",
    "coefficient_quantization_error": "[3.79516391455240499758235007420036912987769123579096046525754207213328e-6 +/- 4.05e-75]",
    "raw_quantization_errors": [
      "[7.344516008073397759114735160434109046936922358564013627105272744076690e-5 +/- 4.49e-75]",
      "[7.343958755024401792761857931425646673802975091263041195437369314803566e-5 +/- 5.17e-75]"
    ],
    "quantization_transfer_error": "[0.0003091725210631774733839318265488841315790997422925794585862810620888613 +/- 5.39e-74]",
    "norm_upper": "[1.9880987784762446957997751308517870497634693966783277357085862810620888613 +/- 5.39e-74]",
    "point_margin_before_H_error": "[0.0119012215237553042002248691482129502365306033216722642914137189379111387 +/- 5.39e-74]",
    "P": "[3.2178226645478504330742708348516043410904693692235856401362710527274408 +/- 6.58e-71]",
    "Q": "[0.75197435976629146067747351701681425646673802975091263041195437369314803 +/- 8.17e-72]",
    "Plog": "[11.064914612337091576863427968421084949446038153415346759681119264292196 +/- 5.00e-70]",
    "Qlog": "[5.7202258960919509454418615795184621470448360469360529242960070121167536 +/- 6.74e-71]",
    "elapsed_seconds": 14.673979759216309,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "36889/200000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.637456817393989871594290916675367495500903620430119664057113145378327148062 +/- 1.94e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "838244044867904210",
      "302477696330367954"
    ],
    "raw_arrays_sha256": "1a945c605845314617d69f847cb680abcb1f41a30fdeff26ef3556e608ca6e18",
    "mollifier_integer_sha256": "24ac1314c0fea498ed1aa43f5a53f36c038555f5d7944a33a0c052aeb32616fc",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0011144010846073430174452329492758179478049728280062389710285490019753580 +/- 3.42e-74]",
    "M_log": "[1.8921317498007288080097536056631786662278251359582736081663413635815870434 +/- 5.58e-74]",
    "coefficient_quantization_error": "[3.729124500985319035332631546737785168893205552733536312869486946173595e-6 +/- 7.23e-76]",
    "raw_quantization_errors": [
      "[7.342211649324350179589535508729265961244173858471666907452331952770784e-5 +/- 4.94e-75]",
      "[7.341890504770274892343302911935162056583401274386799355050522955284835e-5 +/- 3.08e-75]"
    ],
    "quantization_transfer_error": "[0.0003085900146275226440309979338797950154531181264385681698862919380501890 +/- 5.43e-74]",
    "norm_upper": "[1.9791453740284099645262764199273823271474230468678936462948862919380501890 +/- 5.43e-74]",
    "point_margin_before_H_error": "[0.0208546259715900354737235800726176728525769531321063537051137080619498110 +/- 5.43e-74]",
    "P": "[3.2109255109888365452748671844175872926596124417385847166690745233195277 +/- 2.49e-71]",
    "Q": "[0.74305332144631259437337411662286935162056583401274386799355050522955285 +/- 9.12e-72]",
    "Plog": "[11.006040377915535265827931294423212251126342439415682037310147019956660 +/- 3.20e-70]",
    "Qlog": "[5.6633886365340790564217115904732299215984015358649172025096356018768452 +/- 7.03e-71]",
    "elapsed_seconds": 13.795715808868408,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18757/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.639019317393989871594290916675367495500903620430119664057113145378327148062 +/- 2.08e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "833186467501817928",
      "294847034257098460"
    ],
    "raw_arrays_sha256": "13b1cfbf339f7427c6a1a55ca9a5ff46a5f71d34ca5f515f7706d8ad30a9370d",
    "mollifier_integer_sha256": "ebfd5764a8d61a812746940fb2a261dece66a724f0761b84c285733cde0b754c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9981647762996183664150144903328418002260651793617055377586521631481820145 +/- 5.57e-74]",
    "M_log": "[1.8833970177241584717659149598667264474597641268402674094646680049595852656 +/- 2.17e-74]",
    "coefficient_quantization_error": "[3.847285558249618169263382363628887039678236835852929864678916762298053e-6 +/- 7.95e-76]",
    "raw_quantization_errors": [
      "[7.342461406601851040739819212336785607075455336903320425380137184104267e-5 +/- 3.43e-75]",
      "[7.344163162006234412568083437435560239702723054463732074828489166414762e-5 +/- 1.71e-75]"
    ],
    "quantization_transfer_error": "[0.0003085248354667867757596163350893019345333687859893992185384531741447979 +/- 3.70e-74]",
    "norm_upper": "[1.9571347220249839628540035370910839245301416031915069773435384531741447979 +/- 3.70e-74]",
    "point_margin_before_H_error": "[0.0428652779750160371459964629089160754698583968084930226564615468258552021 +/- 3.70e-74]",
    "P": "[3.1938425731649936575179757575671233678560707545533690332042538013718410 +/- 5.36e-71]",
    "Q": "[0.72124023465578748082404511442812435560239702723054463732074828489166415 +/- 9.71e-72]",
    "Plog": "[10.8605127123886538033770374668183436799995918370684454163202230026512945 +/- 8.84e-71]",
    "Qlog": "[5.5238306287205730860644025845625440758117353765600811872531723092246493 +/- 8.05e-71]",
    "elapsed_seconds": 16.89942502975464,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "39139/200000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.643081817393989871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "820504543821850158",
      "275924871986563666"
    ],
    "raw_arrays_sha256": "99b4a61713703fee43f716ad71c324237e971c590616ca907417fe2a6f278a90",
    "mollifier_integer_sha256": "f02999636e2324c4a66f6375645c224a4f8c12464f7142f716c96ab3b0d62a04",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9905592168670545149529490675145288690670991078526252342491475272061911873 +/- 4.47e-74]",
    "M_log": "[1.8609387245887665853441959421927514235678158779364103177516368022781012652 +/- 5.78e-74]",
    "coefficient_quantization_error": "[3.80540032388284488992523407511712436510767318057442517491535362917433e-6 +/- 1.14e-75]",
    "raw_quantization_errors": [
      "[7.344287113151262791707863601426435559012074899828046249794831261611375e-5 +/- 3.95e-75]",
      "[7.343608065854503212318195638962337566259320474833502070538535313864752e-5 +/- 3.96e-75]"
    ],
    "quantization_transfer_error": "[0.0003069002053196973022471095599936592112761506039952428649705215893292558 +/- 3.35e-74]",
    "norm_upper": "[1.9023087475597112921931459962205732512007933625180577428649705215893292558 +/- 3.35e-74]",
    "point_margin_before_H_error": "[0.0976912524402887078068540037794267487992066374819422571350294784106707442 +/- 3.35e-74]",
    "P": "[3.1504735352307637662747676645735142643555901207489982804624979483126161 +/- 2.47e-71]",
    "Q": "[0.66765642924345444633064613117513962337566259320474833502070538535313865 +/- 9.34e-72]",
    "Plog": "[10.492970701948531885436529635217469408031960882407781430420647407261399 +/- 3.43e-70]",
    "Qlog": "[5.1773393196914246135546831035461611157590633821301852132825318396830731 +/- 5.51e-71]",
    "elapsed_seconds": 14.210205554962158,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "21507/100000",
    "head": 1024,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.652769317393989871594290916675367495500903620430119664057113145378327148062 +/- 1.98e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "792812595582562972",
      "235701241387985432"
    ],
    "raw_arrays_sha256": "f1c0776e8b41c83025428514834af5a73cb425e48b619a663a494753d23e5482",
    "mollifier_integer_sha256": "153320a775dd35300450c3fa31d6673b159dea104f9bd9e8201dda5fd36f55dc",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9727854381950541334017307743060237444982562861984854236453027337251284747 +/- 2.41e-74]",
    "M_log": "[1.8088187739525609896192398821865691274705139765518849934522510120069091128 +/- 2.25e-74]",
    "coefficient_quantization_error": "[3.77730681425149689158075148063133958418871509318807243385786689277692e-6 +/- 5.12e-75]",
    "raw_quantization_errors": [
      "[7.343689660726986928478354091602581473261910160766670372439510073737867e-5 +/- 3.00e-75]",
      "[7.344550624386152894768223062884511563543357063620789711131776734152135e-5 +/- 2.84e-75]"
    ],
    "quantization_transfer_error": "[0.0003033996173575794676058699208119357939816643609312603731724417393604995 +/- 2.20e-74]",
    "norm_upper": "[1.7844904979771503921638509489168831785213209320916441509981724417393604995 +/- 2.21e-74]",
    "point_margin_before_H_error": "[0.2155095020228496078361490510831168214786790679083558490018275582606395005 +/- 2.21e-74]",
    "P": "[3.0528448426791578432182838069784160258147326191016076667037243951007374 +/- 5.40e-71]",
    "Q": "[0.55626275065526262602479729160562884511563543357063620789711131776734152 +/- 3.94e-72]",
    "Plog": "[9.6761815168212453010342665565435003187047706217503649804642024399049193 +/- 9.34e-71]",
    "Qlog": "[4.4385976590538311964277930860157040001946897695579489712638038900966780 +/- 7.17e-71]",
    "elapsed_seconds": 16.77056860923767,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.636910652637864871594290916675367495500903620430119664057113145378327148062 +/- 2.22e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "840557956595287846",
      "306320110188396516"
    ],
    "raw_arrays_sha256": "cc356aa001eafa49adf9608564134770d85ae849623a2e263c84c6bbe6867215",
    "mollifier_integer_sha256": "9429375fceb4c5245beadfbbf8813c787161b957dac27067803e6578063e9acf",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0021486537302492976378183262374356376466471880768797374353501828427211067 +/- 4.24e-74]",
    "M_log": "[1.8951977593112245130201215515265099773077055203478516671015020005529893981 +/- 2.83e-74]",
    "coefficient_quantization_error": "[3.87856077607838930489662422476545178236613952318348549026434552419555e-6 +/- 5.31e-75]",
    "raw_quantization_errors": [
      "[7.382408515775316505784619904313062296057146844317283398369482549683030e-5 +/- 6.22e-75]",
      "[7.380514943169578536064357465783328374280805329344038292466957965435341e-5 +/- 3.18e-75]"
    ],
    "quantization_transfer_error": "[0.0003109833406694103044990704974131551311946619145420895208722418499996764 +/- 5.40e-74]",
    "norm_upper": "[1.9898272898732230521160328216354989455753601301304844723333722418499996764 +/- 5.40e-74]",
    "point_margin_before_H_error": "[0.0101727101267769478839671783645010544246398698695155276666277581500003236 +/- 5.40e-74]",
    "P": "[3.2180381137950834047153508149490431306229605714684431728339836948254968 +/- 4.13e-71]",
    "Q": "[0.75463135393873917087538749904340783328374280805329344038292466957965435 +/- 5.94e-72]",
    "Plog": "[11.0719928297481859816359297035578256896014693176574973898144301425537329 +/- 9.61e-71]",
    "Qlog": "[5.7340817143113851969472552476608285635053640491366644840109635360244711 +/- 4.14e-71]",
    "elapsed_seconds": 19.794207096099854,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.637535652637864871594290916675367495500903620430119664057113145378327148062 +/- 2.14e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "838503459583123396",
      "303201068666993979"
    ],
    "raw_arrays_sha256": "3c483fe306ebb54c87c1a3f2480bc9cf210d99f341d8e44ed02f04adaa07a0c6",
    "mollifier_integer_sha256": "0cb4e4fb4c38b2993d7c11f631f3a415096ef9f887dca6368b6c99ca9e21686b",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0009652518404884584165180491012960082511683001080253087427280706942731642 +/- 3.17e-74]",
    "M_log": "[1.8916897416610735761966173306620544108986177962762216405307714667614469167 +/- 6.04e-74]",
    "coefficient_quantization_error": "[3.900160029533557691022089857504886311375505400129759196965089832395480e-6 +/- 7.13e-76]",
    "raw_quantization_errors": [
      "[7.378129895551971139436728443911643296734507096209111868641317257017113e-5 +/- 6.44e-75]",
      "[7.379265781568942094222791739893016239875005877539519320988283764349254e-5 +/- 4.89e-75]"
    ],
    "quantization_transfer_error": "[0.0003107219636395630716565506331775843716999007113945549555492760415003835 +/- 4.48e-74]",
    "norm_upper": "[1.9808523697481439279064687795680569700050940228351128166742992760415003835 +/- 4.48e-74]",
    "point_margin_before_H_error": "[0.0191476302518560720935312204319430299949059771648871833257007239584996165 +/- 4.48e-74]",
    "P": "[3.2111365590864024954194021797844391164329673450709620911186864131725702 +/- 6.18e-71]",
    "Q": "[0.74567021523881780562425033338614893016239875005877539519320988283764349 +/- 5.05e-72]",
    "Plog": "[11.013045951361482173743491172129732504474977769134852913872273504497885 +/- 1.36e-70]",
    "Qlog": "[5.6770745905296220449165235616861053599268380526204683224782505323180178 +/- 6.97e-71]",
    "elapsed_seconds": 17.292637825012207,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "37389/200000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.639098152637864871594290916675367495500903620430119664057113145378327148062 +/- 2.10e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "833439192079125770",
      "295546244019169825"
    ],
    "raw_arrays_sha256": "cd84020d6163d9d9e1e7058242eb0cf974dd6400003121e837b6237a3c943e6c",
    "mollifier_integer_sha256": "276846a6207b08a06f33e0e88dc4fbab22cfbd87888acecadf3ab7e330abf775",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9980163155523409842024901237027096841016201198910811455315684740801781337 +/- 5.06e-74]",
    "M_log": "[1.8829577465657585132475916973947190380895904787787326261832411831838363801 +/- 6.65e-74]",
    "coefficient_quantization_error": "[3.895659667538497957393769558683253409442281262534682400109380049659427e-6 +/- 9.38e-76]",
    "raw_quantization_errors": [
      "[7.380063345425838627867749614684284319509016117947559057946081617341185e-5 +/- 3.77e-75]",
      "[7.378484210427454143952706233445075241972280759150293794345786486288520e-5 +/- 2.96e-75]"
    ],
    "quantization_transfer_error": "[0.0003101400378004096491439253530167179661803387854980430593940334487676097 +/- 4.93e-74]",
    "norm_upper": "[1.9587876800734271692532921091217737257494591616843627891531440334487676097 +/- 4.93e-74]",
    "point_margin_before_H_error": "[0.0412123199265728307467078908782262742505408383156372108468559665512323903 +/- 4.93e-74]",
    "P": "[3.1940428151998459648529534821836468428431950901611794755905794608161734 +/- 2.29e-71]",
    "Q": "[0.72375954466028567007214021065608445075241972280759150293794345786486288 +/- 7.67e-72]",
    "Plog": "[10.8673395879387508445607642501270108310336110535496995346252693073356496 +/- 7.72e-71]",
    "Qlog": "[5.5371010555261445119442688514056346065608698535331923839706302221227535 +/- 5.75e-71]",
    "elapsed_seconds": 16.67099380493164,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "19507/100000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.643160652637864871594290916675367495500903620430119664057113145378327148062 +/- 2.25e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "820740749128416438",
      "276564798103792957"
    ],
    "raw_arrays_sha256": "5e2f828abdfd098bbb7aa90d1b1bcd5de96b7c14b28de81bd879851779ff2091",
    "mollifier_integer_sha256": "77f1f96de1f87444331f8bfdcbe0cf0a9e40a203af495d53447d1f3d8bae325c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9904125263479419784940119534132641958319691204151376836015313333244223380 +/- 6.04e-74]",
    "M_log": "[1.8605064765448643521417962913807211027659534327499813089748090304316929668 +/- 6.81e-74]",
    "coefficient_quantization_error": "[3.776701324809573046323996972130256016247434868809848812451145447496312e-6 +/- 7.81e-76]",
    "raw_quantization_errors": [
      "[7.380261156946259115106949197922379175462599211690832065772810211943613e-5 +/- 1.99e-75]",
      "[7.380819860220609086898652140511331039010840676424472908587071143853111e-5 +/- 5.06e-75]"
    ],
    "quantization_transfer_error": "[0.0003082350599685691911537517628079489771051652528115705095298013479656499 +/- 1.29e-74]",
    "norm_upper": "[1.9038299281632593260871825975643463584095014579392739728532798013479656499 +/- 1.29e-74]",
    "point_margin_before_H_error": "[0.0961700718367406739128174024356536415904985420607260271467201986520343501 +/- 1.29e-74]",
    "P": "[3.1506469575229683502254284132419792237917546259921169083206577281021194 +/- 4.71e-71]",
    "Q": "[0.66993895051981628594774154511515511331039010840676424472908587071143853 +/- 5.81e-72]",
    "Plog": "[10.4993518653812442584145194327584658982342777715945475514404781125903382 +/- 9.11e-71]",
    "Qlog": "[5.1895879271333896717553974256972815428886719182472162395464154171733613 +/- 7.30e-71]",
    "elapsed_seconds": 17.666722536087036,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "42889/200000",
    "head": 1024,
    "N_reference": 633943,
    "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]",
    "L_reference_offset": "1/100",
    "sigma_reference": "[1.652848152637864871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793013826159688884",
      "236219190336003222"
    ],
    "raw_arrays_sha256": "89a237c47d7b47e537e4f09aeabaab3a74f84e18ae1b94141b0132a888df55cd",
    "mollifier_integer_sha256": "74cbecd5add3e8ac60e2663c04fae92eec02abdcdf8cc4c7bfba23a813211e10",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9726428559256016542546325148174694488331583381575117781031314542486597000 +/- 2.49e-74]",
    "M_log": "[1.8084027450481110968878422664250497389670466115916587588936735860004059266 +/- 2.67e-74]",
    "coefficient_quantization_error": "[3.719289693050300876509832970758561107157887790004800589965793280048589e-6 +/- 7.83e-76]",
    "raw_quantization_errors": [
      "[7.379759623685257783416390114254149164988925238623941516585311168763503e-5 +/- 4.14e-75]",
      "[7.380668998984242710164949634415853172624263712500871923215284380645940e-5 +/- 3.14e-75]"
    ],
    "quantization_transfer_error": "[0.0003046004541073807153583375110137123816456984940063526492191902516008928 +/- 5.09e-74]",
    "norm_upper": "[1.7857392764196088256817240336430294403076913546982299854617191902516008928 +/- 5.09e-74]",
    "point_margin_before_H_error": "[0.2142607235803911743182759663569705596923086453017700145382808097483991072 +/- 5.09e-74]",
    "P": "[3.0529612107813266791616964685886425414916498892523862394151658531116876 +/- 4.60e-71]",
    "Q": "[0.55806763337918845559391073152759415853172624263712500871923215284380646 +/- 5.95e-72]",
    "Plog": "[9.6816023547724287912502966509741975539234549827859897714858511877154960 +/- 9.70e-71]",
    "Qlog": "[4.4487178550915617170582662897218329798752960739620244204544035095772459 +/- 5.34e-71]",
    "elapsed_seconds": 15.149323225021362,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.637301987881739871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "839789601736840252",
      "305488636701255520"
    ],
    "raw_arrays_sha256": "1bc02ed82b529375c4485a2a1e27aa5a5b3a64948b8bdb7849537e255ea8605d",
    "mollifier_integer_sha256": "012e978655eb1bf15b52c6a0e1184e3b2f3cdf3f1bcba1bba1ddd0bedad19419",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0014074261476757912951594855670327546029042428800418734227054949599155154 +/- 3.68e-74]",
    "M_log": "[1.8930002410142266624706642930038454144710549100234002467107174367596177873 +/- 4.23e-74]",
    "coefficient_quantization_error": "[3.838345010791852125214743090443310177077796387701401735920411141469943e-6 +/- 9.01e-76]",
    "raw_quantization_errors": [
      "[7.417623849663439245863048975067322075960142097599479282842539677087859e-5 +/- 5.23e-75]",
      "[7.420692898700677123858291714134424298074290698857866363742724736911819e-5 +/- 1.44e-75]"
    ],
    "quantization_transfer_error": "[0.0003122035691924244064496931792581700758237352044656989481360664435173871 +/- 3.98e-74]",
    "norm_upper": "[1.9870532503131204027750209675383138484359879007012918708231360664435173871 +/- 3.98e-74]",
    "point_margin_before_H_error": "[0.0129467496868795972249790324616861515640120992987081291768639335564826129 +/- 3.98e-74]",
    "P": "[3.2147968850374415844962183961147506732207596014209759947928284253967709 +/- 5.45e-71]",
    "Q": "[0.7527895039723105236169417079171413442429807429069885786636374272473691 +/- 2.08e-71]",
    "Plog": "[11.049529257326508726760165501246414105433641760625180656340637693014942 +/- 1.29e-70]",
    "Qlog": "[5.7193306080889597893451047968666873716107400396393905570042326071810436 +/- 5.92e-71]",
    "elapsed_seconds": 15.20262598991394,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "37139/200000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.638864487881739871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "834698223078227774",
      "297768724270522932"
    ],
    "raw_arrays_sha256": "48d7dc8733e1332bba84aa2532e219361cb020e60b1e9486f0b654e2c44f21de",
    "mollifier_integer_sha256": "e89e348796f1c94d34d53596b54e358f687185422ff59c538312fe7ab2a9e156",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9984564485520722837211610867014596682278318442530104136860012298165570297 +/- 4.25e-74]",
    "M_log": "[1.8842601306626856430775807795592563317822189455272612834227836513089199292 +/- 2.26e-74]",
    "coefficient_quantization_error": "[3.90327978052413719913875124664122128190387952314369603586767470196182e-6 +/- 4.11e-75]",
    "raw_quantization_errors": [
      "[7.415065981575158231246969394265311179225494508012794976633740992236138e-5 +/- 2.73e-75]",
      "[7.415126091243152742176181012151765023926741929308984249218085097446357e-5 +/- 4.79e-75]"
    ],
    "quantization_transfer_error": "[0.0003117075534188922293285363023774800809420958068360635817626314932360190 +/- 5.54e-74]",
    "norm_upper": "[1.9648287068870875022076269279407957321951486483123292276442626314932360190 +/- 5.54e-74]",
    "point_margin_before_H_error": "[0.0351712931129124977923730720592042678048513516876707723557373685067639810 +/- 5.54e-74]",
    "P": "[3.1976466476123047700225590517251926531117922549450801279497663374099224 +/- 7.17e-71]",
    "Q": "[0.73064016067436338787202625399762151765023926741929308984249218085097446 +/- 6.06e-72]",
    "Plog": "[10.9031700833643865365886732928440306915434492636307553693686798563649461 +/- 8.99e-71]",
    "Qlog": "[5.5782140597266838269980382162030480778857156079138129220572433848705401 +/- 7.48e-71]",
    "elapsed_seconds": 15.097603797912598,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "9691/50000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.642926987881739871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "821931960501369771",
      "278626773399424660"
    ],
    "raw_arrays_sha256": "3965ad0a8d8f205879936b945ca07bd3f893a3dac7b4278574c087bb1b5e1ad6",
    "mollifier_integer_sha256": "ab9c918d09c961631c9f171543e1c5640470e753463898b19121bc840dae3011",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9908474108446887892754585036026378640240604124983556163346435121318038876 +/- 3.78e-74]",
    "M_log": "[1.8617880368433067420529379977081279775241544805846433385968275681286372013 +/- 6.33e-74]",
    "coefficient_quantization_error": "[3.808760899381677466814388015120000300740538225875437653987398449968572e-6 +/- 8.62e-76]",
    "raw_quantization_errors": [
      "[7.416675995199794374409575585389369566885856146979952425076469426579379e-5 +/- 6.70e-75]",
      "[7.416626846689010540748395916866594790640436381157945039635614524703903e-5 +/- 5.77e-75]"
    ],
    "quantization_transfer_error": "[0.0003098967327329189132115822167444995240485766985831701056920939708790602 +/- 3.02e-74]",
    "norm_upper": "[1.9094749691217529186094806853566562486914163926699576818244420939708790602 +/- 3.02e-74]",
    "point_margin_before_H_error": "[0.0905250308782470813905193146433437513085836073300423181755579060291209398 +/- 3.02e-74]",
    "P": "[3.1541085878406754028280824746621038936956688585614697995242507646942658 +/- 3.93e-71]",
    "Q": "[0.67623742569646137977520728864666866594790640436381157945039635614524704 +/- 8.00e-72]",
    "Plog": "[10.533542078827711549600836684695932277563177853398228317396678422903415 +/- 1.41e-70]",
    "Qlog": "[5.2278762021765959790530580249731356474889110284879810625925384260402762 +/- 4.76e-71]",
    "elapsed_seconds": 15.866129875183105,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "10691/50000",
    "head": 1024,
    "N_reference": 637121,
    "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]",
    "L_reference_offset": "1/50",
    "sigma_reference": "[1.652926987881739871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793215307078842163",
      "236739777593656874"
    ],
    "raw_arrays_sha256": "c18ca894fe18c694ec11214679d5050b1f4c4384f1bbc95f97154a949709df01",
    "mollifier_integer_sha256": "eb51c76a56a01f7c2a96267ec3838114931c4bfd77a63f5e1279a38ef0f0c666",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9725003064488038656297578436464769153492009542680005205644123365427570626 +/- 3.53e-74]",
    "M_log": "[1.8079868451504244841987010525949209050702899375523926621236693005134321520 +/- 6.61e-74]",
    "coefficient_quantization_error": "[3.829261116548132705586798836356742597852367975679471956195273331601487e-6 +/- 7.20e-76]",
    "raw_quantization_errors": [
      "[7.417144396939517503106723459371627701261098618272742335282591450247715e-5 +/- 4.65e-75]",
      "[7.418049730959228275046473820586331025256393760412735790039769376110948e-5 +/- 2.08e-75]"
    ],
    "quantization_transfer_error": "[0.00030645865429601661457190259117022314658788656245123727822724111961830669 +/- 8.88e-75]",
    "norm_upper": "[1.78699372323736021664709691775161525974600044702540289743447724111961830669 +/- 8.90e-75]",
    "point_margin_before_H_error": "[0.21300627676263978335290308224838474025399955297459710256552275888038169331 +/- 8.90e-75]",
    "P": "[3.0530782725955698752546819461408437162770126109861827274233528259145025 +/- 5.59e-71]",
    "Q": "[0.55988316256784501365421042567570586331025256393760412735790039769376111 +/- 5.93e-72]",
    "Plog": "[9.6870353029781069913009405011139295616767709511540510715258539012646293 +/- 8.52e-71]",
    "Qlog": "[4.4588775885472124277501536618266663278105753320779210058901463291069682 +/- 2.54e-71]",
    "elapsed_seconds": 15.631299257278442,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 640315,
    "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]",
    "L_reference_offset": "3/100",
    "sigma_reference": "[1.638005823125614871594290916675367495500903620430119664057113145378327148062 +/- 2.01e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "837999575484364342",
      "303102174905584630"
    ],
    "raw_arrays_sha256": "ced4d5d0ff22427ca27189044258085f74fecf660854b028e332271d41361758",
    "mollifier_integer_sha256": "466ddf1d0048cffbafe894309536af208c1724e31fc5441af5d33e26e9198c4a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[2.0000764543817705371739917525528272704951324360435483679004753354090864134 +/- 3.61e-74]",
    "M_log": "[1.8890564973374125824420447104127392838495394252014765866443903724923851407 +/- 6.25e-74]",
    "coefficient_quantization_error": "[3.890340643654274058732270433006422489029113556562787157518894436999998e-6 +/- 5.96e-76]",
    "raw_quantization_errors": [
      "[7.454409976021140322386141694210140718005794637148085166849025913305053e-5 +/- 5.10e-75]",
      "[7.455818628204854631283330438209009321782951270241226345238093889774653e-5 +/- 3.06e-75]"
    ],
    "quantization_transfer_error": "[0.0003136001064390300856516230655912939134735498726388550781325189969919278 +/- 2.29e-74]",
    "norm_upper": "[1.9798095949861102010929364919579754048634070787727853394531325189969919278 +/- 2.29e-74]",
    "point_margin_before_H_error": "[0.0201904050138897989070635080420245951365929212272146605468674810030080722 +/- 2.29e-74]",
    "P": "[3.2081196330186398395846813809481921014071800579463714808516684902591330 +/- 6.17e-71]",
    "Q": "[0.74647362739120853933000423955438209009321782951270241226345238093889774 +/- 9.08e-72]",
    "Plog": "[10.997696666086639128565432542332648872584836079448802371206038497003913 +/- 1.34e-70]",
    "Qlog": "[5.6761533095213257526003187520031371540596086285600239341996934306383794 +/- 3.65e-71]",
    "elapsed_seconds": 16.62868022918701,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "38639/200000",
    "head": 1024,
    "N_reference": 640315,
    "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]",
    "L_reference_offset": "3/100",
    "sigma_reference": "[1.643005823125614871594290916675367495500903620430119664057113145378327148062 +/- 2.13e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "822170251821778225",
      "279277797759618295"
    ],
    "raw_arrays_sha256": "46e89dab46fe537f7c1d9ebf34bc390906eea0cd67884fac7fe8b87c0786c5ed",
    "mollifier_integer_sha256": "e7bfbe8247932b72e7978e4e621d554d7823a07db43290e9f53a40813a22c128",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9907006533802926782300091242570959795180264945134701356147380547961736015 +/- 6.46e-74]",
    "M_log": "[1.8613555235754974600833023602709703722831608812436505169981413743627774054 +/- 3.25e-74]",
    "coefficient_quantization_error": "[3.77978843202707683275201511997478061053801152314009250043652405980418e-6 +/- 1.94e-75]",
    "raw_quantization_errors": [
      "[7.453459736901555872642774716409873776326383045063173001014283162785692e-5 +/- 6.06e-75]",
      "[7.454022490603398335881238222763383185916415844864243019611319760704369e-5 +/- 5.77e-75]"
    ],
    "quantization_transfer_error": "[0.0003112501452865017890838917742537759400000425648776642422718790813464848 +/- 4.59e-74]",
    "norm_upper": "[1.9110190393230012372736761595411105971938958021473971954922718790813464848 +/- 4.60e-74]",
    "point_margin_before_H_error": "[0.0889809606769987627263238404588894028061041978526028045077281209186535152 +/- 4.60e-74]",
    "P": "[3.1542853183714022043786116816534140987377632638304506317300101428316278 +/- 6.80e-71]",
    "Q": "[0.67856482994468135308278508191347763383185916415844864243019611319760704 +/- 6.06e-72]",
    "Plog": "[10.539980780165615605096688929034389917925913737895866344730650115916823 +/- 4.39e-70]",
    "Qlog": "[5.2402941162436078812399636149614143476459075628353617986827897316322653 +/- 7.73e-71]",
    "elapsed_seconds": 15.996800422668457,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "42639/200000",
    "head": 1024,
    "N_reference": 640315,
    "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]",
    "L_reference_offset": "3/100",
    "sigma_reference": "[1.653005823125614871594290916675367495500903620430119664057113145378327148062 +/- 2.09e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793417105274868361",
      "237262991894936320"
    ],
    "raw_arrays_sha256": "ab9aeece1f9fd829a162c35f9dbaac30507c69caf1f6bae69ae80ea56eb5bec0",
    "mollifier_integer_sha256": "cce7e29999c84adcc2f3653aca89f500dc1e6be5a95234d5d561b73d990b971b",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9723577897544923537012928054959415848790161934895608224453869539002992974 +/- 3.02e-74]",
    "M_log": "[1.8075710742121697071376228940004030383064959471439759944472262968858148607 +/- 4.40e-74]",
    "coefficient_quantization_error": "[3.920959834894613229827629771619784452157383741437613678139111667922160e-6 +/- 7.50e-76]",
    "raw_quantization_errors": [
      "[7.455411566533883693609994835663682056109322472468759880149338255670804e-5 +/- 6.67e-75]",
      "[7.455151270809642868951235200708434277983992546234340087595198395220036e-5 +/- 2.61e-75]"
    ],
    "quantization_transfer_error": "[0.0003082629596667814155942806694931480187662877871058617502245809648323148 +/- 2.40e-74]",
    "norm_upper": "[1.7882532237421836536958176551723319992042818107439540062814745809648323148 +/- 2.40e-74]",
    "point_margin_before_H_error": "[0.2117467762578163463041823448276680007957181892560459937185254190351676852 +/- 2.40e-74]",
    "P": "[3.0531957281028304322588721351046066368205610932247246875988014933825567 +/- 2.52e-71]",
    "Q": "[0.56170911209400477878647759828950708434277983992546234340087595198395220 +/- 5.12e-72]",
    "Plog": "[9.6924763593515305025247805929231262078424944012836543636854951351756189 +/- 7.11e-71]",
    "Qlog": "[4.4690730019641860850337212198729455343680856822925696674432822614336449 +/- 7.19e-71]",
    "elapsed_seconds": 15.822959423065186,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 643524,
    "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]",
    "L_reference_offset": "1/25",
    "sigma_reference": "[1.638084658369489871594290916675367495500903620430119664057113145378327148062 +/- 2.19e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "838257827234330002",
      "303831349171936927"
    ],
    "raw_arrays_sha256": "867cf7e5bb0f64e82f8f1d5247093a95200e8fe6484931b9601786ae918a27d2",
    "mollifier_integer_sha256": "859271ac954e27c506df1acd763ebc514586924beb51459a6cb97a085c8d87ae",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9999275475379301861313298091746444103650790378882091517681171536076805261 +/- 3.59e-74]",
    "M_log": "[1.8886154531587112795170543314634368465291430317401959217393228628865582554 +/- 6.82e-74]",
    "coefficient_quantization_error": "[3.757952530631949605384519019983167721471398275676613518758079532200537e-6 +/- 9.10e-76]",
    "raw_quantization_errors": [
      "[7.492891380956057102304079661423059610575836661760113356344638026261590e-5 +/- 6.75e-75]",
      "[7.492298393157182686441180615885725854237427220515880404410290967658080e-5 +/- 2.91e-75]"
    ],
    "quantization_transfer_error": "[0.0003145642753448464440911355894312910931985980011004388736221560211427546 +/- 2.36e-74]",
    "norm_upper": "[1.9815234702463130352612628645886870109206866627670306146548721560211427546 +/- 2.37e-74]",
    "point_margin_before_H_error": "[0.0184765297536869647387371354113129890793133372329693853451278439788572454 +/- 2.37e-74]",
    "P": "[3.2083301067432241666653833923591142305961057583666176011335634463802626 +/- 2.71e-71]",
    "Q": "[0.74911747052467075048439615008740885725854237427220515880404410290967658 +/- 6.88e-72]",
    "Plog": "[11.0046985900020063255193404509484605763340555183531874366183416358962796 +/- 9.35e-71]",
    "Qlog": "[5.6899048647770120699726860583679376024636837350269234031364984954913028 +/- 7.43e-71]",
    "elapsed_seconds": 15.149198532104492,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "38389/200000",
    "head": 1024,
    "N_reference": 643524,
    "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]",
    "L_reference_offset": "1/25",
    "sigma_reference": "[1.642772158369489871594290916675367495500903620430119664057113145378327148062 +/- 2.08e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823368984009475778",
      "281366685725616582"
    ],
    "raw_arrays_sha256": "3513c4582cb7938c215ec2db1be749fcd70c9b023ad91f7eafdd41f6b6b4f838",
    "mollifier_integer_sha256": "442b9d8e9f2d7576cd8d94af71e0d0eebcf3a6446dc58c77ee7ac39686416698",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9911357363612669234362294576142287319991066122289298862990037092570869392 +/- 6.04e-74]",
    "M_log": "[1.8626378702725283660112392457393176354110044239911749616705139959027487518 +/- 6.67e-74]",
    "coefficient_quantization_error": "[3.82834558757787975770435656264336695738284499386540451770213731296344e-6 +/- 2.02e-75]",
    "raw_quantization_errors": [
      "[7.490109107191482846539233219194730753388609747634090533338240724362387e-5 +/- 6.64e-75]",
      "[7.490993244737851877515718580627337790120906235692788036502222250585652e-5 +/- 2.01e-75]"
    ],
    "quantization_transfer_error": "[0.00031300481191725184616521604682220328838872807606581800768090050313114243 +/- 8.66e-75]",
    "norm_upper": "[1.91672390585034263967846320187079272415728616612538222425768090050313114243 +/- 8.69e-75]",
    "point_margin_before_H_error": "[0.08327609414965736032153679812920727584271383387461777574231909949686885757 +/- 8.69e-75]",
    "P": "[3.1577623173912494889861802360821919473075338860974763409053333824072436 +/- 3.50e-71]",
    "Q": "[0.68496882559498936403055494234205627337790120906235692788036502222250585 +/- 8.92e-72]",
    "Plog": "[10.574376727560405829862433363510123517015615119502806551620937007560372 +/- 9.77e-71]",
    "Qlog": "[5.2790312145927048592796169368110857947886728303185404719102347060512163 +/- 7.67e-71]",
    "elapsed_seconds": 16.389971017837524,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "21257/100000",
    "head": 1024,
    "N_reference": 643524,
    "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]",
    "L_reference_offset": "1/25",
    "sigma_reference": "[1.653084658369489871594290916675367495500903620430119664057113145378327148062 +/- 2.10e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "793618553729337562",
      "237788321333739990"
    ],
    "raw_arrays_sha256": "77165ef70c28934965052fc8d66200a81d540d008f7413b924840e6a2b0e5e54",
    "mollifier_integer_sha256": "32e6cdcef584aef9a2109bf44850d0e9e58f078d7557870a8fe3f5529820fa96",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9722153058325024352740299588754877189045376381342682779166687452753477052 +/- 3.76e-74]",
    "M_log": "[1.8071554321860344828362191858089906176481100767833725894409745339691604894 +/- 4.64e-74]",
    "coefficient_quantization_error": "[3.815575177546354400450381152246113637128124498188970624060284370427128e-6 +/- 7.70e-76]",
    "raw_quantization_errors": [
      "[7.490461912132529973554488078940734330487146034370150342622677078571679e-5 +/- 1.76e-75]",
      "[7.490297385030332741574853841423468114553442444712637465337623062555937e-5 +/- 5.85e-75]"
    ],
    "quantization_transfer_error": "[0.0003092526518649333390667986322988657492760815561967512215155334943029195 +/- 1.30e-74]",
    "norm_upper": "[1.7895149721076632213258475910124581208664540448130326887215155334943029195 +/- 1.30e-74]",
    "point_margin_before_H_error": "[0.2104850278923367786741524089875418791335459551869673112784844665056970805 +/- 1.30e-74]",
    "P": "[3.0533132820598421218848185526932894073433048714603437015034262267707857 +/- 2.80e-71]",
    "Q": "[0.56354526123568885866341428369466423468114553442444712637465337623062556 +/- 6.17e-72]",
    "Plog": "[9.697921579676115187817163493821150743409558952703651716762138936710335 +/- 4.18e-70]",
    "Qlog": "[4.4793002966904335809302258874854166610422546516894699807175856464457688 +/- 5.28e-71]",
    "elapsed_seconds": 17.32018256187439,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "36889/200000",
    "head": 1024,
    "N_reference": 646750,
    "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]",
    "L_reference_offset": "1/20",
    "sigma_reference": "[1.639413493613364871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "834453215713862171",
      "298379079654860254"
    ],
    "raw_arrays_sha256": "53f4ffa102fd3d1c1d4a1c755777038d56d75642456033215b0f9ec6ae2dd5ec",
    "mollifier_integer_sha256": "4e6b032b501685bb0db2a25d91fb7bb7d4415df996a8a0eba34d02838bb04e6d",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9974228187010852676907106779588808220575062756939867365528638686733884159 +/- 6.71e-74]",
    "M_log": "[1.8812020370517203302981357996185285725909196479911943495602566837722186369 +/- 3.09e-74]",
    "coefficient_quantization_error": "[3.840929455022352258707177856910930079190145550914480524375031436671622e-6 +/- 8.33e-76]",
    "raw_quantization_errors": [
      "[7.528106726829812180335413380530360739802427055758139211635122714696117e-5 +/- 3.26e-75]",
      "[7.526338897386829084584890885197788451100137292232684866407092969645965e-5 +/- 1.51e-75]"
    ],
    "quantization_transfer_error": "[0.0003157907455364895365910393385660932608712045185013403369243127561091644 +/- 1.24e-74]",
    "norm_upper": "[1.9654665678663516838381306805692133417096752254001541723681743127561091644 +/- 1.24e-74]",
    "point_margin_before_H_error": "[0.0345334321336483161618693194307866582903247745998458276318256872438908356 +/- 1.24e-74]",
    "P": "[3.1948500081715000133241348971025553036073980242705575813921163512271469 +/- 7.24e-71]",
    "Q": "[0.73398852343536654750532338797135197788451100137292232684866407092969646 +/- 7.97e-72]",
    "Plog": "[10.8947659392177673782675835563605103022814882555089349806909553940616663 +/- 9.28e-71]",
    "Qlog": "[5.5906814234949772330932188784425876289650353039117867394028118122143311 +/- 7.05e-71]",
    "elapsed_seconds": 15.117372512817383,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "4783/25000",
    "head": 1024,
    "N_reference": 646750,
    "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]",
    "L_reference_offset": "1/20",
    "sigma_reference": "[1.642850993613364871594290916675367495500903620430119664057113145378327148062 +/- 2.17e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823609176038578004",
      "282028914606695486"
    ],
    "raw_arrays_sha256": "fe129b4be4845409551b0c125b4635c5ca3ce7a3bed4fb7aa7c4b3ec78d9e176",
    "mollifier_integer_sha256": "88255733b72e03dc09fa6c01b86cd93b571a84dcc344de476a9ac99e8c74c8c1",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9909889119105078783106640489872518899084383178687604017874648850479744335 +/- 3.63e-74]",
    "M_log": "[1.8622050915886870869767699994278479970324955759981572920455312743818104065 +/- 4.07e-74]",
    "coefficient_quantization_error": "[3.73205766438747488960052747674459302800106133457832221822155730953884e-6 +/- 1.02e-75]",
    "raw_quantization_errors": [
      "[7.531202808019887923421430586690908346628783509010213694640813016490656e-5 +/- 4.14e-75]",
      "[7.530457900018904929289366155396591556640307637604896258027493263546098e-5 +/- 2.61e-75]"
    ],
    "quantization_transfer_error": "[0.0003142262528969087774671551863386339446043005346442352394520081260982241 +/- 2.04e-74]",
    "norm_upper": "[1.9182905780294258604700024848846689492402111521124030243019520081260982241 +/- 2.04e-74]",
    "point_margin_before_H_error": "[0.0817094219705741395299975151153310507597888478875969756980479918739017759 +/- 2.04e-74]",
    "P": "[3.1579419669456779695701521830558669090834662878350901021369464081301649 +/- 2.70e-71]",
    "Q": "[0.68734169441835136626486906553655396591556640307637604896258027493263546 +/- 6.27e-72]",
    "Plog": "[10.5808678725741461118221109739668344598078936678523637013419699407899617 +/- 9.07e-71]",
    "Qlog": "[5.2916154331302527936323113074308365741852476808609317001262888444208094 +/- 4.26e-71]",
    "elapsed_seconds": 16.431883335113525,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "5283/25000",
    "head": 1024,
    "N_reference": 646750,
    "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]",
    "L_reference_offset": "1/20",
    "sigma_reference": "[1.652850993613364871594290916675367495500903620430119664057113145378327148062 +/- 2.23e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "794666627948701726",
      "239532681982365456"
    ],
    "raw_arrays_sha256": "d4316662469274bac9f26a7d5cfec1e94fc45f885313eba6946d00f40b2a738d",
    "mollifier_integer_sha256": "24ada32df15a0708ffca31b9e4a25a00381f9c4c1ee421250ed2a32c50c1ec9a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9726377183190019501458914806292642146763469851895786038683459563405049291 +/- 5.20e-74]",
    "M_log": "[1.8083877550767735743650651950228670393149533875451497711945137445645163148 +/- 5.11e-74]",
    "coefficient_quantization_error": "[3.805381595572373828008066947039145016120262168542894319175794365727615e-6 +/- 5.89e-76]",
    "raw_quantization_errors": [
      "[7.527129501245876068594714352908688956193611830404224457771802049284027e-5 +/- 4.53e-75]",
      "[7.526677052698932706045749441081262625893700800907917389154498422520427e-5 +/- 6.02e-75]"
    ],
    "quantization_transfer_error": "[0.00031075174500741794322188866025723093092785316830206054680544150520959376 +/- 8.94e-75]",
    "norm_upper": "[1.79436057352144351333730242742766901194021449524288702148430544150520959376 +/- 8.95e-75]",
    "point_margin_before_H_error": "[0.20563942647855648666269757257233098805978550475711297851569455849479040624 +/- 8.95e-75]",
    "P": "[3.0564677114017321910452318455810290868895619361183040422445777180204928 +/- 5.15e-71]",
    "Q": "[0.56872765727292023502408194186941081262625893700800907917389154498422520 +/- 6.17e-72]",
    "Plog": "[9.7286229675249523156862308979059408322515441779191644943445693991330992 +/- 7.43e-71]",
    "Qlog": "[4.5119291663623208909932468257625857394750580006245305823273982889721442 +/- 4.45e-71]",
    "elapsed_seconds": 16.108421325683594,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 649992,
    "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]",
    "L_reference_offset": "3/50",
    "sigma_reference": "[1.639492328857239871594290916675367495500903620430119664057113145378327148062 +/- 2.02e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "834707692065182170",
      "299096614777716556"
    ],
    "raw_arrays_sha256": "d4bd9e363e7e3e77ea233c28571d0b99e3a8fcec7ba899e082fed8da44f2ffe1",
    "mollifier_integer_sha256": "494eef7eba6cc549a1a52412ce7c29389ce6e785d1f4f31a9d5a85c1204508c7",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9972745309685508653901712772881635496215172223237277043659700470637352810 +/- 5.53e-74]",
    "M_log": "[1.8807634531992399240464923657634723148964738865741378201480201023797937178 +/- 3.62e-74]",
    "coefficient_quantization_error": "[3.787559465638090724199720733769784865558389926997130706508372655177420e-6 +/- 6.51e-76]",
    "raw_quantization_errors": [
      "[7.569802660329674359652313205885100172220053795394009361293920086834132e-5 +/- 2.44e-75]",
      "[7.568941956645419387488926933822808965186310061414014291874688182942006e-5 +/- 3.60e-75]"
    ],
    "quantization_transfer_error": "[0.00031725302621374759875701325650883516781207368391249993847607816775997843 +/- 8.88e-75]",
    "norm_upper": "[1.96715420127020139523748783343304243315495725915449355462597607816775997843 +/- 8.91e-75]",
    "point_margin_before_H_error": "[0.03284579872979860476251216656695756684504274084550644537402392183224002157 +/- 8.91e-75]",
    "P": "[3.1950530681173859391080984762570588510017222005379539400936129392008683 +/- 5.26e-71]",
    "Q": "[0.73658396480178719928054481114433822808965186310061414014291874688182942 +/- 7.61e-72]",
    "Plog": "[10.901648335850198488762117751120077398855568752330681310595954442610489 +/- 1.25e-70]",
    "Qlog": "[5.6041983185871557425436814167487242048590331886122588610443391945894768 +/- 6.18e-71]",
    "elapsed_seconds": 16.807717084884644,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "19007/100000",
    "head": 1024,
    "N_reference": 649992,
    "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]",
    "L_reference_offset": "3/50",
    "sigma_reference": "[1.642617328857239871594290916675367495500903620430119664057113145378327148062 +/- 2.13e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "824816945890434728",
      "284146407865233244"
    ],
    "raw_arrays_sha256": "98e8b0f24d3089bacb523e5cf1840752ae6f8c9f27180c587adb5cfaddfd411a",
    "mollifier_integer_sha256": "0cec2becdd517fe790c5595b0f3323d394e2050b47d7457e40467d42d35dc8d2",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9914241934975113634944193396586543010415133434182260115705026240485765834 +/- 4.49e-74]",
    "M_log": "[1.8634882252539850250343400692822060708907934452797948701721984744256140793 +/- 5.52e-74]",
    "coefficient_quantization_error": "[3.841776632779847486301328586553130823753873650544593107406419281057846e-6 +/- 6.48e-76]",
    "raw_quantization_errors": [
      "[7.565726743561010682781164295712791830202353765187257820973790086146213e-5 +/- 3.49e-75]",
      "[7.565436497260357884477099442098295777133816146856046652213375974859882e-5 +/- 1.90e-75]"
    ],
    "quantization_transfer_error": "[0.0003161362230871035039541228145571244626260870047743823749397157952674323 +/- 1.39e-74]",
    "norm_upper": "[1.9240608999810170202293739949511836334808684461661513354999397157952674323 +/- 1.39e-74]",
    "point_margin_before_H_error": "[0.0759391000189829797706260050488163665191315538338486645000602842047325677 +/- 1.39e-74]",
    "P": "[3.1614349737040094731363077921117071279183020235376518725782097379008615 +/- 7.16e-71]",
    "Q": "[0.69385393895752657677678178271317098295777133816146856046652213375974860 +/- 8.53e-72]",
    "Plog": "[10.615478273559584699452658468653245830614061021207338563400444849181134 +/- 2.01e-70]",
    "Qlog": "[5.3308149143768181894284212856901747822607131304720644604220174133033338 +/- 3.35e-71]",
    "elapsed_seconds": 15.828874349594116,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "42139/200000",
    "head": 1024,
    "N_reference": 649992,
    "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]",
    "L_reference_offset": "3/50",
    "sigma_reference": "[1.652929828857239871594290916675367495500903620430119664057113145378327148062 +/- 2.14e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "794870186783296576",
      "240067400324860820"
    ],
    "raw_arrays_sha256": "bc134248b61dbd3a9ba7a24fc6f5c07eb60369e7114994683face95396e9bdac",
    "mollifier_integer_sha256": "bbe49f2c494d7f7210baa93f866ee351f726d0ff986be920a82246c31f589556",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9724951700237589786942642656149778137700806463355684529991293634646207103 +/- 6.00e-74]",
    "M_log": "[1.8079718598272033384120746027294200312520400268407590219849744963464397445 +/- 4.73e-74]",
    "coefficient_quantization_error": "[3.74359961313267550690424383058436906847711788055299030739201614552724e-6 +/- 5.02e-75]",
    "raw_quantization_errors": [
      "[7.568067843795202962273243004564034293567579179427536395979034444950337e-5 +/- 5.45e-75]",
      "[7.567545505569292987977807446829881516458022469419165621183153485950345e-5 +/- 1.54e-75]"
    ],
    "quantization_transfer_error": "[0.0003121274125167281949416634900869452403736709316146747270539865634037119 +/- 5.58e-74]",
    "norm_upper": "[1.7956426559398291043918199820139732095422101615627181903520539865634037119 +/- 5.58e-74]",
    "point_margin_before_H_error": "[0.2043573440601708956081800179860267904577898384372818096479460134365962881 +/- 5.58e-74]",
    "P": "[3.0565879361328738965868126738362956403429356757917942753639597903444495 +/- 3.04e-71]",
    "Q": "[0.57059933468805954768146669213696829881516458022469419165621183153485950 +/- 5.37e-72]",
    "Plog": "[9.734115834367170661906589994208154009875514654447514894037875361039433 +/- 4.27e-70]",
    "Qlog": "[4.5222945981814138844589476042535462604611615346922498001740553690454413 +/- 3.76e-71]",
    "elapsed_seconds": 13.519397497177124,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 653250,
    "L_reference": "[26.77943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]",
    "L_reference_offset": "7/100",
    "sigma_reference": "[1.639258664101114871594290916675367495500903620430119664057113145378327148062 +/- 2.15e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "835974975087885838",
      "301361845028727649"
    ],
    "raw_arrays_sha256": "95701b37f87aefbbbebbaef7d3278764b89b55c5a10d4fad44751dd4d707946b",
    "mollifier_integer_sha256": "3117529a616d1df80356cecad268c57e6317fab6d5b787e539bbd30ac5caf29d",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9977141510012098913734024034071515992590471194717722947996228711936880183 +/- 3.70e-74]",
    "M_log": "[1.8820637994076383375527263478826989189883070754426324006512084792152094508 +/- 2.72e-74]",
    "coefficient_quantization_error": "[3.77058166901350440564806814808174754885036510264050264914543629504676e-6 +/- 3.97e-75]",
    "raw_quantization_errors": [
      "[7.605078329090759764185651928100889762092173433353480173710701105820365e-5 +/- 4.01e-75]",
      "[7.605850410764174210962034824305387464849424950618765166827315326892900e-5 +/- 3.36e-75]"
    ],
    "quantization_transfer_error": "[0.0003187351022602820206444313416477463653285228558135403267205692645696744 +/- 4.14e-74]",
    "norm_upper": "[1.9732836170513606100469585974937808579744745218105864895454705692645696744 +/- 4.14e-74]",
    "point_margin_before_H_error": "[0.0267163829486393899530414025062191420255254781894135104545294307354303256 +/- 4.14e-74]",
    "P": "[3.1986700239654326884509133408942810088976209217343335348017371070110582 +/- 3.03e-71]",
    "Q": "[0.74363945792143349604356225706699305387464849424950618765166827315326893 +/- 8.77e-72]",
    "Plog": "[10.9377065936188091422074552028348701432410735341759450749201210967958378 +/- 7.97e-71]",
    "Qlog": "[5.6459699978545742288910447919688048616267785224602774880134084340880076 +/- 5.67e-71]",
    "elapsed_seconds": 17.516047477722168,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "37889/200000",
    "head": 1024,
    "N_reference": 653250,
    "L_reference": "[26.77943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]",
    "L_reference_offset": "7/100",
    "sigma_reference": "[1.642696164101114871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "825058749765295426",
      "284819911639927346"
    ],
    "raw_arrays_sha256": "1cceb660e5b5a683eb9556c14593210ef9e019ea0a88933827708f444e2c175a",
    "mollifier_integer_sha256": "d5924ea5b71699c0023a685aa7189f4f4bdc7c43b5ee5ecbac7ddad58db6bc7a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9912773020192802663128552358977586488002473402135477453190864963899367379 +/- 3.39e-74]",
    "M_log": "[1.8630551809618334458674776072166582232231520022394495001747350904973058332 +/- 5.58e-74]",
    "coefficient_quantization_error": "[3.693087663099981487231378440454592464123976084711910995335161177287166e-6 +/- 9.05e-76]",
    "raw_quantization_errors": [
      "[7.605599770170693733314428146473991608256461106205903108061114965847021e-5 +/- 6.48e-75]",
      "[7.605014779777947597075168866982119891938935172269503323130906863321164e-5 +/- 1.39e-75]"
    ],
    "quantization_transfer_error": "[0.0003171324817049543450529996534059015946816989968593405648276064454172688 +/- 3.69e-74]",
    "norm_upper": "[1.9256497019070587349350575040006405167194437572549159811898276064454172688 +/- 3.69e-74]",
    "point_margin_before_H_error": "[0.0743502980929412650649424959993594832805562427450840188101723935545827312 +/- 3.69e-74]",
    "P": "[3.1616174690478466177497110739689647399160825646110620590310806111496585 +/- 6.37e-71]",
    "Q": "[0.69627319460214288655452299778241982119891938935172269503323130906863321 +/- 5.77e-72]",
    "Plog": "[10.6220209880828518987724129886038615358981101819572880560418270655696006 +/- 8.28e-71]",
    "Qlog": "[5.3435666975631131822518305326911222182565398915408951213432412342349590 +/- 4.49e-71]",
    "elapsed_seconds": 19.25475549697876,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "21007/100000",
    "head": 1024,
    "N_reference": 653250,
    "L_reference": "[26.77943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]",
    "L_reference_offset": "7/100",
    "sigma_reference": "[1.653008664101114871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "795073953956999622",
      "240604702683521272"
    ],
    "raw_arrays_sha256": "96c471c3e24318995aec1fcd48f3bc7c9a19d9d890a6763dd7bdd8660d4179a2",
    "mollifier_integer_sha256": "a1c3eff590e88ddf8003ea779221916cf669be226a3b5bef647a3c112445e67f",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9723526545106359157750989467689750548725654121278510405065148503744178196 +/- 5.28e-74]",
    "M_log": "[1.8075560935353596186915727192269203019365119725968063162086826377749624270 +/- 4.00e-74]",
    "coefficient_quantization_error": "[3.849809558103641747116187550376519862653100048226743532391361962090294e-6 +/- 6.43e-76]",
    "raw_quantization_errors": [
      "[7.607473532859617193561773368917537301275492858546958484207486519984333e-5 +/- 3.72e-75]",
      "[7.606906928262359739569068750141134224101338141110675560602619631025259e-5 +/- 3.27e-75]"
    ],
    "quantization_transfer_error": "[0.0003140523423502268088409710844706766842731563407897885147222305986059175 +/- 5.06e-74]",
    "norm_upper": "[1.7969301315847847171961000317242059297463723747093200619522222305986059175 +/- 5.06e-74]",
    "point_margin_before_H_error": "[0.2030698684152152828038999682757940702536276252906799380477777694013940825 +/- 5.06e-74]",
    "P": "[3.0567084742943495922656856177336891753730127549285854695848420748651998 +/- 5.47e-71]",
    "Q": "[0.57248174193427106983305242896875141134224101338141110675560602619631025 +/- 4.53e-72]",
    "Plog": "[9.7396157666417665740803989088729715708173845328974800033803468805674632 +/- 8.36e-71]",
    "Qlog": "[4.5326954606098459200924560800244756349763952490479856112552052917902672 +/- 4.86e-71]",
    "elapsed_seconds": 15.064319372177124,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "37639/200000",
    "head": 1024,
    "N_reference": 656524,
    "L_reference": "[26.78943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.21e-75]",
    "L_reference_offset": "2/25",
    "sigma_reference": "[1.642462499344989871594290916675367495500903620430119664057113145378327148062 +/- 2.17e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "826274767485809545",
      "286965793371518151"
    ],
    "raw_arrays_sha256": "0c49ae50d852be6bf8b5d8db61a7d3bf8c4c4a0de300462f6bf8c66e879d4887",
    "mollifier_integer_sha256": "10b504c417a2de6129d3d394096d03bf7351be18e74fa02fe2f34d1e3fb82fb8",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9917127823342030352715925731783521110884783337209462042084481526658537584 +/- 4.65e-74]",
    "M_log": "[1.8643391021655316629950779551743051399219105476397840379879058481223962386 +/- 3.94e-74]",
    "coefficient_quantization_error": "[3.804324517195063651338589335788514672445340070644418216618253722155275e-6 +/- 7.87e-76]",
    "raw_quantization_errors": [
      "[7.644174609908353297333298434091353144744509783634714626661985949461774e-5 +/- 4.00e-75]",
      "[7.644621931050162686266317141969409797186419847735281666617190375565210e-5 +/- 3.84e-75]"
    ],
    "quantization_transfer_error": "[0.0003192235431373979961278775144185429539686629915100742375888657914713043 +/- 2.72e-74]",
    "norm_upper": "[1.9314837588719311556475389335454840703036791274690491367375888657914713043 +/- 2.72e-74]",
    "point_margin_before_H_error": "[0.0685162411280688443524610664545159296963208725309508632624111342085286957 +/- 2.72e-74]",
    "P": "[3.1651261792982799698015890556405909135314474450978363471462666198594946 +/- 2.92e-71]",
    "Q": "[0.70289552468150887828244127645266969409797186419847735281666617190375565 +/- 5.40e-72]",
    "Plog": "[10.6568419477345087589944492231385739766907384534053322370647844688121906 +/- 8.31e-71]",
    "Qlog": "[5.3832296022254136715471534320614535846999814901788722301945729248968749 +/- 4.50e-71]",
    "elapsed_seconds": 14.507886409759521,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "10441/50000",
    "head": 1024,
    "N_reference": 656524,
    "L_reference": "[26.78943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.21e-75]",
    "L_reference_offset": "2/25",
    "sigma_reference": "[1.652774999344989871594290916675367495500903620430119664057113145378327148062 +/- 2.19e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "796130412085530441",
      "242378123513832270"
    ],
    "raw_arrays_sha256": "f4596800c70b1948adf876a49aca009da29653e27093aee2aad0062c21ffac1b",
    "mollifier_integer_sha256": "06feecd974a33f2778949340b4efbac76eef136c1de6c3fd3dcfa9a12854ef88",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9727751606606111988572299048991343491447514158610189467224761162177542973 +/- 5.41e-74]",
    "M_log": "[1.8087887848778358594201647576905483019640318691192683500873879930872754856 +/- 6.90e-74]",
    "coefficient_quantization_error": "[3.875751090567120477142254808429658929271746298142458901652084537461399e-6 +/- 8.50e-76]",
    "raw_quantization_errors": [
      "[7.644825750202402026780889352465157279802718884657515277282524954717131e-5 +/- 4.87e-75]",
      "[7.645288631649427239069208342263411857192754318034166616326681722861132e-5 +/- 1.57e-75]"
    ],
    "quantization_transfer_error": "[0.0003157376235469696844799807556167262866618435181842736891313011504898272 +/- 1.28e-74]",
    "norm_upper": "[1.8018408743300571646766168336873245618100734751023517541578813011504898272 +/- 1.29e-74]",
    "point_margin_before_H_error": "[0.1981591256699428353233831663126754381899265248976482458421186988495101728 +/- 1.29e-74]",
    "P": "[3.0598786253868153737440837268622746515727980271888465751527728252495472 +/- 6.28e-71]",
    "Q": "[0.57777437722459764890495905145842263411857192754318034166616326681722861 +/- 4.61e-72]",
    "Plog": "[9.770536420317892074686246209053103554466703250763702123357866566113706 +/- 3.35e-70]",
    "Qlog": "[4.5658020490490302158107320422495500248028179585872538211897937993737833 +/- 3.24e-71]",
    "elapsed_seconds": 14.790456056594849,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "37389/200000",
    "head": 1024,
    "N_reference": 659815,
    "L_reference": "[26.79943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.35e-75]",
    "L_reference_offset": "9/100",
    "sigma_reference": "[1.642228834588864871594290916675367495500903620430119664057113145378327148062 +/- 2.13e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "827497721496428689",
      "289132528957684451"
    ],
    "raw_arrays_sha256": "1c18bb7a24803449ad240ee57284a439190f5c26ba8c39b27b635f48a103bcf7",
    "mollifier_integer_sha256": "cfd570eef63a1db4147319f4d251b369eba3f552a237e9c7cc2e66957047862e",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9921485627952207904058283020850325096192409634882936603824592668674861944 +/- 4.99e-74]",
    "M_log": "[1.8656242129826169985760972126238313555753294480020897887566386824997962702 +/- 6.14e-74]",
    "coefficient_quantization_error": "[3.79422790099823767630539968824894532511627689355538546908222566869745e-6 +/- 3.07e-75]",
    "raw_quantization_errors": [
      "[7.681541377879406745579049855811222938396299713711450488828386614847435e-5 +/- 5.50e-75]",
      "[7.680191086898709678866653760821901239956712525451585551483935301044057e-5 +/- 3.95e-75]"
    ],
    "quantization_transfer_error": "[0.0003207428966384184305450583258689417792305136863581177701360653997509215 +/- 1.37e-74]",
    "norm_upper": "[1.9373654523452502431730483317813095906106576110069147583951360653997509215 +/- 1.37e-74]",
    "point_margin_before_H_error": "[0.0626345476547497568269516682186904093893423889930852416048639346002490785 +/- 1.37e-74]",
    "P": "[3.1686485201795605542832150678423081122293839629971371145048882838661485 +/- 5.99e-71]",
    "Q": "[0.70959689996565054322624423294385821901239956712525451585551483935301044 +/- 7.03e-72]",
    "Plog": "[10.691835668446934923122179551846590552158751545520791779079141202079575 +/- 3.14e-70]",
    "Qlog": "[5.4232401903608258438383414658719465745760377384729445385582200146575849 +/- 4.94e-71]",
    "elapsed_seconds": 13.708755254745483,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "41639/200000",
    "head": 1024,
    "N_reference": 659815,
    "L_reference": "[26.79943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.35e-75]",
    "L_reference_offset": "9/100",
    "sigma_reference": "[1.652853834588864871594290916675367495500903620430119664057113145378327148062 +/- 2.27e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "796336016871688210",
      "242924774007144216"
    ],
    "raw_arrays_sha256": "4ba0f8182e5cbcd035be238691d21e58bdda70f132f7171a4a545e51f5fbe7c6",
    "mollifier_integer_sha256": "333c1652c63b4180063e1d345db2218ef584f37812d4e47831e7a2ee09e13f38",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9726325807549881493733753394938056880042287191658589142584042955697945019 +/- 4.99e-74]",
    "M_log": "[1.8083727652729692490196530536972318949199581625937944566800851276724457317 +/- 6.38e-74]",
    "coefficient_quantization_error": "[3.794601892029580390487054334693170887399389944875150413144269336481848e-6 +/- 8.47e-76]",
    "raw_quantization_errors": [
      "[7.682088866886467593594140035894051620889227832468031261090129887199473e-5 +/- 3.85e-75]",
      "[7.680444996421209074869604934852238059805944869374650380588765336903451e-5 +/- 3.23e-75]"
    ],
    "quantization_transfer_error": "[0.00031685695858565581435217794813722299829379031129909326636086572568124116 +/- 9.37e-75]",
    "norm_upper": "[1.8031469485583194592623434984158731547412301630682571010788608657256812412 +/- 4.94e-74]",
    "point_margin_before_H_error": "[0.1968530514416805407376565015841268452587698369317428989211391342743187588 +/- 4.94e-74]",
    "P": "[3.0600017288710182604278890664003589405162088922783246803126109012988720 +/- 3.95e-71]",
    "Q": "[0.57969321371074383130766764136184852238059805944869374650380588765336903 +/- 6.51e-72]",
    "Plog": "[9.776082705091350957119656182549359650206813929506719594288882067575168 +/- 5.42e-70]",
    "Qlog": "[4.5763419474715489728251872555224528792491974083375579214151520375837359 +/- 3.02e-71]",
    "elapsed_seconds": 16.834134578704834,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "2329/12500",
    "head": 1024,
    "N_reference": 663123,
    "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]",
    "L_reference_offset": "1/10",
    "sigma_reference": "[1.642307669832739871594290916675367495500903620430119664057113145378327148062 +/- 2.05e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "827743579120033075",
      "289826285759625955"
    ],
    "raw_arrays_sha256": "cdc521d0c9be5e2e38d2e47036c701f298e9d30eebca04c5be4e2386bd923910",
    "mollifier_integer_sha256": "8a6eb79fc1d9b9a0b5d79786c1dc941774a9bb10a56a67d50afc3144bec09fd7",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9920015029521813910334348503221277181828271872842942869384714475920089419 +/- 5.03e-74]",
    "M_log": "[1.8651905013853248557076094285804760969929861388995768466837302433013557962 +/- 5.76e-74]",
    "coefficient_quantization_error": "[3.760666669866374004838967926031834182360548270835995806525446179481355e-6 +/- 9.64e-76]",
    "raw_quantization_errors": [
      "[7.720246959635605252949150087731907895019798195156177625118275823000519e-5 +/- 3.47e-75]",
      "[7.720819016016070820590301269105879924679400387735862571965268913978668e-5 +/- 5.49e-75]"
    ],
    "quantization_transfer_error": "[0.0003221805865677327567600210862753143626367261671294681697094769919580139 +/- 5.38e-74]",
    "norm_upper": "[1.9389968612375404746089160549012109682987546136640777103572094769919580139 +/- 5.38e-74]",
    "point_margin_before_H_error": "[0.0610031387624595253910839450987890317012453863359222896427905230080419861 +/- 5.38e-74]",
    "P": "[3.1688368085497260986749049797821273190789501979819515617762511827582300 +/- 2.92e-71]",
    "Q": "[0.7120976717331728989360501412939410587992467940038773586257196526891398 +/- 2.10e-71]",
    "Plog": "[10.6984797446950016091015658607393931678246698529990835726479207232315478 +/- 8.66e-71]",
    "Qlog": "[5.4362944832569594218432996593098059150305899988002877054575722730289102 +/- 5.26e-71]",
    "elapsed_seconds": 15.565796852111816,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "20757/100000",
    "head": 1024,
    "N_reference": 663123,
    "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]",
    "L_reference_offset": "1/10",
    "sigma_reference": "[1.652932669832739871594290916675367495500903620430119664057113145378327148062 +/- 2.02e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "796541971283227963",
      "243474301337234583"
    ],
    "raw_arrays_sha256": "77c8401d0d968016e8109cbf2f4cf7fd99c17b2920c47802fd92106e089917d6",
    "mollifier_integer_sha256": "225f0f045a526a046a83762b54b53fa8d7db94d5cf568b93d419c132f18885ac",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9724900336412867899975605613422218395362815669958432164942673928804101098 +/- 1.83e-74]",
    "M_log": "[1.8079568746714539234335793465100086679155840175906596792900914608491756676 +/- 6.39e-74]",
    "coefficient_quantization_error": "[3.762232184009441302341092857240883055775607720186314943137943572772805e-6 +/- 7.29e-76]",
    "raw_quantization_errors": [
      "[7.719134304090721229376423877033443228374804714968607553962151627158995e-5 +/- 5.70e-75]",
      "[7.718824435367475104741006527204115056788996744893667960328487106018398e-5 +/- 5.14e-75]"
    ],
    "quantization_transfer_error": "[0.0003182127207821766507908138238795642529731735714515053624710256629489110 +/- 1.43e-74]",
    "norm_upper": "[1.8044588562333935939547721120563088176560705646999915444249710256629489110 +/- 1.43e-74]",
    "point_margin_before_H_error": "[0.1955411437666064060452278879436911823439294353000084555750289743370510890 +/- 1.43e-74]",
    "P": "[3.0601253559100197194300061665825203344322837480471496860755396215162716 +/- 4.45e-71]",
    "Q": "[0.58162331627335741410804203897152204115056788996744893667960328487106018 +/- 6.01e-72]",
    "Plog": "[9.781638899128350361931608569414401156356881527236162309514853141759863 +/- 2.13e-70]",
    "Qlog": "[4.5869207857089700597526462781464859368068071750970474461433673057813601 +/- 5.65e-71]",
    "elapsed_seconds": 14.864182472229004,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 666446,
    "L_reference": "[26.81943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.36e-75]",
    "L_reference_offset": "11/100",
    "sigma_reference": "[1.641136505076614871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "831955222367491037",
      "296566950882508613"
    ],
    "raw_arrays_sha256": "a38a92272aa8060af6aa437a1edc0d0df42b12d2c72190a155166bfe5c37f9be",
    "mollifier_integer_sha256": "2cf93817ab02010cd3ed76832cdf04b153d9777af3bc6172ccbd99e869c16850",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9941897265853346199638468581599275426704560554180015606787669077376863471 +/- 6.35e-74]",
    "M_log": "[1.8716476309709252907607366139676151985323226275744905647304209978856608100 +/- 2.41e-74]",
    "coefficient_quantization_error": "[3.838849877166319276542512976202102295772009445019454826749312725047116e-6 +/- 6.73e-76]",
    "raw_quantization_errors": [
      "[7.756544396569629026483805175894803156539097948874456018180591844700103e-5 +/- 2.75e-75]",
      "[7.759711833032638181161363270053311321597417221871953672645208230762870e-5 +/- 5.76e-75]"
    ],
    "quantization_transfer_error": "[0.0003244500056328923872646299340363956266912052180191391649163660329395803 +/- 4.24e-74]",
    "norm_upper": "[1.9579983571027727940158109845068271286995979377772232407274163660329395803 +/- 4.24e-74]",
    "point_margin_before_H_error": "[0.0420016428972272059841890154931728713004020622227767592725836339670604197 +/- 4.24e-74]",
    "P": "[3.1824780879647313584835631778955089480315653909794887445601818059184470 +/- 3.36e-71]",
    "Q": "[0.73197912659623953372586678941395053311321597417221871953672645208230763 +/- 9.15e-72]",
    "Plog": "[10.819917161359823198547041748859401910519455321428877017383871641338915 +/- 3.23e-70]",
    "Qlog": "[5.5597989820183937418126612442743968012474843891530288285942673655853009 +/- 5.14e-71]",
    "elapsed_seconds": 16.531928539276123,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "2579/12500",
    "head": 1024,
    "N_reference": 666446,
    "L_reference": "[26.81943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.36e-75]",
    "L_reference_offset": "11/100",
    "sigma_reference": "[1.652699005076614871594290916675367495500903620430119664057113145378327148062 +/- 2.15e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "797606954615303584",
      "245277514559953755"
    ],
    "raw_arrays_sha256": "63f6b5855033186e6b7b32137b5d98bce87b4d097e67e8e4b2e1eb40c7b15f77",
    "mollifier_integer_sha256": "8eb8e1581273222c6e6491737c7d8ad0c967a983ce3e2251f479a914a7b69610",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9729126334827430143513008092239762188047966236080028313388703655300995229 +/- 3.47e-74]",
    "M_log": "[1.8091899345960241817367556651105608895573605028841581442009155381726234562 +/- 2.37e-74]",
    "coefficient_quantization_error": "[3.809398677282765449504176912920735031935006643206435257116148859014528e-6 +/- 6.01e-76]",
    "raw_quantization_errors": [
      "[7.758198931503170857012274360166534921680020664832583990183686341030770e-5 +/- 4.57e-75]",
      "[7.757589451625334502143095046104157425510383346260090750039967157459706e-5 +/- 6.12e-75]"
    ],
    "quantization_transfer_error": "[0.0003200179612822796874043223339376563766421339539213536192391104296043454 +/- 1.07e-74]",
    "norm_upper": "[1.8094361893712120229591426894613923505043061039475126622129891104296043454 +/- 1.08e-74]",
    "point_margin_before_H_error": "[0.1905638106287879770408573105386076494956938960524873377870108895703956546 +/- 1.08e-74]",
    "P": "[3.0633114408950476633919197321186016653492168002066483258399018368634103 +/- 2.69e-71]",
    "Q": "[0.58702928827374830233336371610671104157425510383346260090750039967157460 +/- 9.12e-72]",
    "Plog": "[9.812781963450415565140837479317833227798502660308617757117687962789183 +/- 4.10e-70]",
    "Qlog": "[4.6205149235785710343799059447743072162889477378470255699326309388821359 +/- 6.75e-71]",
    "elapsed_seconds": 16.506482124328613,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 669787,
    "L_reference": "[26.82943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.23e-75]",
    "L_reference_offset": "3/25",
    "sigma_reference": "[1.641215340320489871594290916675367495500903620430119664057113145378327148062 +/- 2.04e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "832206681391513574",
      "297287341834399894"
    ],
    "raw_arrays_sha256": "76fd00df8f883dcefeebe9fa339775914e349364827748645658fa57faf5ed6e",
    "mollifier_integer_sha256": "9f9836bfe39e92b15590a57bfed309c91ba99bafa2028f7611dfb20fc65f6eda",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9940421919588882406296939550753710361706633714583194378055440198191089024 +/- 1.91e-74]",
    "M_log": "[1.8712120365983038940152644521639133182955743986699049201209746391840533479 +/- 2.03e-74]",
    "coefficient_quantization_error": "[3.89479645229871191407490944023406313375322231702317547420061483056708e-6 +/- 5.14e-75]",
    "raw_quantization_errors": [
      "[7.797264560499852836544777975470934909033995533942435598959290732715975e-5 +/- 6.05e-75]",
      "[7.796078451434795421065824100216779715130534711874022861948895347354911e-5 +/- 4.26e-75]"
    ],
    "quantization_transfer_error": "[0.0003261941776607579624161380650082341662741850881252743145790488572249254 +/- 3.59e-74]",
    "norm_upper": "[1.9596859922431458542036167179901428957737184714345608211895790488572249254 +/- 3.59e-74]",
    "point_margin_before_H_error": "[0.0403140077568541457963832820098571042262815285654391788104209511427750746 +/- 3.59e-74]",
    "P": "[3.1826756875875536507958215024672547093490903399553394243559895929073271 +/- 7.14e-71]",
    "Q": "[0.73458838044196824256938399808475216779715130534711874022861948895347355 +/- 8.81e-72]",
    "Plog": "[10.8267202862191720462245593116604395042694335609022718557233822989678479 +/- 9.00e-71]",
    "Qlog": "[5.5732771904577479011298872168689626200786990596776792812113903270988768 +/- 7.75e-71]",
    "elapsed_seconds": 14.668275594711304,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "41139/200000",
    "head": 1024,
    "N_reference": 669787,
    "L_reference": "[26.82943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.23e-75]",
    "L_reference_offset": "3/25",
    "sigma_reference": "[1.652777840320489871594290916675367495500903620430119664057113145378327148062 +/- 2.06e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "797814297244858600",
      "245836331073238178"
    ],
    "raw_arrays_sha256": "a1c0cf8a99d5273e750cd4659400679449c5ab3693f0cd0294eff547ec53baff",
    "mollifier_integer_sha256": "6d4429c297f5ad059e42e8d75368f4a5f36e2dfd0dfc185723c91eea2e5953a3",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9727700219572879253762600390164088812520312198904044546992086120235128646 +/- 2.36e-74]",
    "M_log": "[1.8087737905918631105971746606574846212655868082519363259641632581903741196 +/- 5.34e-74]",
    "coefficient_quantization_error": "[3.761039361925481352990654342805472015988770311320845858222909734605941e-6 +/- 6.59e-76]",
    "raw_quantization_errors": [
      "[7.799655188701202919778153768759169434450783728953255266611655360548167e-5 +/- 5.32e-75]",
      "[7.798726779960212166426472062978680857191009646968370652872794519133538e-5 +/- 5.17e-75]"
    ],
    "quantization_transfer_error": "[0.0003214565658286779894488153811442159319818588779881146381437310005807396 +/- 3.95e-74]",
    "norm_upper": "[1.8107667022271762639364918305343569797667265507267429974506437310005807396 +/- 3.95e-74]",
    "point_margin_before_H_error": "[0.1892332977728237360635081694656430202332734492732570025493562689994192604 +/- 3.95e-74]",
    "P": "[3.0634375274273463254218369416939375916943445078372895325526661165536055 +/- 5.31e-71]",
    "Q": "[0.58899675467161081847603438190812978680857191009646968370652872794519133 +/- 7.47e-72]",
    "Plog": "[9.8183832098733439148888215281056423713603713630263567899933984043181954 +/- 8.89e-71]",
    "Qlog": "[4.6312337485887842009109532992428694822798909496366466566192160539098876 +/- 3.93e-71]",
    "elapsed_seconds": 17.282310485839844,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "20507/100000",
    "head": 1024,
    "N_reference": 673144,
    "L_reference": "[26.83943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.37e-75]",
    "L_reference_offset": "13/100",
    "sigma_reference": "[1.652856675564364871594290916675367495500903620430119664057113145378327148062 +/- 2.15e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "798022079840681808",
      "246397956802164013"
    ],
    "raw_arrays_sha256": "8abab65c0f133c17892462c92edbdf94ce44a33a2b52b4b4123228a1e40511a7",
    "mollifier_integer_sha256": "08506b7801d2f2c4c6e4a088e1ac80211982a53239d0e5901154983d17e50240",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9726274432335597759825225549822152312232623894479460210524586566583855761 +/- 5.22e-74]",
    "M_log": "[1.8083577756366959053636650606841598882778253486175983368787674180311891041 +/- 3.66e-74]",
    "coefficient_quantization_error": "[3.642247098993208294006853839080729757653392398603956727004004274671544e-6 +/- 5.64e-76]",
    "raw_quantization_errors": [
      "[7.836480713508851174980545126231884839373763235947838531858313301825976e-5 +/- 2.75e-75]",
      "[7.837141215759054634963197809302108023758756648576426480187976031941181e-5 +/- 3.38e-75]"
    ],
    "quantization_transfer_error": "[0.00032249233182415277174983710234364125087424994414798712307253137689048112 +/- 9.16e-75]",
    "norm_upper": "[1.81210244867672589060479173635281831238559946299499027227932253137689048112 +/- 9.17e-75]",
    "point_margin_before_H_error": "[0.18789755132327410939520826364718168761440053700500972772067746862310951888 +/- 9.17e-75]",
    "P": "[3.0635638074678840470993962898262623188483937376323594783853185831330182 +/- 7.15e-71]",
    "Q": "[0.59097549450866835848305617494684302108023758756648576426480187976031941 +/- 4.51e-72]",
    "Plog": "[9.823989967694832442961906389497029454149230968493840899547819081147876 +/- 1.25e-70]",
    "Qlog": "[4.6419877990077148716552103849422192142863787734456180903331656183113515 +/- 7.71e-71]",
    "elapsed_seconds": 15.961979627609253,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "10191/50000",
    "head": 1024,
    "N_reference": 676519,
    "L_reference": "[26.84943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.24e-75]",
    "L_reference_offset": "7/50",
    "sigma_reference": "[1.652623010808239871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "799096116060834880",
      "248232136782462422"
    ],
    "raw_arrays_sha256": "b1523c853c03d4899f1df7c156092521a0418f8b25b56cb1e7bb39e2f344467f",
    "mollifier_integer_sha256": "fd717bc36cca234e1ab2a44fff935c37c2a5223f3bf2a263bf1ad9569cf8fa64",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9730501367945120229777073361025244284479226648243321194235489303565324262 +/- 3.58e-74]",
    "M_log": "[1.8095912042737679426523701018997251411574822541614438001612299096267854993 +/- 4.22e-74]",
    "coefficient_quantization_error": "[3.867091749751926401850471383777063833166165056213269885966240320244928e-6 +/- 7.59e-76]",
    "raw_quantization_errors": [
      "[7.873575020784219542142336586025864146163628855473670303062801057690969e-5 +/- 3.88e-75]",
      "[7.875435130846697579888725216152082219972432265133539938403950841545674e-5 +/- 6.11e-75]"
    ],
    "quantization_transfer_error": "[0.0003249014395516065216013599017901334285198756811084473638915820310376705 +/- 4.05e-74]",
    "norm_upper": "[1.8171498087005926002605444322460175363651870795843066895513915820310376705 +/- 4.05e-74]",
    "point_margin_before_H_error": "[0.1828501912994073997394555677539824636348129204156933104486084179689623295 +/- 4.05e-74]",
    "P": "[3.0667665706649815448168813843033602586414616362885547367030306280105769 +/- 2.54e-71]",
    "Q": "[0.59649852788152349192391900443966152082219972432265133539938403950841545 +/- 8.90e-72]",
    "Plog": "[9.8553657383946129593149442136882567238766585666430541983926853480866030 +/- 7.92e-71]",
    "Qlog": "[4.6760866410338214436372896972929843923030618272241165560467536011722208 +/- 3.32e-71]",
    "elapsed_seconds": 15.220913171768188,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "40639/200000",
    "head": 1024,
    "N_reference": 679910,
    "L_reference": "[26.85943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.38e-75]",
    "L_reference_offset": "3/20",
    "sigma_reference": "[1.652701846052114871594290916675367495500903620430119664057113145378327148062 +/- 2.20e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "799305321881661971",
      "248803310892961868"
    ],
    "raw_arrays_sha256": "475b8406c240dc950272e117e8ef3952b76e95d6497e684877e62897535308b0",
    "mollifier_integer_sha256": "785c7a852d9ccce1621e64ca1a202a8d840aa0ec88a9955666926e89c0fb66f6",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9729074936397695887974791443420047500166988249146154580412124125385198748 +/- 6.10e-74]",
    "M_log": "[1.8091749358262971466092235300455924977438111560102521317914883104854145360 +/- 3.07e-74]",
    "coefficient_quantization_error": "[3.777019547861703430954329285636068951431523343845441603888157480832287e-6 +/- 7.03e-76]",
    "raw_quantization_errors": [
      "[7.914448376777629167694992877417104277465036209193350659226369204909090e-5 +/- 2.91e-75]",
      "[7.914124831247192286084024210940984317118901038297538252095625221591354e-5 +/- 3.24e-75]"
    ],
    "quantization_transfer_error": "[0.0003261268394011941279740934975048407337768152076947314034772287439239570 +/- 4.03e-74]",
    "norm_upper": "[1.8185047774874955001445296926122860572192026450950848681222272287439239570 +/- 4.03e-74]",
    "point_margin_before_H_error": "[0.1814952225125044998554703073877139427807973549049151318777727712560760430 +/- 4.03e-74]",
    "P": "[3.0668954728100079582145895475850241710427746503620919335065922636920491 +/- 4.44e-71]",
    "Q": "[0.59851586983382391792200634805460940984317118901038297538252095625221591 +/- 5.72e-72]",
    "Plog": "[9.8610198470831312802126847468345107696710061881432521841843845532108065 +/- 8.27e-71]",
    "Qlog": "[4.6869852872650247103245537425676058393196794743123216729405747381094365 +/- 4.17e-71]",
    "elapsed_seconds": 14.269546747207642,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "40389/200000",
    "head": 1024,
    "N_reference": 683318,
    "L_reference": "[26.86943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.25e-75]",
    "L_reference_offset": "4/25",
    "sigma_reference": "[1.652468181295989871594290916675367495500903620430119664057113145378327148062 +/- 1.98e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "800386470431260162",
      "250661716839331663"
    ],
    "raw_arrays_sha256": "d14aea7ac197bf16bce51ee7fd670b5826d107cf31310e091c9ee12f7c9081ac",
    "mollifier_integer_sha256": "62979da12d18a306dfc2a4413e7ad18725fa0e48d485d771417ae487d3cc6854",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9733303782300550324654356391963589363559018596895170852877746416807794192 +/- 6.32e-74]",
    "M_log": "[1.8104091160760632887883533433901702321076120865622945874154875109360010627 +/- 2.23e-74]",
    "coefficient_quantization_error": "[3.849396591854689125602303638168988895048939471871936472810564485742163e-6 +/- 7.76e-76]",
    "raw_quantization_errors": [
      "[7.954566093902827750870340296759809720118213930594298586279093167754181e-5 +/- 2.92e-75]",
      "[7.955140958121927746777718116404112700870625254093626242168557829902751e-5 +/- 3.03e-75]"
    ],
    "quantization_transfer_error": "[0.00032809408861348576960393400508820054359477142167084126751874776418306252 +/- 7.74e-75]",
    "norm_upper": "[1.82360605892977662763490288070283696146920066455674164204876874776418306252 +/- 7.76e-75]",
    "point_margin_before_H_error": "[0.17639394107022337236509711929716303853079933544325835795123125223581693748 +/- 7.76e-75]",
    "P": "[3.0701121585472188496733827268404675980972011821393059429858627909316775 +/- 5.37e-71]",
    "Q": "[0.60413089713605633886822705452491404112700870625254093626242168557829903 +/- 9.14e-72]",
    "Plog": "[9.8925823460693471207940111400949566557101388513442201473748690729309493 +/- 9.24e-71]",
    "Qlog": "[4.7214812457695516377295686724985794227860236091924303132584442856407618 +/- 4.56e-71]",
    "elapsed_seconds": 14.136430263519287,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "37139/200000",
    "head": 1024,
    "N_reference": 686743,
    "L_reference": "[26.87943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.40e-75]",
    "L_reference_offset": "17/100",
    "sigma_reference": "[1.644734516539864871594290916675367495500903620430119664057113145378327148062 +/- 2.07e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823597323143724720",
      "285784480264024098"
    ],
    "raw_arrays_sha256": "5ed38297e6551fc971a4168768bdf6ad5ba43ddac0b1269e1e1c4bf209930ec7",
    "mollifier_integer_sha256": "d462d277fab9bf22a328fbd6bd492d4211c9aaaae3fb90a9b00536f29c490480",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9874911179578438712152689321600849293736804413010884810355635996993927332 +/- 3.80e-74]",
    "M_log": "[1.8519052712330019333374998979447744842331232386661343922964102529994221246 +/- 2.39e-74]",
    "coefficient_quantization_error": "[3.812701400232037962783186431599470432606882900466823006826024185253406e-6 +/- 7.84e-76]",
    "raw_quantization_errors": [
      "[7.993384619007002261432864844085529460083158033719399956687891223238207e-5 +/- 4.09e-75]",
      "[7.993898494694636237561424419418046667551717418162888338228932434221103e-5 +/- 1.68e-75]"
    ],
    "quantization_transfer_error": "[0.0003324404526848387562244326399562556391508451125332174208556339317473349 +/- 1.17e-74]",
    "norm_upper": "[1.9248030986455937262245109266668263149542660585066982564833556339317473349 +/- 1.17e-74]",
    "point_margin_before_H_error": "[0.0751969013544062737754890733331736850457339414933017435166443660682526651 +/- 1.17e-74]",
    "P": "[3.1501801196148688543930366919296908552946008315803371939995668789122324 +/- 5.36e-71]",
    "Q": "[0.70410292067705247805488049705669418046667551717418162888338228932434221 +/- 6.86e-72]",
    "Plog": "[10.5745969808313229455814061003080649102667176983579381491593220885959217 +/- 8.65e-71]",
    "Qlog": "[5.3646958964630762862352096461800517955037432266723813258984708211486009 +/- 3.85e-71]",
    "elapsed_seconds": 14.937186241149902,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "5033/25000",
    "head": 1024,
    "N_reference": 686743,
    "L_reference": "[26.87943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.40e-75]",
    "L_reference_offset": "17/100",
    "sigma_reference": "[1.652547016539864871594290916675367495500903620430119664057113145378327148062 +/- 2.07e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "800597385114969970",
      "251242776183828635"
    ],
    "raw_arrays_sha256": "40ef658e1476ce50cf790b28b312af3d18f66eab30bd9f59c98b5509626c7cfd",
    "mollifier_integer_sha256": "5a303f474ec52df1fb211d5d555b3acc00f2b63563e21764542a8bb44cb3bc0b",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9731876706050360761067760007708124284155322651751025100206818600833335828 +/- 6.60e-74]",
    "M_log": "[1.8099925939535131093521695253925531936094145277090796865725682779839424953 +/- 2.02e-74]",
    "coefficient_quantization_error": "[3.780606478510409157838075409191043907229371823702289323371185606650480e-6 +/- 7.15e-76]",
    "raw_quantization_errors": [
      "[7.994510198935626265237100087399202794302342253773042313877234266101894e-5 +/- 4.72e-75]",
      "[7.994994016183208732411974141619411081643263945736101241312899771030158e-5 +/- 5.17e-75]"
    ],
    "quantization_transfer_error": "[0.0003294014609999817997445640865331511768984038876355344619411612262776408 +/- 3.93e-74]",
    "norm_upper": "[1.8249812222412573429345463830780241692728834588574231321181911612262776408 +/- 3.93e-74]",
    "point_margin_before_H_error": "[0.1750187777587426570654536169219758307271165411425768678818088387737223592 +/- 3.93e-74]",
    "P": "[3.0702436174262593662571592069383739920279430234225377304231387723426610 +/- 3.09e-71]",
    "Q": "[0.60618761539885593246726796739766619411081643263945736101241312899771030 +/- 5.14e-72]",
    "Plog": "[9.8982830215089195651005563575337412091856725681748348102806626015282163 +/- 9.20e-71]",
    "Qlog": "[4.7325255214996005068316887068450380984355101891225573125214692509444607 +/- 3.13e-71]",
    "elapsed_seconds": 15.055556297302246,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18507/100000",
    "head": 1024,
    "N_reference": 690185,
    "L_reference": "[26.88943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.26e-75]",
    "L_reference_offset": "9/50",
    "sigma_reference": "[1.644813351783739871594290916675367495500903620430119664057113145378327148062 +/- 2.16e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "823838150022274048",
      "286478504220045488"
    ],
    "raw_arrays_sha256": "2b80fb1aa529af525b56d270592ee642d1bc016993ca8c1851378ce9acdc77a7",
    "mollifier_integer_sha256": "9692c72fc744134604ec4c3525e9f481b6321ddb81f659559fa0f485a42056f8",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9873451394820985294145125315827613742107918784494303923601241425453045040 +/- 6.57e-74]",
    "M_log": "[1.8514758423422983694579912791586149036137931309843251434483825406784791453 +/- 5.94e-74]",
    "coefficient_quantization_error": "[3.795023196985538374397393319588255616998043228103402093328276660241778e-6 +/- 8.70e-76]",
    "raw_quantization_errors": [
      "[8.034009050684495996992626954340972173648379612642159543656888623961434e-5 +/- 2.29e-75]",
      "[8.031702018709157343320761116660312838385062755836683790610729137434575e-5 +/- 1.44e-75]"
    ],
    "quantization_transfer_error": "[0.0003339178001858040527288719945812602360604504207999930926711257759551649 +/- 3.49e-74]",
    "norm_upper": "[1.9264262836823610265106460017537341457624791363338859305926711257759551649 +/- 3.49e-74]",
    "point_margin_before_H_error": "[0.0735737163176389734893539982462658542375208636661140694073288742240448351 +/- 3.49e-74]",
    "P": "[3.1503596175604696802718595747070434097217364837961264215954365688862396 +/- 2.63e-71]",
    "Q": "[0.70660806423402757619257383261116660312838385062755836683790610729137434 +/- 8.41e-72]",
    "Plog": "[10.5811098374366112389240412071221343785944345715503983369087535895043862 +/- 8.75e-71]",
    "Qlog": "[5.3776398754678012833178412178086823622671730723929603198960300187915963 +/- 6.12e-71]",
    "elapsed_seconds": 16.15438485145569,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "20007/100000",
    "head": 1024,
    "N_reference": 690185,
    "L_reference": "[26.88943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.26e-75]",
    "L_reference_offset": "9/50",
    "sigma_reference": "[1.652313351783739871594290916675367495500903620430119664057113145378327148062 +/- 2.03e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "801686010062433220",
      "253126056292365508"
    ],
    "raw_arrays_sha256": "b76f9ff3b1bb5b261e402f6676c7fb6f54dbbfb1ecbede1630ab0c58171fff73",
    "mollifier_integer_sha256": "10401f8c02cd68f849a6f4e3996aaed5e22bbe6264cc77ae864a1e931e6d7ea1",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9736107463410684931233737089381601771808087291226321033808798655318057925 +/- 5.46e-74]",
    "M_log": "[1.8112275263579295705956011829204835643885397264921815222010811673127716470 +/- 6.31e-74]",
    "coefficient_quantization_error": "[3.871841885012980474752385115505591457449480620675829597584369374596040e-6 +/- 8.32e-76]",
    "raw_quantization_errors": [
      "[8.031758727397731868873308074083611058497544736351894098990988466225051e-5 +/- 6.35e-75]",
      "[8.032631646171485768575813021512963535022996648274971411560607173257796e-5 +/- 5.96e-75]"
    ],
    "quantization_transfer_error": "[0.00033131708743832411169177942958827816260360307370069303801810630996703505 +/- 8.39e-75]",
    "norm_upper": "[1.83013857133671326616010061128129069447827838487301709928801810630996703505 +/- 8.41e-75]",
    "point_margin_before_H_error": "[0.16986142866328673383989938871870930552172161512698290071198189369003296495 +/- 8.41e-75]",
    "P": "[3.0734745015880640964898313112057408361105849754473635189409899098846622 +/- 6.25e-71]",
    "Q": "[0.61189672558154240524159689094271512963535022996648274971411560607173258 +/- 8.87e-72]",
    "Plog": "[9.930036107186572005887125928303548064641822984139486897096206178389860 +/- 2.24e-70]",
    "Qlog": "[4.7674266758899490268871056067225474803056179336797973932957065883439934 +/- 5.78e-71]",
    "elapsed_seconds": 16.90150284767151,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 693645,
    "L_reference": "[26.89943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.41e-75]",
    "L_reference_offset": "19/100",
    "sigma_reference": "[1.644579687027614871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "825050944534985914",
      "288665590576282002"
    ],
    "raw_arrays_sha256": "2849911214d4a07afbaf158f24885b2dc5286a7261a85c89fd04ff5dc03b8e12",
    "mollifier_integer_sha256": "6798fcddc714a7ca1606a0d6e71ba47142b05d249c57ec9a51d97da2614c4db5",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9877779128614954187438966507676347339794337856515942483041063903531070418 +/- 4.04e-74]",
    "M_log": "[1.8527490437496603804752097121736663279186930153911093408437588992090296002 +/- 6.99e-74]",
    "coefficient_quantization_error": "[3.83791969488011595035513310494160321278648348667059670889473369336545e-6 +/- 4.05e-75]",
    "raw_quantization_errors": [
      "[8.076349559408458086743485369785079427544299339576557607020959544433175e-5 +/- 2.81e-75]",
      "[8.075866540440732690531589496606212029399255051524500857130067396897006e-5 +/- 1.79e-75]"
    ],
    "quantization_transfer_error": "[0.0003359118417705037132811072723554451297015264937192011993802031570303311 +/- 4.32e-74]",
    "norm_upper": "[1.9323261308828349072733628930990518773253053739973813105743802031570303311 +/- 4.33e-74]",
    "point_margin_before_H_error": "[0.0676738691171650927266371069009481226746946260026186894256197968429696689 +/- 4.33e-74]",
    "P": "[3.1538528638361690643629719270411978507942754429933957655760702095954443 +/- 4.38e-71]",
    "Q": "[0.71341867624474236184808451511371606212029399255051524500857130067396897 +/- 7.99e-72]",
    "Plog": "[10.615914689986023829277588086476709474583607675394901974967075999942600 +/- 2.53e-70]",
    "Qlog": "[5.4178245989087791991225945314366865003282542005878978391144941453075044 +/- 3.92e-71]",
    "elapsed_seconds": 16.72786521911621,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "39889/200000",
    "head": 1024,
    "N_reference": 693645,
    "L_reference": "[26.89943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.41e-75]",
    "L_reference_offset": "19/100",
    "sigma_reference": "[1.652392187027614871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "801898620258458068",
      "253717243596058554"
    ],
    "raw_arrays_sha256": "f52b963c6008b477604c68335329d33b92ef995f56cf05f5452f6fcc345f57c1",
    "mollifier_integer_sha256": "0e205b926c3e72df5e2593b59f6d0f1e22bdbc7949ee46f227167cbde826ef93",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9734679742064824668509783705955938993378605278568335094576607095975291257 +/- 3.09e-74]",
    "M_log": "[1.8108107503773787889618246490489006789238124952923462749695903663670475942 +/- 6.60e-74]",
    "coefficient_quantization_error": "[3.675334866167256962017344675133464299167606136574715186202966361092466e-6 +/- 5.69e-76]",
    "raw_quantization_errors": [
      "[8.076983931358742604876102434700862355835567831397120155461620093255193e-5 +/- 4.76e-75]",
      "[8.076122029285757299758455374854171452164591320772619669476259540908613e-5 +/- 3.30e-75]"
    ],
    "quantization_transfer_error": "[0.0003323289536885685599244317585753957621734169035788191438231971615602338 +/- 1.55e-74]",
    "norm_upper": "[1.8315339495956556023078899193364332528665642765074606550813231971615602338 +/- 1.56e-74]",
    "point_margin_before_H_error": "[0.1684660504043443976921100806635667471334357234925393449186768028384397662 +/- 1.56e-74]",
    "P": "[3.0736087164418667166222157532118470086235583556783139712015546162009325 +/- 6.40e-71]",
    "Q": "[0.61399388029238741724249221345999854171452164591320772619669476259540908 +/- 8.44e-72]",
    "Plog": "[9.9357861229453515693868246176758149494850715498645387523251332309393867 +/- 9.30e-71]",
    "Qlog": "[4.7786212091887480335883923345499105141890809838839666999386262973176789 +/- 4.37e-71]",
    "elapsed_seconds": 16.4256694316864,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 697122,
    "L_reference": "[26.90943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.27e-75]",
    "L_reference_offset": "1/5",
    "sigma_reference": "[1.644346022271489871594290916675367495500903620430119664057113145378327148062 +/- 2.07e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "826271063813841830",
      "290874432527506384"
    ],
    "raw_arrays_sha256": "d83265da99069044265a2a25c2817aac5f767b09b3acdd857c3b16db92e42936",
    "mollifier_integer_sha256": "3b8fe28d085e40bf29d4d689c0e9936d06d45a4c65a86b8b7de7abd158499c49",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9882109838807799015743232221642908642149218564134120410785903609473347571 +/- 3.16e-74]",
    "M_log": "[1.8540234230521616096189094829748590333339429301939145209758493221810405304 +/- 4.77e-74]",
    "coefficient_quantization_error": "[3.79009250786420154991364543121062357597769340739384026251028910943501e-6 +/- 4.92e-75]",
    "raw_quantization_errors": [
      "[8.117744027004828861581525784574597297711721551862938494881983016282254e-5 +/- 3.07e-75]",
      "[8.115189833655718371358331685613758167958811159426293073802240786048334e-5 +/- 4.55e-75]"
    ],
    "quantization_transfer_error": "[0.0003374410894715615080766200443990373200683372418313365575697616292773497 +/- 5.50e-74]",
    "norm_upper": "[1.9382759596745705677997598302235432628690211551587014537450697616292773497 +/- 5.50e-74]",
    "point_margin_before_H_error": "[0.0617240403254294322002401697764567371309788448412985462549302383707226503 +/- 5.50e-74]",
    "P": "[3.1573594451069675504248462840078457459729771172155186293849488198301628 +/- 3.46e-71]",
    "Q": "[0.72031126095665707949206319269185613758167958811159426293073802240786048 +/- 6.06e-72]",
    "Plog": "[10.650889013116909949954789476207646010791913809660611447113451886855295 +/- 5.52e-70]",
    "Qlog": "[5.4583602028927604370250932480508455030015521847776211413969118913495151 +/- 4.97e-71]",
    "elapsed_seconds": 15.849990129470825,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "19507/100000",
    "head": 1024,
    "N_reference": 697122,
    "L_reference": "[26.90943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.27e-75]",
    "L_reference_offset": "1/5",
    "sigma_reference": "[1.650596022271489871594290916675367495500903620430119664057113145378327148062 +/- 2.11e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "807463712072721262",
      "262303537570489893"
    ],
    "raw_arrays_sha256": "0901ddf8896ebd31bb90779dde480ca86887b03eb5cb1320ff9fe3f778c926f6",
    "mollifier_integer_sha256": "7f5f1f037bb68d7e17e8766e08d04e718652f6c4552f4e21f326b24ecae97a3a",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9767290354149668328993528456082930697436725104242838194067756651175919044 +/- 6.54e-74]",
    "M_log": "[1.8203386578286774772041575705070495216182487135549886974880264245292461659 +/- 4.13e-74]",
    "coefficient_quantization_error": "[3.920239754306541319430421342052507821997407933684031251591844543244299e-6 +/- 7.41e-76]",
    "raw_quantization_errors": [
      "[8.114049659287666573590009943636872213854190334477004557217351816927497e-5 +/- 6.61e-75]",
      "[8.116167712594183023353505117592755306130048192886744198026782035564406e-5 +/- 4.93e-75]"
    ],
    "quantization_transfer_error": "[0.0003354538560165777741698993910234308313212088544889721771873568907911810 +/- 2.41e-74]",
    "norm_upper": "[1.8560858156432365815555544690542831845558813504179044995209373568907911810 +/- 2.41e-74]",
    "point_margin_before_H_error": "[0.1439141843567634184444455309457168154441186495820955004790626431092088190 +/- 2.41e-74]",
    "P": "[3.0925316833376995298792368766619363687221385419033447700455721735181693 +/- 6.12e-71]",
    "Q": "[0.63863627979274476678903480458242592755306130048192886744198026782035564 +/- 6.50e-72]",
    "Plog": "[10.0999648864677917469461297037001993720966011853913770997942150037205358 +/- 8.01e-71]",
    "Qlog": "[4.9362283775259472333753495173142554095604637653914906573788624273043287 +/- 4.15e-71]",
    "elapsed_seconds": 15.494064092636108,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "38139/200000",
    "head": 1024,
    "N_reference": 714769,
    "L_reference": "[26.95943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "1/4",
    "sigma_reference": "[1.650365198490864871594290916675367495500903620430119664057113145378327148062 +/- 2.00e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "810392334874606390",
      "268215082457421408"
    ],
    "raw_arrays_sha256": "9fbd3ac930342fe4b5adea17e6994242b35bfe016a06554f402f2fd0610ff5e1",
    "mollifier_integer_sha256": "20ff0fae5b992a8893de10b847c787b959d9f668c7a07a5461f1a42931acf783",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9771493547225576761664984454883031476484016828862131052627507163345615041 +/- 5.23e-74]",
    "M_log": "[1.8215679772830367616390180126470584926308946266663780888968532853564639070 +/- 3.81e-74]",
    "coefficient_quantization_error": "[3.728850288807344392529561397785056627713371386311955397166164673386383e-6 +/- 8.19e-76]",
    "raw_quantization_errors": [
      "[8.319699698435839968678787259928351462654625842741162776880238927127993e-5 +/- 5.75e-75]",
      "[8.319226621614562467016759113107393769165375859144058823616846366273839e-5 +/- 1.67e-75]"
    ],
    "quantization_transfer_error": "[0.0003429864743995095133470500663890611887730257683348474867769792580660514 +/- 5.32e-74]",
    "norm_upper": "[1.8714285946829813773917532075679475433700538771324705896742769792580660514 +/- 5.32e-74]",
    "point_margin_before_H_error": "[0.1285714053170186226082467924320524566299461228675294103257230207419339486 +/- 5.32e-74]",
    "P": "[3.0996132496234898525174236042788492835146265462584274116277688023892713 +/- 5.72e-71]",
    "Q": "[0.6577568203356765376229611832161310739376916537585914405882361684636627 +/- 4.10e-71]",
    "Plog": "[10.183623513556692148349862715105358210360725191377352880748641498941219 +/- 5.64e-70]",
    "Qlog": "[5.0457054426838472372725220434240009834222427575766918283182483962654587 +/- 3.32e-71]",
    "elapsed_seconds": 16.62395429611206,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 732864,
    "L_reference": "[27.00943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]",
    "L_reference_offset": "3/10",
    "sigma_reference": "[1.648259374710239871594290916675367495500903620430119664057113145378327148062 +/- 2.19e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "819012202900940934",
      "283040029611888992"
    ],
    "raw_arrays_sha256": "b71ee37162a2c87b026860bf69aeedb269c3281135571c0451cc56fc337f9e5d",
    "mollifier_integer_sha256": "b94acd90dac31de5766ae6154abec24cffe95995d27901db1c4f0e48f5a5efce",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9809971026170057327457020153791924666831768251251738422106290341206116962 +/- 5.76e-74]",
    "M_log": "[1.8328349706826489680116722764144443537231460623030402684072470548681085331 +/- 3.25e-74]",
    "coefficient_quantization_error": "[3.806227398092050852745362338189912559202287903042733801243511013085386e-6 +/- 6.36e-76]",
    "raw_quantization_errors": [
      "[8.535093091493972343841429789896034945010739486186084369970861134120456e-5 +/- 6.89e-75]",
      "[8.529342710458687660259463191720986915242009628503529774401698952981031e-5 +/- 3.74e-75]"
    ],
    "quantization_transfer_error": "[0.0003526193765545871560855150625301542404333004763867262775228136850214491 +/- 5.08e-74]",
    "norm_upper": "[1.9121084988692113376018303771394656872089246163180615309650228136850214491 +/- 5.08e-74]",
    "point_margin_before_H_error": "[0.0878915011307886623981696228605343127910753836819384690349771863149785509 +/- 5.08e-74]",
    "P": "[3.1261859302075958860735360705478989603494501073948618608436997086113412 +/- 3.35e-71]",
    "Q": "[0.70281473814509295872566265322566720986915242009628503529774401698952981 +/- 8.14e-72]",
    "Plog": "[10.434118558695940978364339341803987168126498107360927424735933125232623 +/- 2.32e-70]",
    "Qlog": "[5.3171075951826980236491513893856690609668595372907253476292478016265703 +/- 7.54e-71]",
    "elapsed_seconds": 15.949625492095947,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "9441/50000",
    "head": 1024,
    "N_reference": 770439,
    "L_reference": "[27.10943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.39e-75]",
    "L_reference_offset": "2/5",
    "sigma_reference": "[1.655297727148989871594290916675367495500903620430119664057113145378327148062 +/- 2.08e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "802853344356626262",
      "261345401287007036"
    ],
    "raw_arrays_sha256": "8c9adbdf4ddb3492b7d4fe36d0c69c248d1b22fc96677b8e83b355c99e1cca1d",
    "mollifier_integer_sha256": "b81e5f00c2f5d822426a39ad21dd8619a97d0eaffe1ec0d7f8a83e56725dc75c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9682288181736792565624623417402402500366313953063140719788789742723845645 +/- 3.81e-74]",
    "M_log": "[1.7955399091145967915031970847661134533142297477327905341379654777881852872 +/- 5.60e-74]",
    "coefficient_quantization_error": "[3.905420073503709423004724264879467964502957411986340234849375843771387e-6 +/- 8.07e-76]",
    "raw_quantization_errors": [
      "[8.968975337365957782933248300501596233678863616658509066132991998224198e-5 +/- 2.39e-75]",
      "[8.968484630568715132482910536515857326748034807497889034196985821216013e-5 +/- 4.95e-75]"
    ],
    "quantization_transfer_error": "[0.0003675353176862839655474586631147241643476103167689955789418133730275035 +/- 5.53e-74]",
    "norm_upper": "[1.8464580824907678349067901264813020526855098818164027846414418133730275035 +/- 5.53e-74]",
    "point_margin_before_H_error": "[0.1535419175092321650932098735186979473144901181835972153585581866269724965 +/- 5.53e-74]",
    "P": "[3.0640149688249282011656589223267550159623367886361665850906613299199822 +/- 5.54e-71]",
    "Q": "[0.64512812194457038136519201660536515857326748034807497889034196985821216 +/- 8.11e-72]",
    "Plog": "[9.952115318449437049440511463303187421894615096750591286112079700488062 +/- 2.05e-70]",
    "Qlog": "[4.9223813653129673215533425238144501520415619209071111238881117154456577 +/- 7.48e-71]",
    "elapsed_seconds": 18.528350591659546,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "9191/50000",
    "head": 1024,
    "N_reference": 789943,
    "L_reference": "[27.15943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.28e-75]",
    "L_reference_offset": "9/20",
    "sigma_reference": "[1.654754403368364871594290916675367495500903620430119664057113145378327148062 +/- 2.12e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "806632953046361489",
      "268815764937606138"
    ],
    "raw_arrays_sha256": "c4c6ea1a319a84fe45d7095d413a9f74c5bacd2d2ac17edf9085f184744494d5",
    "mollifier_integer_sha256": "84bb5e45260f90e147b16c75bf3cce7070078ce8c770b82f7c95ae4c40f88bbe",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9692051495869571251988550385295510457015602444737680516679152913640881285 +/- 5.59e-74]",
    "M_log": "[1.7983822519814651113184169409906661340767853718168925046841812839462055128 +/- 3.78e-74]",
    "coefficient_quantization_error": "[3.754514670544155674635163430993028508279099925116915483099273096468985e-6 +/- 9.21e-76]",
    "raw_quantization_errors": [
      "[9.197000577319916923607960303498791638896911612823527764126965468692548e-5 +/- 4.08e-75]",
      "[9.197035607068607617291251960106862612473164019697662206410667146844648e-5 +/- 3.12e-75]"
    ],
    "quantization_transfer_error": "[0.00037626926907401338499883130095711571095062712547801362827865947755675297 +/- 8.36e-75]",
    "norm_upper": "[1.86598240756502326698489126804003988403757585505363963472202865947755675297 +/- 8.37e-75]",
    "point_margin_before_H_error": "[0.13401759243497673301510873195996011596242414494636036527797134052244324703 +/- 8.37e-75]",
    "P": "[3.0740945379172937994881447710092849879163889691161282352776412696546869 +/- 3.92e-71]",
    "Q": "[0.66903956971865265438366802970710106862612473164019697662206410667146844 +/- 9.41e-72]",
    "Plog": "[10.061406528466296273778566590384867702756417383078800121645049158626352 +/- 5.02e-70]",
    "Qlog": "[5.0584814674817666218235300723291499820087137564320812261600236823373947 +/- 6.17e-71]",
    "elapsed_seconds": 20.258673906326294,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 809940,
    "L_reference": "[27.20943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "1/2",
    "sigma_reference": "[1.656086079587739871594290916675367495500903620430119664057113145378327148062 +/- 2.16e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "805018011246106808",
      "267961844227100335"
    ],
    "raw_arrays_sha256": "8d8e679d512578a2738d255c73e446b87736e76614bc44f1ed1bf070ff7670e0",
    "mollifier_integer_sha256": "7f9bd03d0137988bc6d1041ff358825e5efdc8f27242e3b2ec1bec33e771c30c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9668149221549909089085261735310010303622361466111107003275268372225197771 +/- 6.29e-74]",
    "M_log": "[1.7914264921474497946428510248611124474821305061808015281415741166413136832 +/- 5.32e-74]",
    "coefficient_quantization_error": "[3.73114273135914890163698132722028464430800777032136577229513360606356e-6 +/- 3.04e-75]",
    "raw_quantization_errors": [
      "[9.428426117519246447701266325999032906949982159969137586055409944689417e-5 +/- 2.57e-75]",
      "[9.431219281186246628208271095551460507127730446389514824321537625972239e-5 +/- 5.92e-75]"
    ],
    "quantization_transfer_error": "[0.0003848670583284619204230971609250679667165786145300515911528053305737443 +/- 5.31e-74]",
    "norm_upper": "[1.8617082115979024614075151568845614071524760037777990945599028053305737443 +/- 5.31e-74]",
    "point_margin_before_H_error": "[0.1382917884020975385924848431154385928475239962222009054400971946694262557 +/- 5.31e-74]",
    "P": "[3.0653948206031403909813227157882599903290694998215996913758605540994469 +/- 4.79e-71]",
    "Q": "[0.66896836105355550431961460224220551460507127730446389514824321537625972 +/- 6.63e-72]",
    "Plog": "[10.010658656030259327775746095586367049119235287534082669489174473177081 +/- 5.18e-70]",
    "Qlog": "[5.0425480763937904031438358429618784371636011116766026290052876033800939 +/- 6.31e-71]",
    "elapsed_seconds": 17.57390284538269,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "36639/200000",
    "head": 1024,
    "N_reference": 941016,
    "L_reference": "[27.50943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.34e-75]",
    "L_reference_offset": "4/5",
    "sigma_reference": "[1.668138636903989871594290916675367495500903620430119664057113145378327148062 +/- 1.99e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "784462371393470613",
      "245437930331423090"
    ],
    "raw_arrays_sha256": "42b64b9fccb19c7e31e06332ac4b56cbd9c22e80c4d892e78e54476fd505f762",
    "mollifier_integer_sha256": "922e687ad58c7ecc8603194086aaba5f4c2ba1c0d1ed4a877a403143ea300a6c",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9455961567815769206752393897367625436903068658052221243331497248360839243 +/- 4.04e-74]",
    "M_log": "[1.7300944640688948932705490460880783502050978391187128357951672444103967590 +/- 3.27e-74]",
    "coefficient_quantization_error": "[3.724041028237012566670911938782338260245439143787838349305818435219624e-6 +/- 9.01e-76]",
    "raw_quantization_errors": [
      "[0.00010955272522597139178916635826053400276322012433463429951031649379333135 +/- 4.92e-75]",
      "[0.00010950834632302359462981640766940242227473823206581673781189457240763034 +/- 3.65e-75]"
    ],
    "quantization_transfer_error": "[0.0004395810684739283004202324233198848414972156287179457673125844302114426 +/- 3.54e-74]",
    "norm_upper": "[1.7870318123862439480360559105830440782338186830283151137360625844302114426 +/- 3.55e-74]",
    "point_margin_before_H_error": "[0.2129681876137560519639440894169559217661813169716848862639374155697885574 +/- 3.55e-74]",
    "P": "[2.9750905815446826679021041077645105340027632201243346342995103164937933 +/- 4.77e-71]",
    "Q": "[0.61711080902398015097500091015766940242227473823206581673781189457240763 +/- 9.35e-72]",
    "Plog": "[9.375599364459717256052400156576854781627780394394083002332218155319446 +/- 3.45e-70]",
    "Qlog": "[4.6264230501977201789735190633794371627423305722869935668531354695321581 +/- 4.89e-71]",
    "elapsed_seconds": 25.57846689224243,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  {
    "bits": 256,
    "time_H": "3130681951/20000000000",
    "y_H": "18257/100000",
    "head": 1024,
    "N_reference": 964838,
    "L_reference": "[27.55943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]",
    "L_reference_offset": "17/20",
    "sigma_reference": "[1.669782813123364871594290916675367495500903620430119664057113145378327148062 +/- 2.18e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "782141972116829149",
      "243387983224767159"
    ],
    "raw_arrays_sha256": "c25642db3fe7d7b0855b72f14757756d7452cdf0d5bec49a268cc29cb80ce56e",
    "mollifier_integer_sha256": "050415b86b7ac4f79e36215eee9e9490091f9f045cce699579da31840b6d76a6",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9427582800372275393670893487461047781749246453227726027781403986702407665 +/- 6.00e-74]",
    "M_log": "[1.7219489919142092966332252099098768800743314932232338868254011983133748321 +/- 4.31e-74]",
    "coefficient_quantization_error": "[3.803736367695453222340299789593098850904270687449389660828382312234615e-6 +/- 7.25e-76]",
    "raw_quantization_errors": [
      "[0.00011230806709356345555080179345091747195453979678798168629116836153387385 +/- 2.17e-75]",
      "[0.00011232761714776675403538608566867780479509945570916434903686445055204486 +/- 5.80e-75]"
    ],
    "quantization_transfer_error": "[0.0004500187111864858481064549372547114467414038632411396016735003078648498 +/- 5.71e-74]",
    "norm_upper": "[1.7794609075597001812186521168818160001387985365841884052266735003078648498 +/- 5.71e-74]",
    "point_margin_before_H_error": "[0.2205390924402998187813478831181839998612014634158115947733264996921351502 +/- 5.71e-74]",
    "P": "[2.9638996749360216382922817588247009174719545397967879816862911683615339 +/- 7.62e-71]",
    "Q": "[0.61330147004734893958270970249191867780479509945570916434903686445055204 +/- 8.17e-72]",
    "Plog": "[9.301895344659462507477828060205593395696314381327411557836681630413139 +/- 2.52e-70]",
    "Qlog": "[4.5872553039815699645610729009705454014584367938489105509299240881710462 +/- 4.80e-71]",
    "elapsed_seconds": 22.651910305023193,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  }
]

==> anc/certificates/canopy_1024/head_extension_J1024/tmp/head_extension/restore.py <==
from fractions import Fraction as F
from flint import arb

def restore(en,e,r):
 f=en.FrozenInverse.__new__(en.FrozenInverse)
 f.e=e;f.J=r['head'];f.y=en.aq(F(r['y_H']));f.offset=F(r['L_reference_offset']);f.L=arb(r['L_reference']);f.sigma=arb(r['sigma_reference']);f.G=(-f.y*f.L/2).exp();f.N=r['N_reference'];f.Qm=r['mollifier_scale'];f.Qr=r['raw_scale'];f.integer_norms=list(map(int,r['integer_norm_parts']));f.quant_error=arb(r['quantization_transfer_error']);f.M=arb(r['M_abs']);f.Q=arb(r['Q']);f.Ql=arb(r['Qlog']);f.receipt=r
 return f


==> anc/certificates/canopy_fine/README.txt <==
FINE RECIPROCAL-HEAD CERTIFICATE: Lambda <= 869/5000 = 0.1738
16 October 2026

Parameters
----------
t=2507/16000=0.1566875; y0=37/200=0.185; Xi kappa=2507/64000.
The identity t+y0^2/2=869/5000 is exact. J=512 is unchanged.
215 logarithmic columns: width 1/100 to offset 1/5, then width 1/20
through 199/20. The finite cover overlaps the fresh exterior at 10^17.
There are 3571 rectangles and 37 reference pairs. Counts: 199 inverse512,
3313 Euler5, 25 Euler11, 27 Euler19, 7 Euler29.
Minimum finite mollified margin >0.0001320; normalized amplitude >0.0000797.
The infinite exterior amplitude margin is >0.1929. All monotonicity guards pass.

Replay
------
Install requirements.txt and run from any working directory:
 python /path/to/canopy_fine/replay_fine.py --bits 160
 python /path/to/canopy_fine/replay_fine.py --bits 256
 python /path/to/canopy_fine/audit_fine.py

The default replay recomputes every complete reference convolution and its
Arb quantization ledger, and then checks the frozen cover and exterior.
It uses the retained ../canopy_inverse/cert_inverse_engine.py and its
../canopy_frontier/frontier_engine.py dependency. Every reference is
associated with its cells in the plan JSON. All paths are script-relative.
The original exact integer masses and array hashes are compared before
accepting the reference. Output is cover_replayed_BITS.json.

For a faster check of the cell arithmetic from the existing certified
reference bounds, add --saved-references. This deliberately does NOT
recompute reference convolutions. It outputs checked_cells_BITS.json.
The receipt auditor checks exact rational seams, every margin, all reference
hashes/masses across precisions, interval overlaps and exterior overlap.
It is not a fresh convolution calculation or an independent implementation.

Evidence
--------
The 160-bit exploration retained directed reference receipts; search was
resumed from those outward-rounded receipts rather than repeating them.
All 37 used reference convolutions were also recomputed freshly at 256 bits,
in two separate processes splitting the fixed reference list.
The two part logs retain every fresh convolution receipt. Integer masses
and array hashes match the 160-bit receipts exactly. The final 256-bit
frozen-plan replay checks all 3571 rectangles and the fresh infinite tail.
A further portable saved-reference cell replay checks the packaged imports.
The two precision runs use the same FLINT/Arb implementation.

Published inputs and scope
--------------------------
Same external inputs as Theorems 7.19 and 7.21 of the paper:
Platt-Trudgian arXiv:2004.09765 Theorem 1 and Polymath arXiv:1904.12438v2
Section 10 Table 1 second row, with the full rectangular time-barrier domain
from Section 8.4. The smaller time remains inside t<=0.186, y0>0.17 and
required width <1; the initial finite-RH height and horizontal overlap hold.
These external numerical verifications are adopted, not independently rerun.
No QRH or imported Gomila frontier premise is used.

The new infinite amplitude calculation is at the new time and starts at
10^17. It does not extend the older phase-tail theorem below kappa=1/25.
The improvement uses localization, not new LP coefficients or a larger head.
The preliminary 0.174 trial passed at 160 bits; the stronger 0.1738 result
is the retained two-precision certificate. No exact saturation constant or
optimality statement is established, and no genus-two core is continued to
these global heat times. Independent mathematical review remains necessary.


==> anc/certificates/canopy_fine/audit_fine.py <==
"""Exact cover and directed-interval receipt checks; does not recompute convolutions."""
from pathlib import Path
from fractions import Fraction as F
import json,sys
from flint import arb,ctx
ctx.prec=256;HERE=Path(__file__).resolve().parent
a=json.loads((HERE/'cover_869_5000_160.json').read_text());b=json.loads((HERE/'cover_869_5000_256.json').read_text())
assert F(a['target'])==F(b['target'])==F(869,5000)
assert F(a['time'])==F(b['time'])==F(2507,16000)
assert F(a['y0'])==F(37,200) and F(a['ytop'])==F(17,20)
assert F(a['time'])+F(a['y0'])**2/2==F(a['target'])
assert a['counts']==b['counts']=={'inverse512':199,'Euler5':3313,'Euler11':25,'Euler19':27,'Euler29':7}
assert len(a['cells'])==len(b['cells'])==3571
refs={}
for rr in b['references']:
 key=(rr['offset'],rr['y']);assert key not in refs;refs[key]=rr['receipt']
assert len(refs)==len(a['references'])==37
for rr in a['references']:
 x=rr['receipt'];y=refs[(rr['offset'],rr['y'])]
 assert x['bits']==160 and y['bits']==256
 for k in ['integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256','N_reference','raw_scale','mollifier_scale']:assert x[k]==y[k]
 assert x['integer_overflow_guards'] and y['integer_overflow_guards']
 assert all(x['initial_guards'].values()) and all(y['initial_guards'].values())
 assert F(x['time_H'])==F(y['time_H'])==F(a['time'])
 for k in ['M_abs','norm_upper','quantization_transfer_error']:assert arb(x[k]).overlaps(arb(y[k]))
for x,y in zip(a['cells'],b['cells']):
 for k in ['column','L_lower_offset','L_upper_offset','y_lower','y_upper','method','anchor']:assert x[k]==y[k]
 assert F(y['y_lower'])<F(y['y_upper'])
 assert arb(y['intervals']['mollified_nonzero_margin'])>arb('0.0001320')
 assert arb(y['intervals']['g_lower'])>arb('0.0000797')>arb(1)/30000
 for k in x['intervals']:assert arb(x['intervals'][k]).overlaps(arb(y['intervals'][k]))
 if y['anchor'] is not None:
  key=tuple(y['anchor']);assert key in refs
  assert F(key[0])<=F(y['L_lower_offset']) and F(key[1])<=F(y['y_lower'])
end=F(0)
for col in range(215):
 rows=[r for r in b['cells'] if r['column']==col]
 lo,hi=F(rows[0]['L_lower_offset']),F(rows[0]['L_upper_offset']);assert lo==end and hi>lo;end=hi
 assert all(F(r['L_lower_offset'])==lo and F(r['L_upper_offset'])==hi for r in rows)
 assert F(rows[0]['y_lower'])==F(37,200) and F(rows[-1]['y_upper'])==F(17,20)
 assert all(x['y_upper']==y['y_lower'] for x,y in zip(rows,rows[1:]))
assert end==F(199,20)
L0=((arb(5)*10**12-1)/(4*arb.pi())).log()
assert L0+arb(199)/20>(arb(10)**17/(4*arb.pi())).log()
assert all(a['exterior']['guards'].values()) and all(b['exterior']['guards'].values())
assert arb(b['exterior']['nonzero_margin'])>arb('0.1929')
assert arb(b['exterior']['L0']).overlaps(((arb(10)**17-1)/(4*arb.pi())).log())
assert F(2507,16000)<F(186,1000) and F(37,200)>F(17,100)
assert 5000000200000<2*3000175332800 and 5000000000000<5000000194858
assert arb(17)/20>(1-2*arb(2507)/16000).sqrt()
r={'status':'passed','ceiling':'869/5000','precision_bits':[160,256],'reference_pairs':37,'rectangle_count':3571,'columns':215,'exact_reference_hashes_and_masses_match':True,'all_recorded_cell_intervals_overlap':True,'all_finite_margins_above':'0.0001320','all_finite_amplitudes_above':'0.0000797','exterior_amplitude_above':'0.1929','exterior_starts_at':10**17,'finite_exterior_overlap':True,'external_domain_inclusions_checked':True,'external_verifications_replayed':False,'QRH_assumed':False}
(HERE/'validation.json').write_text(json.dumps(r,indent=2));print(json.dumps(r,indent=2))


==> anc/certificates/canopy_fine/exploration_160.log <==
LOADED CERTIFIED REFERENCES 22
COVER 0 23 {'inverse512': 10, 'Euler11': 1, 'Euler5': 12} references 22
COVER 1 47 {'inverse512': 20, 'Euler11': 1, 'Euler5': 25, 'Euler19': 1} references 22
COVER 2 69 {'inverse512': 28, 'Euler11': 2, 'Euler5': 38, 'Euler19': 1} references 22
COVER 3 87 {'inverse512': 33, 'Euler11': 2, 'Euler5': 50, 'Euler19': 2} references 22
COVER 4 105 {'inverse512': 38, 'Euler11': 2, 'Euler5': 62, 'Euler19': 3} references 22
COVER 5 122 {'inverse512': 42, 'Euler11': 2, 'Euler5': 74, 'Euler19': 3, 'Euler29': 1} references 22
COVER 6 140 {'inverse512': 47, 'Euler11': 2, 'Euler5': 86, 'Euler19': 4, 'Euler29': 1} references 22
COVER 7 158 {'inverse512': 52, 'Euler11': 2, 'Euler5': 98, 'Euler19': 5, 'Euler29': 1} references 22
COVER 8 176 {'inverse512': 57, 'Euler11': 2, 'Euler5': 110, 'Euler19': 6, 'Euler29': 1} references 22
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "149/800", "head": 512, "N_reference": 659815, "L_reference": "[26.799434781393157789838765175169146282937857469 +/- 5.43e-46]", "L_reference_offset": "9/100", "sigma_reference": "[1.6429091093273851027988403795960789020519563856 +/- 4.41e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["836899148267218152", "288649714349691698"], "raw_arrays_sha256": "245008600910dc039ed731f067f5b0b6da8adb3c2b83a6828c90fd95e5bebf32", "mollifier_integer_sha256": "d92120fa795fba95d504087a987830164a44150751115b65e2c76cc8be89603d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.977495518915481362973395761727164414003125820 +/- 8.71e-46]", "M_log": "[1.773435163163385478101911433983192719716018511 +/- 8.42e-46]", "coefficient_quantization_error": "[1.9526575261918600659981804169411596924362e-6 +/- 5.83e-47]", "raw_quantization_errors": ["[7.6803394964445451582369763223485270771718e-5 +/- 4.35e-46]", "[7.6802494080608999335037720667874928937352e-5 +/- 1.11e-46]"], "quantization_transfer_error": "[0.000311322895615116726731788214321972778967183 +/- 7.80e-46]", "norm_upper": "[1.95282735823616267959193061556751894808836893 +/- 4.03e-45]", "point_margin_before_H_error": "[0.04717264176383732040806938443248105191163107 +/- 4.03e-45]", "P": "[3.16486981699000905833610385413822348527077 +/- 2.63e-42]", "Q": "[0.710995862307103222524725662720667874928937 +/- 5.54e-43]", "Plog": "[10.6661922196631550592311579298530794001822 +/- 5.08e-41]", "Qlog": "[5.41924075035058381089221759048413512566340 +/- 5.33e-42]", "elapsed_seconds": 9.253522634506226, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 9 196 {'inverse512': 64, 'Euler11': 2, 'Euler5': 122, 'Euler19': 7, 'Euler29': 1} references 23
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 663123, "L_reference": "[26.809434781393157789838765175169146282937857469 +/- 5.29e-46]", "L_reference_offset": "1/10", "sigma_reference": "[1.6426758280773851027988403795960789020519563856 +/- 4.58e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838135993896314050", "290846313527427562"], "raw_arrays_sha256": "2dd07c5c85f96c0e69dd9db24dcb139d3b9dc37de268627a82223d0aafe4e32c", "mollifier_integer_sha256": "1cac65d4f3b0e8ff1c0abaf15bb80a377c4640f4fb9d78da7dbdc82d4d698646", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.97790936156737526000721947386466778273605940 +/- 1.53e-45]", "M_log": "[1.77457969730929373159114138211040625846769952 +/- 1.02e-45]", "coefficient_quantization_error": "[1.8733275312535278254237541426118427187561e-6 +/- 7.89e-47]", "raw_quantization_errors": ["[7.7188547276702259584383673122763588516175e-5 +/- 3.88e-46]", "[7.7186871893756879269400242082018115964401e-5 +/- 1.65e-46]"], "quantization_transfer_error": "[0.00031262041419028005837236913143930583528739 +/- 1.29e-45]", "norm_upper": "[1.958784733064619554086169191242197818116168794 +/- 9.51e-46]", "point_margin_before_H_error": "[0.041215266935380445913830808757802181883831206 +/- 9.51e-46]", "P": "[3.16839342757272049460272403211062276358852 +/- 6.55e-42]", "Q": "[0.717801854035459511769711294773332018115964 +/- 6.05e-43]", "Plog": "[10.70123831396839107474038967820357731010228 +/- 8.88e-42]", "Qlog": "[5.45958109444569554802510668663977547379403 +/- 3.53e-42]", "elapsed_seconds": 8.47497010231018, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "31/160", "head": 512, "N_reference": 669787, "L_reference": "[26.829434781393157789838765175169146282937857469 +/- 5.43e-46]", "L_reference_offset": "3/25", "sigma_reference": "[1.6478342655773851027988403795960789020519563856 +/- 4.39e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823078809796549464", "269124677855456024"], "raw_arrays_sha256": "5ee7b97bef268edd78dc4851283067de70380e5706b8e0b6a3157c3d94eeead3", "mollifier_integer_sha256": "31cf4e56b623fd8fdb8af07aced9c17e39f2f4320aa841244dcde372cb527d67", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96882019961183346242854843434313900291716610 +/- 1.08e-45]", "M_log": "[1.74949696879726193673596073592256372271192640 +/- 3.38e-45]", "coefficient_quantization_error": "[1.9027056952125496864408098224005489463932e-6 +/- 7.76e-47]", "raw_quantization_errors": ["[7.7958347023503348972280488666243261391692e-5 +/- 2.48e-46]", "[7.79520137422419900473132383705881118253541e-5 +/- 9.64e-47]"], "quantization_transfer_error": "[0.00031413830422846702159664638590916234150553 +/- 3.09e-45]", "norm_upper": "[1.89498516887790713316395316561672520998016024 +/- 1.95e-45]", "point_margin_before_H_error": "[0.10501483112209286683604683438327479001983976 +/- 1.95e-45]", "P": "[3.11631671934177078442349620626991624326139 +/- 2.61e-42]", "Q": "[0.656801369122620735299068309332120588111825 +/- 5.45e-43]", "Plog": "[10.2691555648381493177589640123110102912061 +/- 4.29e-41]", "Qlog": "[5.06320583304838998160854177673687793801550 +/- 7.32e-42]", "elapsed_seconds": 10.057878732681274, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "77/400", "head": 512, "N_reference": 673144, "L_reference": "[26.839434781393157789838765175169146282937857469 +/- 5.28e-46]", "L_reference_offset": "13/100", "sigma_reference": "[1.6476009843273851027988403795960789020519563856 +/- 4.55e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824244170539785436", "271160277985305648"], "raw_arrays_sha256": "81402104bdb2e1f26e5644de46e1cc6084608d1304cc005768573a9c726f8509", "mollifier_integer_sha256": "259641a717c6eb1838d0982b940d14c35fb1121c172a138d0bcdb68b5ecaab30", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96922845555787332870790888924510817614726987 +/- 1.24e-45]", "M_log": "[1.75062114688979137783139951108491475591356797 +/- 9.83e-46]", "coefficient_quantization_error": "[1.9319837212672625909221410965395887033654e-6 +/- 5.52e-47]", "raw_quantization_errors": ["[7.8374978676492909294627926053410765594378e-5 +/- 1.81e-46]", "[7.8370422615997664639003862344908368594882e-5 +/- 1.92e-46]"], "quantization_transfer_error": "[0.00031597536128171904624081899513247768056300 +/- 4.98e-45]", "norm_upper": "[1.900539787907185185543928436215568118455230259 +/- 9.43e-46]", "point_margin_before_H_error": "[0.099460212092814814456071563784431881544769741 +/- 9.43e-46]", "P": "[3.11968719539470976088414814355105341076559 +/- 5.30e-42]", "Q": "[0.663035985874503247611233242143594908368595 +/- 6.99e-43]", "Plog": "[10.30247349577723732587453635062539783122224 +/- 7.50e-42]", "Qlog": "[5.10070198170434923720929564182704815936356 +/- 5.30e-42]", "elapsed_seconds": 9.92338752746582, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "153/800", "head": 512, "N_reference": 676519, "L_reference": "[26.849434781393157789838765175169146282937857469 +/- 5.35e-46]", "L_reference_offset": "7/50", "sigma_reference": "[1.6473677030773851027988403795960789020519563856 +/- 4.24e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825416139641777058", "273215946842300030"], "raw_arrays_sha256": "ba10b27044e0ba709b274f2c80b19678eae8807223feb8115232f4c7a12d1250", "mollifier_integer_sha256": "590c592b9c7008900cb79c84247ff4271e73b5fde87bdaee2c37b01e74e7cace", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96963697386490684291033184784497575737178397 +/- 3.36e-45]", "M_log": "[1.75174627955044232116638544037620203780581422 +/- 1.94e-45]", "coefficient_quantization_error": "[1.8805212585415457332697925367938144969633e-6 +/- 8.66e-47]", "raw_quantization_errors": ["[7.8769090336761199749314519865363845682601e-5 +/- 3.12e-46]", "[7.8782998486388261583733088789434416578739e-5 +/- 4.10e-46]"], "quantization_transfer_error": "[0.000317451841968105637781945091163055090313734 +/- 6.82e-46]", "norm_upper": "[1.906140323727278460127244215157887213913803877 +/- 8.62e-46]", "point_margin_before_H_error": "[0.093859676272721539872755784842112786086196123 +/- 8.62e-46]", "P": "[3.12307081526772399874857743951986536384568 +/- 3.53e-42]", "Q": "[0.669345122622786987359789299495039434416579 +/- 8.50e-43]", "Plog": "[10.3359581927918200988227335521671038259939 +/- 1.13e-41]", "Qlog": "[5.13852844053503057636193617088162657131051 +/- 4.17e-42]", "elapsed_seconds": 8.461624383926392, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "61/320", "head": 512, "N_reference": 679910, "L_reference": "[26.859434781393157789838765175169146282937857469 +/- 5.42e-46]", "L_reference_offset": "3/20", "sigma_reference": "[1.6474469218273851027988403795960789020519563856 +/- 4.32e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825640819445409807", "273873656415899239"], "raw_arrays_sha256": "c8dad70176e33710cae0cd3e24acaa831e1b03d7b13a09647dec714daf314b76", "mollifier_integer_sha256": "84d8563f5c01a4a669ac53de54fb520008069261ea19015dfea0ec2aaa626cdd", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.969498217853158682616404864797192423827174646 +/- 8.77e-46]", "M_log": "[1.75136409458322534118845945744011991939000715 +/- 4.57e-45]", "coefficient_quantization_error": "[1.8963404324200019799661340425714846998303e-6 +/- 6.12e-47]", "raw_quantization_errors": ["[7.9160528554958271882983728050887137538060e-5 +/- 4.46e-46]", "[7.9169622409636327500345107874427702536869e-5 +/- 3.22e-46]"], "quantization_transfer_error": "[0.000319027108062600525210950385690497399488845 +/- 8.91e-46]", "norm_upper": "[1.907672600561009787281201166896926710081467786 +/- 8.55e-46]", "point_margin_before_H_error": "[0.092327399438990212718798833103073289918532214 +/- 8.55e-46]", "P": "[3.12323083283409420864572331575930088713754 +/- 4.74e-42]", "Q": "[0.671688070040914708921189309951624427702537 +/- 7.26e-43]", "Plog": "[10.3421640835563440683668290016608011711058 +/- 5.24e-41]", "Qlog": "[5.15077826159383829952224283768617385416146 +/- 5.93e-42]", "elapsed_seconds": 8.532763957977295, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "303/1600", "head": 512, "N_reference": 683318, "L_reference": "[26.869434781393157789838765175169146282937857469 +/- 5.27e-46]", "L_reference_offset": "4/25", "sigma_reference": "[1.6472136405773851027988403795960789020519563856 +/- 4.56e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["826820614203452382", "275957244923077552"], "raw_arrays_sha256": "e0b6769232197419668af1a08d0b78ed1791810e6f1b045e1bfdde5e67af4554", "mollifier_integer_sha256": "2e48032adf8f8400e935f0ef28ac93c6872c561b47901e1c73a52fe2c6fdb80d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96990690954953883303121114837568165717667952 +/- 2.34e-45]", "M_log": "[1.75248985817503475665501635031453444881191682 +/- 1.16e-45]", "coefficient_quantization_error": "[1.9330826366964815694339927586054305830542e-6 +/- 4.93e-47]", "raw_quantization_errors": ["[7.9547621443672538805496737636396433492724e-5 +/- 2.55e-46]", "[7.9551096473696000072583805484641236196701e-5 +/- 4.81e-46]"], "quantization_transfer_error": "[0.00032076422086064360812250436670438406083639 +/- 4.20e-45]", "norm_upper": "[1.913335405235096351763311435212429210273808789 +/- 6.54e-46]", "point_margin_before_H_error": "[0.086664594764903648236688564787570789726191211 +/- 6.54e-46]", "P": "[3.12662945767691711938481379751888639643349 +/- 3.66e-42]", "Q": "[0.678104259389852049118969068180484641236197 +/- 9.02e-43]", "Plog": "[10.37585044194232017282761823039868462073525 +/- 7.74e-42]", "Qlog": "[5.18905106286797834890894502283192842000816 +/- 7.40e-42]", "elapsed_seconds": 8.379429578781128, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "301/1600", "head": 512, "N_reference": 686743, "L_reference": "[26.879434781393157789838765175169146282937857469 +/- 5.34e-46]", "L_reference_offset": "17/100", "sigma_reference": "[1.6469803593273851027988403795960789020519563856 +/- 4.66e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["828006748457125094", "278061085354161120"], "raw_arrays_sha256": "8a441726a4f4c618e9c38396b7351b8099315f5f6c49a5b67bbede493901288c", "mollifier_integer_sha256": "da363464444c2825e089f210b0972c7bf48a97f8a49f8da97ef7e5c7d5a257c2", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.970315863976963549449654941986240829428285939 +/- 8.84e-46]", "M_log": "[1.75361657790986712048012799973529555605895832 +/- 3.25e-45]", "coefficient_quantization_error": "[1.8293763541076993161974649530337060608993e-6 +/- 6.14e-47]", "raw_quantization_errors": ["[7.9938029593411278979655865748511399523156e-5 +/- 5.57e-46]", "[7.9913141583156473351528632124079040973496e-5 +/- 3.79e-46]"], "quantization_transfer_error": "[0.000321935414937592575606983171867535780632274 +/- 9.63e-46]", "norm_upper": "[1.91904377275018941491297448309845341449182607 +/- 4.35e-45]", "point_margin_before_H_error": "[0.08095622724981058508702551690154658550817393 +/- 4.35e-45]", "P": "[3.13004101748178023417021500742824851139952 +/- 4.10e-42]", "Q": "[0.684597181698684644586754848944624079040973 +/- 7.00e-43]", "Plog": "[10.4097008980798104194431272241690450825495 +/- 1.27e-41]", "Qlog": "[5.22765720053821462892386231652274242778754 +/- 3.46e-42]", "elapsed_seconds": 8.518229484558105, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "297/1600", "head": 512, "N_reference": 690185, "L_reference": "[26.889434781393157789838765175169146282937857469 +/- 5.41e-46]", "L_reference_offset": "9/50", "sigma_reference": "[1.6461220780773851027988403795960789020519563856 +/- 4.32e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["831140667275867786", "283103227202727521"], "raw_arrays_sha256": "695097833f30856f630984ad233760b07788a786b10049fbcbcbd938dba54e04", "mollifier_integer_sha256": "e9d6d934f3648e16f89335392957bb8a791ce5007022eb7e6cb3518c6593d460", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.97182274177219838699845089431484982827227575 +/- 5.13e-45]", "M_log": "[1.75777021645449158292291957968371436320894970 +/- 2.00e-45]", "coefficient_quantization_error": "[1.8864325495636019627443124173692401371772e-6 +/- 7.00e-47]", "raw_quantization_errors": ["[8.0355745220045986142830425370159333540817e-5 +/- 2.55e-46]", "[8.0362315618643695757172213690244557946708e-5 +/- 2.12e-46]"], "quantization_transfer_error": "[0.000324150287364463927752740293459495451597446 +/- 8.35e-46]", "norm_upper": "[1.933229192003207969037348230703361181231511706 +/- 7.46e-46]", "point_margin_before_H_error": "[0.066770807996792030962651769296638818768488294 +/- 7.46e-46]", "P": "[3.14001026779826865667339868980037015933354 +/- 2.02e-42]", "Q": "[0.699545604297288904125139496432440244557946 +/- 9.17e-43]", "Plog": "[10.4994202307380599297620062961043621087705 +/- 4.25e-41]", "Qlog": "[5.31982300922109365558434579402134091967229 +/- 3.74e-42]", "elapsed_seconds": 8.925984859466553, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 693645, "L_reference": "[26.899434781393157789838765175169146282937857469 +/- 5.26e-46]", "L_reference_offset": "19/100", "sigma_reference": "[1.6462012968273851027988403795960789020519563856 +/- 4.61e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["831372758926710476", "283798616032018012"], "raw_arrays_sha256": "e4c665e2aa19d17bc66227708b8fc6aac6befe4c77c47822639422baa3b4f0ac", "mollifier_integer_sha256": "ee54bc09ffb249fcf3b2fbb5ca85609da97549acb16a6687a12103fed5253742", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.97168350862049960633524906103201392581977200 +/- 3.98e-45]", "M_log": "[1.75738629459719485050652362981068721554212154 +/- 2.20e-45]", "coefficient_quantization_error": "[2.0564998362812738397790441579730644362083e-6 +/- 7.76e-47]", "raw_quantization_errors": ["[8.0735317550527108603779208696973382246855e-5 +/- 1.83e-46]", "[8.0768418895006194479976494210907247686360e-5 +/- 5.98e-46]"], "quantization_transfer_error": "[0.00032633544890359577081559387262196972138540 +/- 4.21e-45]", "norm_upper": "[1.934840299327144370600457728463889646745392247 +/- 7.69e-46]", "point_margin_before_H_error": "[0.065159700672855629399542271536110353254607753 +/- 7.69e-46]", "P": "[3.14018211363547288085311061514619697338225 +/- 6.00e-42]", "Q": "[0.702039104354964494719870601494210907247686 +/- 5.71e-43]", "Plog": "[10.5058314742350034322013869414953734206959 +/- 5.25e-41]", "Qlog": "[5.33264569589725695560767340818020453669733 +/- 4.87e-42]", "elapsed_seconds": 9.103927850723267, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 20 433 {'inverse512': 149, 'Euler11': 5, 'Euler5': 262, 'Euler19': 14, 'Euler29': 3} references 32
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 732864, "L_reference": "[27.009434781393157789838765175169146282937857469 +/- 5.38e-46]", "L_reference_offset": "3/10", "sigma_reference": "[1.6505102030773851027988403795960789020519563856 +/- 4.61e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823303153812038251", "275400373370390820"], "raw_arrays_sha256": "9f77ce502beb060313c460b66dda3a820076335db12d239056516f0415e98fb6", "mollifier_integer_sha256": "079764bc980326149086b76a246b7ba9efb3ed663917a47b18da1cca301eef33", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96415584544397308716973797558423577138444287 +/- 4.13e-45]", "M_log": "[1.73666964766567177026942071041387758847551510 +/- 2.10e-45]", "coefficient_quantization_error": "[1.9611785263349618516937327086320936045136e-6 +/- 7.87e-47]", "raw_quantization_errors": ["[8.5313260758446731947882817261928522890082e-5 +/- 4.02e-46]", "[8.5324054982008427933057770138286741028037e-5 +/- 3.19e-46]"], "quantization_transfer_error": "[0.00034258977128120239436376685612627472978163 +/- 4.01e-45]", "norm_upper": "[1.90628939151316291938770692119883675179693926 +/- 1.19e-45]", "point_margin_before_H_error": "[0.09371060848683708061229307880116324820306074 +/- 1.19e-45]", "P": "[3.10627347106693141368904016797351192852289 +/- 2.93e-42]", "Q": "[0.683195294352646412343338331207638286741028 +/- 6.18e-43]", "Plog": "[10.2706629305124387899739530178549045581781 +/- 2.10e-41]", "Qlog": "[5.18039433762916370953075434045261768816455 +/- 6.14e-42]", "elapsed_seconds": 9.493807792663574, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "323/1600", "head": 512, "N_reference": 732864, "L_reference": "[27.009434781393157789838765175169146282937857469 +/- 5.38e-46]", "L_reference_offset": "3/10", "sigma_reference": "[1.6589477030773851027988403795960789020519563856 +/- 4.43e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["799071326374195110", "239284666256108231"], "raw_arrays_sha256": "faa55feb8370ac251821847460b90fac1b39d0907fff96deb7b081869ffbabcd", "mollifier_integer_sha256": "2f90034e2168d533aa6a4bde1883b217d08e5963b281c15484bdf4aa8621ea81", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.94967077886419112180579219593961383409088953 +/- 2.33e-45]", "M_log": "[1.69702953801169065846451532454342906925160694 +/- 2.24e-45]", "coefficient_quantization_error": "[1.8653668999490573654047746604677920352669e-6 +/- 5.97e-47]", "raw_quantization_errors": ["[8.5340735261183271394297014633821368832277e-5 +/- 4.75e-46]", "[8.5345385388947936630175711726507580462975e-5 +/- 3.27e-46]"], "quantization_transfer_error": "[0.00033950244135076469978318438581455429144153 +/- 2.14e-45]", "norm_upper": "[1.801600019278338466829829436010931847151964395 +/- 8.87e-46]", "point_margin_before_H_error": "[0.198399980721661533170170563989068152848035605 +/- 8.87e-46]", "P": "[3.02264063331926320124624781263963382136883 +/- 3.29e-42]", "Q": "[0.580413518622310377570724413992976507580463 +/- 5.59e-43]", "Plog": "[9.56376050080011844105203351235693990742310 +/- 7.39e-42]", "Qlog": "[4.52096824142058726300330358581082508549389 +/- 3.62e-42]", "elapsed_seconds": 8.201318264007568, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "79/400", "head": 512, "N_reference": 751417, "L_reference": "[27.059434781393157789838765175169146282937857469 +/- 5.29e-46]", "L_reference_offset": "7/20", "sigma_reference": "[1.6587187968273851027988403795960789020519563856 +/- 4.38e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801756934857250714", "244697245468906520"], "raw_arrays_sha256": "ec873b533b6d0301046933dcb4c3a4e1ab712b690ac20cfa4e8625bb0ba0c8c6", "mollifier_integer_sha256": "ef34b6ab98eff7efe437ffd5fd214a4ebc19ad0ec408cd4226d62e231d973a68", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95005936078088083533138526636760501162955221 +/- 2.09e-45]", "M_log": "[1.69808906102637818516233853426060743461667671 +/- 5.64e-45]", "coefficient_quantization_error": "[1.9166392225137457573448144923261623398296e-6 +/- 6.34e-47]", "raw_quantization_errors": ["[8.7478597527566797692361625554793784709532e-5 +/- 5.31e-46]", "[8.7491506953687707692260482744279028316206e-5 +/- 2.13e-46]"], "quantization_transfer_error": "[0.000348153210200964187419974510468408693959632 +/- 7.17e-46]", "norm_upper": "[1.815656786356052941867893839972331578606208482 +/- 5.93e-46]", "point_margin_before_H_error": "[0.184343213643947058132106160027668421393791518 +/- 5.93e-46]", "P": "[3.02919056143506449783559519365680479378471 +/- 3.56e-42]", "Q": "[0.597707695365195126573353881576494279028316 +/- 3.98e-43]", "Plog": "[9.64104820485884140526061334208525927941862 +/- 6.96e-42]", "Qlog": "[4.62058040763665911903890261289613275741562 +/- 3.70e-42]", "elapsed_seconds": 10.299097776412964, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "309/1600", "head": 512, "N_reference": 770439, "L_reference": "[27.109434781393157789838765175169146282937857469 +/- 5.42e-46]", "L_reference_offset": "2/5", "sigma_reference": "[1.6584898905773851027988403795960789020519563856 +/- 4.40e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["804484442889162350", "250298649549260112"], "raw_arrays_sha256": "2fcfce3a0314d736d84aeed6f5cbab371d683b73d52b73f94567f5207999a0ea", "mollifier_integer_sha256": "1da44abea1a5289770b6e7b83e38943e4f9e06c9945a9111e33e15f90672e065", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95044818532933794930110836079272793676071980 +/- 2.20e-45]", "M_log": "[1.699149460762750249990499816490053359698738778 +/- 8.97e-46]", "coefficient_quantization_error": "[1.9153082634209126043751307281899662956923e-6 +/- 7.91e-47]", "raw_quantization_errors": ["[8.9706271079380953028040700831482751614242e-5 +/- 5.16e-46]", "[8.9702383753534904951898807635043078548231e-5 +/- 3.32e-46]"], "quantization_transfer_error": "[0.00035692077538967466663557957060652239890743 +/- 2.99e-45]", "norm_upper": "[1.83011391329173571922493082695480074886875201 +/- 3.30e-45]", "point_margin_before_H_error": "[0.16988608670826428077506917304519925113124799 +/- 3.30e-45]", "P": "[3.03581566212245543762417061882583148275161 +/- 5.30e-42]", "Q": "[0.615729049966809031120772211307635043078548 +/- 4.37e-43]", "Plog": "[9.7194491849281255107335122771664701996233 +/- 4.04e-41]", "Qlog": "[4.72301633697193612202548903175998672385076 +/- 3.30e-42]", "elapsed_seconds": 11.002097606658936, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "151/800", "head": 512, "N_reference": 789943, "L_reference": "[27.159434781393157789838765175169146282937857469 +/- 5.33e-46]", "L_reference_offset": "9/20", "sigma_reference": "[1.6582609843273851027988403795960789020519563856 +/- 4.56e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["807254469855932868", "256097719062296236"], "raw_arrays_sha256": "c37bee3b2917535cd78a6e3cb02ebb5df6d85abe07192d44174d221ad46386df", "mollifier_integer_sha256": "d0c59ad77613b461a12ed0c6300fc389c31ee6824684197ec2865d58da3f3260", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95083725271034687288726600908554169780335257 +/- 2.14e-45]", "M_log": "[1.70021073807140259556834177874899578191370280 +/- 3.94e-45]", "coefficient_quantization_error": "[1.9283732542797782306025369713756149458512e-6 +/- 8.39e-47]", "raw_quantization_errors": ["[9.1940250106518546675346137392726141712802e-5 +/- 4.39e-46]", "[9.1954101400182505305854137243874983306946e-5 +/- 2.42e-46]"], "quantization_transfer_error": "[0.00036583828871200501643781570212735570950950 +/- 3.20e-45]", "norm_upper": "[1.84498784363648884914722938936368149481697524 +/- 2.15e-45]", "point_margin_before_H_error": "[0.15501215636351115085277061063631850518302476 +/- 2.15e-45]", "P": "[3.04251748122447020320091118598114272614171 +/- 3.89e-42]", "Q": "[0.634515391396881745119746772105993874983307 +/- 7.12e-43]", "Plog": "[9.79898759337190222527903554977782666066599 +/- 8.20e-42]", "Qlog": "[4.82837798639230686400315008563526040178253 +/- 2.95e-42]", "elapsed_seconds": 11.563012838363647, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 809940, "L_reference": "[27.209434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "1/2", "sigma_reference": "[1.6583445780773851027988403795960789020519563856 +/- 4.41e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["809170312911751294", "260721066403170408"], "raw_arrays_sha256": "e59946d52d69f3d0334701a7f8fa22b11205a5a9c5e4ac4dde84dada009750db", "mollifier_integer_sha256": "92c43d05891e2eb7cbb24abecf05832a2085f3a53b3e51ab9178c5519ed3dd36", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95069514192305502868880022045658637808532474 +/- 1.05e-45]", "M_log": "[1.69982307086222068984677445647191750239125040 +/- 4.56e-45]", "coefficient_quantization_error": "[1.9860055670884657748784899463572617981818e-6 +/- 4.62e-47]", "raw_quantization_errors": ["[9.4298290292752044900271498622733827494717e-5 +/- 3.39e-46]", "[9.4287828856248740403300103097287300095203e-5 +/- 1.79e-46]"], "quantization_transfer_error": "[0.00037521455212818939007447300129927231481275 +/- 4.96e-45]", "norm_upper": "[1.856340906994929773201403753139424158749337997 +/- 7.06e-46]", "point_margin_before_H_error": "[0.143659093005070226798596246860575841250662003 +/- 7.06e-46]", "P": "[3.04621376727541817452262243946737273382749 +/- 5.83e-42]", "Q": "[0.650100243543588657263962870415597287300095 +/- 4.92e-43]", "Plog": "[9.85340873377850198942698280799971592355905 +/- 7.93e-42]", "Qlog": "[4.91167274014566565211665415603369074176378 +/- 7.71e-42]", "elapsed_seconds": 11.06650185585022, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 40 787 {'inverse512': 199, 'Euler11': 24, 'Euler5': 530, 'Euler19': 27, 'Euler29': 7} references 38
COVER 60 1107 {'inverse512': 199, 'Euler11': 25, 'Euler5': 849, 'Euler19': 27, 'Euler29': 7} references 38
COVER 80 1427 {'inverse512': 199, 'Euler11': 25, 'Euler5': 1169, 'Euler19': 27, 'Euler29': 7} references 38
COVER 100 1747 {'inverse512': 199, 'Euler11': 25, 'Euler5': 1489, 'Euler19': 27, 'Euler29': 7} references 38
COVER 120 2067 {'inverse512': 199, 'Euler11': 25, 'Euler5': 1809, 'Euler19': 27, 'Euler29': 7} references 38
COVER 140 2387 {'inverse512': 199, 'Euler11': 25, 'Euler5': 2129, 'Euler19': 27, 'Euler29': 7} references 38
COVER 160 2707 {'inverse512': 199, 'Euler11': 25, 'Euler5': 2449, 'Euler19': 27, 'Euler29': 7} references 38
COVER 180 3027 {'inverse512': 199, 'Euler11': 25, 'Euler5': 2769, 'Euler19': 27, 'Euler29': 7} references 38
COVER 200 3347 {'inverse512': 199, 'Euler11': 25, 'Euler5': 3089, 'Euler19': 27, 'Euler29': 7} references 38
FINAL 869/5000 160 3571 {'inverse512': 199, 'Euler11': 25, 'Euler5': 3313, 'Euler19': 27, 'Euler29': 7} {'column': 19, 'L_lower_offset': '19/100', 'L_upper_offset': '1/5', 'y_lower': '15/64', 'y_upper': '439/1600', 'method': 'Euler5', 'anchor': None, 'intervals': {'raw_norm': '[2.02117865227910488994019640495714477812373669 +/- 5.87e-45]', 'primary_credit': '[0.00746684170617749314384677633743433061119120326 +/- 7.75e-48]', 'dual_credit': '[0.00318870625459018409679827142062006148550772598 +/- 5.40e-48]', 'norm_upper': '[1.99986755635756953545890630944103599393033883 +/- 4.37e-45]', 'model_error_debit': '[3.4415665280696370059874878930333180117218e-7 +/- 8.60e-48]', 'mollified_nonzero_margin': '[0.00013209948577765757739309181017470273786000 +/- 2.20e-45]', 'g_lower': '[7.973999171617048188190661994754089856484e-5 +/- 3.96e-45]', 'Eplus': '[1.6566277840591888075892486597204431402658535451 +/- 6.68e-47]', 'S_upper': '[3.34505499818711505200572620079016381403433288 +/- 3.47e-45]'}}


==> anc/certificates/canopy_fine/exterior_fine.py <==
from cert_inverse_engine import *
T=F(2507,16000);Y=F(37,200);TOP=F(17,20)
def exterior(bits):
 e=Canopy(bits,cutoff=10**17,time=T,ytop=TOP)
 L=e.L0;y=aq(Y);ytop=aq(TOP)
 a=(1+y)/2-e.delta;b=(1-y)/2-2*e.delta
 P=e.mass(a,L)-1
 Q=(-y*L/2+e.dg).exp()*e.mass(b,L,y/2)
 S=1+P+Q
 d1=(e.t**2*L**2/16+q(313,500))/(e.A-q(333,50))
 AB=(d1.exp()-1)*S
 nu=(L/2).exp()-1
 corr=q(31,25)*((ytop*arb(3).log()).exp()+(-ytop*arb(3).log()).exp())/(nu-q(1,8))+(3*(L**2+arb.pi()**2/4).sqrt()+q(261,25))/(e.A-12)
 C=(-(1+y)*L/4-e.t*L**2/16+corr).exp()
 margin=1-P-Q-AB-C
 Kp=1-a+2*e.c*e.delta;Kd=1-b+2*e.c*e.delta
 Fp=(1-(-3*Kp).exp())/Kp;Fd=(1-(-3*Kd).exp())/Kd
 Z=L/2+e.delta-3
 guards={'L_above_two':L>2,
  'primary_head_decreases':a>0,'dual_head_decreases':y>0,
  'primary_sum_decreases':a+e.c*L-2*e.c*(L/2+e.delta)>0,
  'dual_sum_decreases':b+e.c*L-2*e.c*(L/2+e.delta)>0,
  'primary_tail_decreases':e.c*Z*Fp>q(1,2),
  'dual_tail_decreases':(y/2+e.c*Z)*Fd>q(1,2),
  'dual_y_weights_decrease':L/2-(L/2+e.delta)/2>0,
  'AB_exponent_decreases':L>2,
  'C_exponent_decreases':(1+y)/4+e.t*L/8>0,
  'C_floor_denominator_positive':nu-q(1,8)>0,
  'C_log_ratio_decreases':e.A>12 and L>2,
  'nonzero_margin_above_one_thousandth':margin>q(1,1000),
  'ytop_covers_classical':ytop>(1-2*e.t).sqrt()}
 assert all(guards.values())
 return {'L0':str(L),'primary_amplitude':str(P),'dual_amplitude_with_shift':str(Q),
  'AB_error':str(AB),'C_error':str(C),'nonzero_margin':str(margin),'guards':guards,
  'scope':'All u>=10^17, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent.'}



==> anc/certificates/canopy_fine/portable_saved_reference_check_256.log <==
reference 1 37
reference 2 37
reference 3 37
reference 4 37
reference 5 37
reference 6 37
reference 7 37
reference 8 37
reference 9 37
reference 10 37
reference 11 37
reference 12 37
reference 13 37
reference 14 37
reference 15 37
reference 16 37
reference 17 37
reference 18 37
reference 19 37
reference 20 37
reference 21 37
reference 22 37
reference 23 37
reference 24 37
reference 25 37
reference 26 37
reference 27 37
reference 28 37
reference 29 37
reference 30 37
reference 31 37
reference 32 37
reference 33 37
reference 34 37
reference 35 37
reference 36 37
reference 37 37
PASSED 256 3571 {'inverse512': 199, 'Euler11': 25, 'Euler5': 3313, 'Euler19': 27, 'Euler29': 7}


==> anc/certificates/canopy_fine/reference_convolutions_256_part0.log <==
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.638758640577385102798840379596078902051956385563513122652227638989998668261 +/- 3.59e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["845822475712438466", "298866021205687914"], "raw_arrays_sha256": "e43aa141ee2e161467fd2a0b423e46b3aa9e57bdc163d7b7bceff8715e314fec", "mollifier_integer_sha256": "039a5060337464941f8893a62ec2a150c8bb6fd738284710245f9f2ec0110786", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9848985607593646515097112590603171211484238487189802916973750044884024151 +/- 1.46e-74]", "M_log": "[1.7939447441789457689837264904374924620017475172954621867222415866742128737 +/- 5.91e-74]", "coefficient_quantization_error": "[1.894594553647567747393420106899366522256360689224842456236996690707840e-6 +/- 8.71e-76]", "raw_quantization_errors": ["[7.343746046311304060403732961215070972292737561664382676124936090141032e-5 +/- 2.73e-75]", "[7.345227752742609958283296752151833876300082366664006083580284837819780e-5 +/- 3.06e-75]"], "quantization_transfer_error": "[0.00029901792869192236056990273846016954185283457892338544866718090677582663 +/- 8.15e-75]", "norm_upper": "[1.98601702621317075144468860335928033329101121699469486982366718090677582663 +/- 8.16e-75]", "point_margin_before_H_error": "[0.01398297378682924855531139664071966670898878300530513017633281909322417337 +/- 8.16e-75]", "P": "[3.2002373401753116314121860685796121507097229273756166438267612493609014 +/- 2.24e-71]", "Q": "[0.73568522770185885272006623140502151833876300082366664006083580284837820 +/- 9.64e-72]", "Plog": "[10.9215146971978419162416480054264972249695868105480812274644340411280266 +/- 7.83e-71]", "Qlog": "[5.6031267317495895957472442627954170506550840160042900649393895195998931 +/- 4.49e-71]", "elapsed_seconds": 9.04602599143982, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 0 37 (Fraction(0, 1), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "307/1600", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.642196140577385102798840379596078902051956385563513122652227638989998668261 +/- 3.74e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["834764928180765793", "282503471800182481"], "raw_arrays_sha256": "63d34c9959cee97551ae1d668b4c4a31c574907f6114fea8cfb17ff50cf18ec4", "mollifier_integer_sha256": "49b6d244a73d2438c3cbc3019e5594d0625c714158746f33684bf8da2ddc0b6a", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9787611702992386353080852391351552140381173224340412538427360686872764157 +/- 5.15e-74]", "M_log": "[1.7769362241704158876825511901878140756094857951238810994912074508821155152 +/- 2.66e-74]", "coefficient_quantization_error": "[1.979681316664385735632367396470757574670016085904088785701679761128794e-6 +/- 6.98e-76]", "raw_quantization_errors": ["[7.342363265187390955843183368203189473374053550590376613147049072369165e-5 +/- 4.80e-75]", "[7.343543772956138178198004163115406658705848916428431891692399633518011e-5 +/- 5.60e-75]"], "quantization_transfer_error": "[0.0002982250315137238593711293562332971857167783450345196507762057085238149 +/- 4.16e-74]", "norm_upper": "[1.9384499474455099469915532244842065952622570100497464337132762057085238149 +/- 4.16e-74]", "point_margin_before_H_error": "[0.0615500525544900530084467755157934047377429899502535662867237942914761851 +/- 4.16e-74]", "P": "[3.1632379165620061839452639982399320318947337405355059037661314704907237 +/- 4.11e-71]", "Q": "[0.68904689648268183475061742926038115406658705848916428431891692399633518 +/- 6.97e-72]", "Plog": "[10.607285539911529222146563666048408980232917772594421509064971851083243 +/- 3.52e-70]", "Qlog": "[5.3039734941302165371206943365187031544586033328125369953080513213661248 +/- 7.99e-71]", "elapsed_seconds": 10.242473602294922, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 2 37 (Fraction(0, 1), Fraction(307, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.639150359327385102798840379596078902051956385563513122652227638989998668261 +/- 3.60e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["845045584373902358", "298054909307500260"], "raw_arrays_sha256": "5526b1b67fc2e2c240c8aa03793fdd3e38ba8aef3bbfa50e8506f6f7f73e2add", "mollifier_integer_sha256": "794c1e5756830cf3c489206099e7b058b5480335a7cc49baf174e7724bea4f2c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9841962207886611730304758081657785959293716719075316947211213670545141408 +/- 3.57e-74]", "M_log": "[1.7919957392012096486295031595966059260727440987066275331011771347872806736 +/- 5.33e-74]", "coefficient_quantization_error": "[1.952956635425838796672327413136742328907047027236309232728746520932145e-6 +/- 7.22e-76]", "raw_quantization_errors": ["[7.378995681195120288090578815089432600545165943144463688723541723161345e-5 +/- 3.37e-75]", "[7.381422885747256928977840688006493343682782011472359297965167090332207e-5 +/- 5.30e-75]"], "quantization_transfer_error": "[0.00030055227186626035367998236678831316126867590562335856581278209689288147 +/- 7.56e-75]", "norm_upper": "[1.98326381406167322457850486353790474393932505903855792887831278209689288147 +/- 7.56e-75]", "point_margin_before_H_error": "[0.01673618593832677542149513646209525606067494096144207112168721790310711853 +/- 7.56e-75]", "P": "[3.1970289634660073981709595190694008943260054516594314446368872354172316 +/- 2.45e-71]", "Q": "[0.73387898078628869357759055965688006493343682782011472359297965167090332 +/- 5.39e-72]", "Plog": "[10.899333914097054536619007181950589716384762192857338174854296587461207 +/- 4.36e-70]", "Qlog": "[5.5886494704172351954101880911635467734289152300029306924498267187651564 +/- 7.84e-71]", "elapsed_seconds": 10.518736362457275, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 4 37 (Fraction(1, 100), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "61/320", "head": 512, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.641962859327385102798840379596078902051956385563513122652227638989998668261 +/- 3.66e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["835987269757070572", "284625220782361151"], "raw_arrays_sha256": "614688ad185da6973e370895371b81285cee737199ea1467c4718a8758a2e36d", "mollifier_integer_sha256": "c1660090c09672b6787aae2d33c87f13eb308a0ba79699599be85074b547adf1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9791758300308220661394987305827435679314007554634128947790201019356919926 +/- 2.68e-74]", "M_log": "[1.7780837406320022627788936127608742923924490933044520365209712498951103719 +/- 2.37e-74]", "coefficient_quantization_error": "[1.813243307512438502420380064151015903390011311888835829930777001436344e-6 +/- 5.85e-76]", "raw_quantization_errors": ["[7.380519647255077599748678283173633877526876758352809926797493754548342e-5 +/- 4.36e-75]", "[7.382498887318343888521591337172893845163468687127243254020179246958559e-5 +/- 4.77e-75]"], "quantization_transfer_error": "[0.00029918910104661115149972868921584282893923577670480777803683197613045687 +/- 8.03e-75]", "norm_upper": "[1.94425198391263646504482966645100721340518680867556955387178683197613045687 +/- 8.04e-75]", "point_margin_before_H_error": "[0.05574801608736353495517033354899278659481319132443044612821316802386954313 +/- 8.04e-75]", "P": "[3.1667383184901262773537562758453317363387752687675835280992679749375455 +/- 4.95e-71]", "Q": "[0.69555312788878518314133882919462172893845163468687127243254020179246958 +/- 7.99e-72]", "Plog": "[10.641929487770076674225291169227994791297901024028517234335105889394375 +/- 5.27e-70]", "Qlog": "[5.3431739143414186495947261907052691339550895378704721415231317150232857 +/- 3.36e-71]", "elapsed_seconds": 10.890564203262329, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 6 37 (Fraction(1, 100), Fraction(61, 320))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.639542078077385102798840379596078902051956385563513122652227638989998668261 +/- 3.68e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["844270752435539388", "297246045585623601"], "raw_arrays_sha256": "3f04fcb92c1f628f152716d18382fc3750bd9f19d37b36e2aef498fb2fb47545", "mollifier_integer_sha256": "7dd67071de0ea19a02c32d3f5f5c2627ae2b5bcc0f6d9703735a11bdf3c837c7", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9834946437331048007724129050766103948081690811192697050629000123386793418 +/- 4.40e-74]", "M_log": "[1.7900495244609098776493254027664553610233514031059469837335155945390996253 +/- 1.71e-74]", "coefficient_quantization_error": "[2.023059179160355533429250254698290470839339370594686949679229401381274e-6 +/- 8.31e-76]", "raw_quantization_errors": ["[7.415050112165111895517297876818264419718474008232691951459616613126145e-5 +/- 5.16e-75]", "[7.415236475458135432775483101961490498240540677935197341699520987117892e-5 +/- 5.74e-75]"], "quantization_transfer_error": "[0.0003020999748167985636890524046058929163279170649110367219909907292019206 +/- 3.39e-74]", "norm_upper": "[1.9805180877240034890806117122150673751822920674936830093782409907292019206 +/- 3.40e-74]", "point_margin_before_H_error": "[0.0194819122759965109193882877849326248177079325063169906217590092707980794 +/- 3.40e-74]", "P": "[3.1938262549176112522542090792287681826441971847400823269195145961661313 +/- 7.16e-71]", "Q": "[0.73207705444226553430385168061226961490498240540677935197341699520987118 +/- 8.56e-72]", "Plog": "[10.877191509347237672852449311225647324122376196894346962432794619190477 +/- 1.40e-70]", "Qlog": "[5.5742038625498345823862927814160977801317211525925472879240963659470943 +/- 5.01e-71]", "elapsed_seconds": 9.716663837432861, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 8 37 (Fraction(1, 50), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "321/1600", "head": 512, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.647354578077385102798840379596078902051956385563513122652227638989998668261 +/- 3.68e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["819951855930986128", "261545153173683092"], "raw_arrays_sha256": "c0f2ae77af5bd327fb0390365e4ef609d54e5aa4c973a30cdf745f1123e3a24c", "mollifier_integer_sha256": "bd5736e3cf433fcdbaa94d28f7ca713dca8baea534a811e21120a21655dda849", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9696599659504338022765778366731207187663320847262881658660455655667401825 +/- 1.83e-74]", "M_log": "[1.7518096107760618939638690011553729131974550788249808696391350668129570100 +/- 5.62e-74]", "coefficient_quantization_error": "[1.815191643275874624018406076080447493337305147138816818598645599904249e-6 +/- 4.74e-76]", "raw_quantization_errors": ["[7.413729451234432565377256972944473893545914344930788394309909951323189e-5 +/- 5.62e-75]", "[7.416400882921192880190479760310619899163553681664257289634357632748215e-5 +/- 3.26e-75]"], "quantization_transfer_error": "[0.0002988963702952624266913345321302742927862162789178625409334864372205667 +/- 1.27e-74]", "norm_upper": "[1.8763971472628676415493494117539160627170992846688104406659334864372205667 +/- 1.27e-74]", "point_margin_before_H_error": "[0.1236028527371323584506505882460839372829007153311895593340665135627794333 +/- 1.27e-74]", "P": "[3.1116016612517052421222846319447294447389354591434493078839430990995132 +/- 4.30e-71]", "Q": "[0.63097804132673463795419252979760310619899163553681664257289634357632748 +/- 4.38e-72]", "Plog": "[10.1816627630394318398841453562867406510143892560810648169029929179036602 +/- 8.12e-71]", "Qlog": "[4.9208622721620102500146342249194378944328720109591597210099704853499064 +/- 4.16e-71]", "elapsed_seconds": 10.854614734649658, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 10 37 (Fraction(1, 50), Fraction(321, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "3/16", "head": 512, "N_reference": 640315, "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]", "L_reference_offset": "3/100", "sigma_reference": "[1.641183796827385102798840379596078902051956385563513122652227638989998668261 +/- 3.57e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["839453751198939922", "290416513899153693"], "raw_arrays_sha256": "f3b45f8d1af8d3ea64685fae6d08c6788a06df879da223ec70b52191ed1492ce", "mollifier_integer_sha256": "37ce0a670170108ead5b06ea6f5d44ecbad0ffac499a6886bde3e9cccde54373", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9805625632206346020096580192451285468216385345222515008030817369687327064 +/- 4.29e-74]", "M_log": "[1.7819230597478609633013955008368459286139919812366425171485579445524003413 +/- 4.21e-74]", "coefficient_quantization_error": "[1.894900539640989815715487622456462741128427739038625574331009249247184e-6 +/- 7.14e-76]", "raw_quantization_errors": ["[7.454135092910782820234670795498736804539608659349247954607463635951840e-5 +/- 2.49e-75]", "[7.455229333634940613525035829643514131345399724953213739302675952503360e-5 +/- 3.07e-75]"], "quantization_transfer_error": "[0.00030266049675761216460852494226084661790360022386758949204791580735926522 +/- 8.52e-75]", "norm_upper": "[1.96031513417055907456562032194103405334175754595598428871079791580735926522 +/- 8.52e-75]", "point_margin_before_H_error": "[0.03968486582944092543437967805896594665824245404401571128920208419264073478 +/- 8.52e-75]", "P": "[3.1771319356431346799564982451454549873680453960865934924795460746363595 +/- 2.95e-71]", "Q": "[0.71304006796835954753388183238954643514131345399724953213739302675952503 +/- 6.07e-72]", "Plog": "[10.740219455599423950426888136541319755702848969950489962396539444967204 +/- 4.98e-70]", "Qlog": "[5.4497610753292915779285205097184433915278226646524181587149099376695288 +/- 3.40e-71]", "elapsed_seconds": 11.613065481185913, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 12 37 (Fraction(3, 100), Fraction(3, 16))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 643524, "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]", "L_reference_offset": "1/25", "sigma_reference": "[1.640325515577385102798840379596078902051956385563513122652227638989998668261 +/- 3.65e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["842725704610123365", "295633674381744247"], "raw_arrays_sha256": "34bf774c3ec5e0e2ca09d9ddc8344972e1de66bb948af12febb9f5ea7b931588", "mollifier_integer_sha256": "841ae829411f648354126129da92812c937437ac8e84cb79155f7c6b97a42c01", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9820937740009593312447171582518334701287563694325069030266536501374624361 +/- 4.17e-74]", "M_log": "[1.7861654470490067816221804778021562996145463055844212842533995286506842920 +/- 5.04e-74]", "coefficient_quantization_error": "[1.879331593998849359057867107211301789877055095913468074638985223093701e-6 +/- 9.46e-76]", "raw_quantization_errors": ["[7.490045387055953262679898363959774970546668145212651744224072188861129e-5 +/- 5.07e-75]", "[7.492137660330183476685208526402573290846282893087258271254301606188243e-5 +/- 4.02e-75]"], "quantization_transfer_error": "[0.00030431995000206489995335963986436182227890582231423292642819552581385620 +/- 7.74e-75]", "norm_upper": "[1.97504305878557416291815400817914197032866041751054665480142819552581385620 +/- 7.77e-75]", "point_margin_before_H_error": "[0.02495694121442583708184599182085802967133958248945334519857180447418614380 +/- 7.77e-75]", "P": "[3.1874363734386464603733860763273895977497054666814521265174422407218886 +/- 2.25e-71]", "Q": "[0.72848469062295800096959351224151402573290846282893087258271254301606188 +/- 5.12e-72]", "Plog": "[10.8330024669258140051066721288860262380311134027287681089176113015435076 +/- 9.66e-71]", "Qlog": "[5.5453881770037992831180926064888046929645037322080285273454371534427738 +/- 5.54e-71]", "elapsed_seconds": 10.414273262023926, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 14 37 (Fraction(1, 25), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "17/80", "head": 512, "N_reference": 643524, "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]", "L_reference_offset": "1/25", "sigma_reference": "[1.654075515577385102798840379596078902051956385563513122652227638989998668261 +/- 3.81e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801693769696638684", "236052124225248762"], "raw_arrays_sha256": "bb54481ca664d7f71bd5cc7ca3775438d1cb88d9f31c508b512badf190406b0e", "mollifier_integer_sha256": "a6e0c11a4a0d1e8cbdb8d5655d20d12cf06c05699d0bb675c75840cecb0e0b97", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9579942638697524216638598735428723257711676277318118530976465448719221687 +/- 4.91e-74]", "M_log": "[1.7197715546986677752193877300860361879940499580243405449307529783195392458 +/- 5.64e-74]", "coefficient_quantization_error": "[1.99839674835065264006594530723672625137237459622749312752066937659917e-6 +/- 5.02e-75]", "raw_quantization_errors": ["[7.494508258873160589703707067189765298203126606724879950643300547753369e-5 +/- 3.67e-75]", "[7.494861515915555785906026801704990146627206491723603060163214519556235e-5 +/- 3.00e-75]"], "quantization_transfer_error": "[0.0003007009202060534427119808204766475464602425498136933516007850391616888 +/- 5.51e-74]", "norm_upper": "[1.8005028652050415737064509091131727207321127369803556855391007850391616888 +/- 5.51e-74]", "point_margin_before_H_error": "[0.1994971347949584262935490908868272792678872630196443144608992149608383112 +/- 5.51e-74]", "P": "[3.0468085011650609367679453769144218976529820312660672487995064330054775 +/- 4.49e-71]", "Q": "[0.56119345264765179319213640401801704990146627206491723603060163214519556 +/- 4.19e-72]", "Plog": "[9.6499155334662642566125623895818568010257880727216188253083481115683481 +/- 9.66e-71]", "Qlog": "[4.4535427264707016876558568473735768130047533220682484594149285222352497 +/- 4.07e-71]", "elapsed_seconds": 10.832632064819336, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 16 37 (Fraction(1, 25), Fraction(17, 80))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "151/800", "head": 512, "N_reference": 646750, "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "1/20", "sigma_reference": "[1.642592234327385102798840379596078902051956385563513122652227638989998668261 +/- 3.74e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["835946955406399436", "285882332585588568"], "raw_arrays_sha256": "fb86181d73f482ce312d20250f8c839b534140331c077ed25675ec4ac20b8c2a", "mollifier_integer_sha256": "f970c96e13ddc51adafb08a0a6cfa9e5338536716e3ab057fe9dd220d54822df", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9780577224901882545715990283985489454166885922448081929373389825499333288 +/- 2.26e-74]", "M_log": "[1.7749900656242995581345408547527817401268800064645804832780531362972934306 +/- 4.17e-74]", "coefficient_quantization_error": "[1.991458440823539959350342714753795676420370904419498915692471843399080e-6 +/- 7.00e-76]", "raw_quantization_errors": ["[7.528782392700549497499260419226692881678189501731450411712907513643962e-5 +/- 2.04e-75]", "[7.531704908906099141723792127359984665554609918596920537460892762454373e-5 +/- 4.99e-75]"], "quantization_transfer_error": "[0.0003056022892038969289928403396059525645409359255961873130677415316843510 +/- 2.37e-74]", "norm_upper": "[1.9463692042072519066158385854760579764357839359561137654380677415316843510 +/- 2.37e-74]", "point_margin_before_H_error": "[0.0536307957927480933841614145239420235642160640438862345619322584683156490 +/- 2.37e-74]", "P": "[3.1641397950569059455050457933854422669288167818950173145041171290751364 +/- 5.08e-71]", "Q": "[0.70109628286740480539144165198377359984665554609918596920537460892762454 +/- 6.19e-72]", "Plog": "[10.639914064984614493376541117007801682771528306831542715683222176799941 +/- 1.23e-70]", "Qlog": "[5.3675490352704819016561659373990858091070727405509886981992061022361108 +/- 6.03e-71]", "elapsed_seconds": 9.888855934143066, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 18 37 (Fraction(1, 20), Fraction(151, 800))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "159/800", "head": 512, "N_reference": 649992, "L_reference": "[26.76943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.19e-75]", "L_reference_offset": "3/50", "sigma_reference": "[1.647983953077385102798840379596078902051956385563513122652227638989998668261 +/- 3.66e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["819895101630646300", "262637166392651994"], "raw_arrays_sha256": "ccddc5095c9db7a64b85f2f7fd64e19b2e3c621d761d7bf8106e4fd503d1c5e3", "mollifier_integer_sha256": "0615e3d97c21b122cc9b9e42d37a743956be6a6510c36828e005643fb5f9d6fb", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9685583757395072363896034331911321284670749897618354550646531753553247331 +/- 2.41e-74]", "M_log": "[1.7487761297895730660195895771360363382468723536902725651909236664474998039 +/- 1.30e-74]", "coefficient_quantization_error": "[1.943884045697359281008908777073640091016872628568917814325091687698895e-6 +/- 6.68e-76]", "raw_quantization_errors": ["[7.565935176464259590006638125878165469905333166812364837095018727064223e-5 +/- 5.05e-75]", "[7.564988750541119520743447762987738110928224153670780449427707399089618e-5 +/- 5.01e-75]"], "quantization_transfer_error": "[0.00030514026851984934490337234395855199484198933253295846761835456058615907 +/- 7.70e-75]", "norm_upper": "[1.87819927911095244620914369629675792390419214611659057565511835456058615907 +/- 7.71e-75]", "point_margin_before_H_error": "[0.12180072088904755379085630370324207609580785388340942434488164543941384093 +/- 7.71e-75]", "P": "[3.1090155666324928635355362968500087816546990533316681236483709501872706 +/- 5.35e-71]", "Q": "[0.63580263471062803177778800088387987738110928224153670780449427707399089 +/- 8.44e-72]", "Plog": "[10.178926160081555234722673909637466153904300824973438080835550147079556 +/- 2.41e-70]", "Qlog": "[4.9424759836817888821128382371976380316403736796324031441302363229110362 +/- 3.34e-71]", "elapsed_seconds": 10.570856809616089, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 20 37 (Fraction(3, 50), Fraction(159, 800))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 663123, "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "1/10", "sigma_reference": "[1.642675828077385102798840379596078902051956385563513122652227638989998668261 +/- 3.58e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["838135993896314050", "290846313527427562"], "raw_arrays_sha256": "2dd07c5c85f96c0e69dd9db24dcb139d3b9dc37de268627a82223d0aafe4e32c", "mollifier_integer_sha256": "1cac65d4f3b0e8ff1c0abaf15bb80a377c4640f4fb9d78da7dbdc82d4d698646", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9779093615673752600072194738646677827360593995686851919568082068643789505 +/- 2.68e-74]", "M_log": "[1.7745796973092937315911413821104062584676995205006526235571971855323947430 +/- 3.98e-74]", "coefficient_quantization_error": "[1.873327531253527825423754142611842718756139586270018650284235622128863e-6 +/- 8.38e-76]", "raw_quantization_errors": ["[7.718854727670225958438367312276358851617473979473501739694983396152558e-5 +/- 4.76e-75]", "[7.718687189375687926940024208201811596440092726555171974591637917544957e-5 +/- 1.98e-75]"], "quantization_transfer_error": "[0.0003126204141902800583723691314393058352873893251879670699623711560337394 +/- 5.16e-74]", "norm_upper": "[1.9587847330646195540861691912421978181161687942018969514449623711560337394 +/- 5.16e-74]", "point_margin_before_H_error": "[0.0412152669353804459138308087578021818838312057981030485550376288439662606 +/- 5.16e-74]", "P": "[3.1683934275727204946027240321106227635885161747397947350173969498339615 +/- 3.71e-71]", "Q": "[0.71780185403545951176971129477333201811596440092726555171974591637917545 +/- 8.15e-72]", "Plog": "[10.701238313968391074740389678203577310102285741286118078172622698706282 +/- 2.35e-70]", "Qlog": "[5.4595810944456955480251066866397754737940322271054673638752598573481073 +/- 4.00e-71]", "elapsed_seconds": 9.54246473312378, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 22 37 (Fraction(1, 10), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "77/400", "head": 512, "N_reference": 673144, "L_reference": "[26.83943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.37e-75]", "L_reference_offset": "13/100", "sigma_reference": "[1.647600984327385102798840379596078902051956385563513122652227638989998668261 +/- 3.73e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824244170539785436", "271160277985305648"], "raw_arrays_sha256": "81402104bdb2e1f26e5644de46e1cc6084608d1304cc005768573a9c726f8509", "mollifier_integer_sha256": "259641a717c6eb1838d0982b940d14c35fb1121c172a138d0bcdb68b5ecaab30", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9692284555578733287079088892451081761472698708402810827853966996066751363 +/- 9.77e-75]", "M_log": "[1.7506211468897913778313995110849147559135679701728879515275392336819335262 +/- 2.77e-74]", "coefficient_quantization_error": "[1.93198372126726259092214109653958870336541605963794286345992438960623e-6 +/- 2.07e-75]", "raw_quantization_errors": ["[7.837497867649290929462792605341076559437794825856748478569145973619927e-5 +/- 6.26e-75]", "[7.837042261599766463900386234490836859488208770883987730726353933654381e-5 +/- 4.22e-75]"], "quantization_transfer_error": "[0.0003159753612817190462408189951324776805629956272547063058420519895656668 +/- 5.55e-74]", "norm_upper": "[1.9005397879071851855439284362155681184552302586582605656808420519895656668 +/- 5.56e-74]", "point_margin_before_H_error": "[0.0994602120928148144560715637844318815447697413417394343191579480104343332 +/- 5.56e-74]", "P": "[3.1196871953947097608841481435510534107655943779482585674847856914597362 +/- 3.57e-71]", "Q": "[0.66303598587450324761123324214359490836859488208770883987730726353933654 +/- 6.26e-72]", "Plog": "[10.302473495777237325874536350625397831222241752732812199499268708670917 +/- 1.01e-70]", "Qlog": "[5.1007019817043492372092956418270481593635583799204774756871367552607137 +/- 7.05e-71]", "elapsed_seconds": 11.300545692443848, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 24 37 (Fraction(13, 100), Fraction(77, 400))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "61/320", "head": 512, "N_reference": 679910, "L_reference": "[26.85943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.38e-75]", "L_reference_offset": "3/20", "sigma_reference": "[1.647446921827385102798840379596078902051956385563513122652227638989998668261 +/- 3.66e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825640819445409807", "273873656415899239"], "raw_arrays_sha256": "c8dad70176e33710cae0cd3e24acaa831e1b03d7b13a09647dec714daf314b76", "mollifier_integer_sha256": "84d8563f5c01a4a669ac53de54fb520008069261ea19015dfea0ec2aaa626cdd", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9694982178531586826164048647971924238271746464943412117995948129074907114 +/- 1.77e-74]", "M_log": "[1.7513640945832253411884594574401199193900071540543585118138107588899998015 +/- 2.78e-74]", "coefficient_quantization_error": "[1.896340432420001979966134042571484699830279726223050647763106946372862e-6 +/- 7.63e-76]", "raw_quantization_errors": ["[7.916052855495827188298372805088713753805967994449618116633616441375955e-5 +/- 5.65e-75]", "[7.916962240963632750034510787442770253686876908628264287786592744125533e-5 +/- 3.89e-75]"], "quantization_transfer_error": "[0.0003190271080626005252109503856904973994888452555658728179208083444010936 +/- 5.55e-74]", "norm_upper": "[1.9076726005610097872812011668969267100814677862193109900054208083444010936 +/- 5.55e-74]", "point_margin_before_H_error": "[0.0923273994389902127187988331030732899185322137806890099945791916555989064 +/- 5.55e-74]", "P": "[3.1232308328340942086457233157593008871375380596799444961811663361644137 +/- 7.14e-71]", "Q": "[0.67168807004091470892118930995162442770253686876908628264287786592744125 +/- 7.83e-72]", "Plog": "[10.342164083556344068366829001660801171105849180849559130832831007214994 +/- 4.28e-70]", "Qlog": "[5.1507782615938382995222428376861738541614578327447813034899564189302766 +/- 4.65e-71]", "elapsed_seconds": 13.119468688964844, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 26 37 (Fraction(3, 20), Fraction(61, 320))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "301/1600", "head": 512, "N_reference": 686743, "L_reference": "[26.87943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.40e-75]", "L_reference_offset": "17/100", "sigma_reference": "[1.646980359327385102798840379596078902051956385563513122652227638989998668261 +/- 3.80e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["828006748457125094", "278061085354161120"], "raw_arrays_sha256": "8a441726a4f4c618e9c38396b7351b8099315f5f6c49a5b67bbede493901288c", "mollifier_integer_sha256": "da363464444c2825e089f210b0972c7bf48a97f8a49f8da97ef7e5c7d5a257c2", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9703158639769635494496549419862408294282859392092112386625589940669833602 +/- 2.82e-74]", "M_log": "[1.7536165779098671204801279997352955560589583179131924627319444064564244164 +/- 1.89e-74]", "coefficient_quantization_error": "[1.829376354107699316197464953033706060899283533352434711762214089565165e-6 +/- 5.34e-76]", "raw_quantization_errors": ["[7.993802959341127897965586574851139952315636125250535594265678731783602e-5 +/- 3.46e-75]", "[7.991314158315647335152863212407904097349571024585084578996584770860986e-5 +/- 1.47e-75]"], "quantization_transfer_error": "[0.0003219354149375925756069831718675357806322736195166269621822072475003401 +/- 5.48e-74]", "norm_upper": "[1.9190437727501894149129744830984534144918260735920508066496822072475003401 +/- 5.48e-74]", "point_margin_before_H_error": "[0.0809562272498105850870255169015465855081739264079491933503177927524996599 +/- 5.48e-74]", "P": "[3.1300410174817802341702150074282485113995231563612525053559426567873178 +/- 4.79e-71]", "Q": "[0.68459718169868464458675484894462407904097349571024585084578996584770861 +/- 7.85e-72]", "Plog": "[10.409700898079810419443127224169045082549496819740059611877212692305614 +/- 4.27e-70]", "Qlog": "[5.2276572005382146289238623165227424277875421738167760496945627766644260 +/- 5.13e-71]", "elapsed_seconds": 10.895751237869263, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 28 37 (Fraction(17, 100), Fraction(301, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 693645, "L_reference": "[26.89943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.41e-75]", "L_reference_offset": "19/100", "sigma_reference": "[1.646201296827385102798840379596078902051956385563513122652227638989998668261 +/- 3.73e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["831372758926710476", "283798616032018012"], "raw_arrays_sha256": "e4c665e2aa19d17bc66227708b8fc6aac6befe4c77c47822639422baa3b4f0ac", "mollifier_integer_sha256": "ee54bc09ffb249fcf3b2fbb5ca85609da97549acb16a6687a12103fed5253742", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9716835086204996063352490610320139258197719970954670252917056584279733593 +/- 3.62e-74]", "M_log": "[1.7573862945971948505065236298106872155421215389679971493742712881426274437 +/- 2.88e-74]", "coefficient_quantization_error": "[2.056499836281273839779044157973064436208338376907893615324553559578637e-6 +/- 5.66e-76]", "raw_quantization_errors": ["[8.073531755052710860377920869697338224685494509745408703845165612288148e-5 +/- 5.20e-75]", "[8.076841889500619447997649421090724768635949538669816778636550002345090e-5 +/- 3.16e-75]"], "quantization_transfer_error": "[0.0003263354489035957708155938726219697213854034555817571122463686260244478 +/- 1.43e-74]", "norm_upper": "[1.9348402993271443706004577284638896467453922470224762883622463686260244478 +/- 1.44e-74]", "point_margin_before_H_error": "[0.0651597006728556293995422715361103532546077529775237116377536313739755522 +/- 1.44e-74]", "P": "[3.1401821136354728808531106151461969733822468549450974540870384516561229 +/- 5.45e-71]", "Q": "[0.70203910435496449471987060149421090724768635949538669816778636550002345 +/- 7.07e-72]", "Plog": "[10.505831474235003432201386941495373420695857198216427000109449301749054 +/- 3.28e-70]", "Qlog": "[5.3326456958972569556076734081802045366973291163035984707099186070135789 +/- 6.12e-71]", "elapsed_seconds": 11.01685643196106, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 30 37 (Fraction(19, 100), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "323/1600", "head": 512, "N_reference": 732864, "L_reference": "[27.00943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "3/10", "sigma_reference": "[1.658947703077385102798840379596078902051956385563513122652227638989998668261 +/- 3.77e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["799071326374195110", "239284666256108231"], "raw_arrays_sha256": "faa55feb8370ac251821847460b90fac1b39d0907fff96deb7b081869ffbabcd", "mollifier_integer_sha256": "2f90034e2168d533aa6a4bde1883b217d08e5963b281c15484bdf4aa8621ea81", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9496707788641911218057921959396138340908895319189487951568226458953480548 +/- 2.83e-74]", "M_log": "[1.6970295380116906584645153245434290692516069417349736088965849129891734898 +/- 3.30e-74]", "coefficient_quantization_error": "[1.865366899949057365404774660467792035266880596779246627908497293202175e-6 +/- 7.67e-76]", "raw_quantization_errors": ["[8.534073526118327139429701463382136883227731509255751132233838767762548e-5 +/- 3.10e-75]", "[8.534538538894793663017571172650758046297476096656868642173673180809580e-5 +/- 3.05e-75]"], "quantization_transfer_error": "[0.0003395024413507646997831843858145542914415284080706266443088406079839239 +/- 1.05e-74]", "norm_upper": "[1.8016000192783384668298294360109318471519643946571550993005588406079839239 +/- 1.05e-74]", "point_margin_before_H_error": "[0.1983999807216615331701705639890681528480356053428449006994411593920160761 +/- 1.05e-74]", "P": "[3.0226406333192632012462478126396338213688322773150925575113223383876776 +/- 3.82e-71]", "Q": "[0.58041351862231037757072441399297650758046297476096656868642173673180809 +/- 8.05e-72]", "Plog": "[9.563760500800118441052033512356939907423101931794594635857320018835867 +/- 2.30e-70]", "Qlog": "[4.5209682414205872630033035858108250854938897831838330474948738919403592 +/- 3.30e-71]", "elapsed_seconds": 11.421772718429565, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 32 37 (Fraction(3, 10), Fraction(323, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "309/1600", "head": 512, "N_reference": 770439, "L_reference": "[27.10943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.39e-75]", "L_reference_offset": "2/5", "sigma_reference": "[1.658489890577385102798840379596078902051956385563513122652227638989998668261 +/- 3.79e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["804484442889162350", "250298649549260112"], "raw_arrays_sha256": "2fcfce3a0314d736d84aeed6f5cbab371d683b73d52b73f94567f5207999a0ea", "mollifier_integer_sha256": "1da44abea1a5289770b6e7b83e38943e4f9e06c9945a9111e33e15f90672e065", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9504481853293379493011083607927279367607197988723679707058145552318687898 +/- 3.41e-74]", "M_log": "[1.6991494607627502499904998164900533596987387783987764846718014611819187603 +/- 5.51e-74]", "coefficient_quantization_error": "[1.915308263420912604375130728189966295692341722064510533246573716867275e-6 +/- 8.83e-76]", "raw_quantization_errors": ["[8.970627107938095302804070083148275161424235392159516438151618057593823e-5 +/- 2.24e-75]", "[8.970238375353490495189880763504307854823123784840608844361981768432174e-5 +/- 4.71e-75]"], "quantization_transfer_error": "[0.0003569207753896746666355795706065223989074276264195559653445936408375493 +/- 2.28e-74]", "norm_upper": "[1.8301139132917357192249308269548007488687520073230748294028445936408375493 +/- 2.28e-74]", "point_margin_before_H_error": "[0.1698860867082642807750691730451992511312479926769251705971554063591624507 +/- 2.28e-74]", "P": "[3.0358156621224554376241706188258314827516142423539215951643815161805759 +/- 5.16e-71]", "Q": "[0.61572904996680903112077221130763504307854823123784840608844361981768432 +/- 6.05e-72]", "Plog": "[9.7194491849281255107335122771664701996233370285330386875869129546289890 +/- 8.77e-71]", "Qlog": "[4.7230163369719361220254890317599867238507620201192014720765437890946240 +/- 4.85e-71]", "elapsed_seconds": 12.99586009979248, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 34 37 (Fraction(2, 5), Fraction(309, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 809940, "L_reference": "[27.20943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "1/2", "sigma_reference": "[1.658344578077385102798840379596078902051956385563513122652227638989998668261 +/- 3.67e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["809170312911751294", "260721066403170408"], "raw_arrays_sha256": "e59946d52d69f3d0334701a7f8fa22b11205a5a9c5e4ac4dde84dada009750db", "mollifier_integer_sha256": "92c43d05891e2eb7cbb24abecf05832a2085f3a53b3e51ab9178c5519ed3dd36", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9506951419230550286888002204565863780853247400373571420129879288448970629 +/- 5.83e-74]", "M_log": "[1.6998230708622206898467744564719175023912504040741742748554779864891921045 +/- 3.90e-74]", "coefficient_quantization_error": "[1.986005567088465774878489946357261798181794234722565930461944982917118e-6 +/- 4.72e-76]", "raw_quantization_errors": ["[9.429829029275204490027149862273382749471717310811868640683348671582847e-5 +/- 2.89e-75]", "[9.428782885624874040330010309728730009520308246421466524680248713771937e-5 +/- 5.37e-75]"], "quantization_transfer_error": "[0.0003752145521281893900744730012992723148127456701761939371505515468568348 +/- 5.03e-74]", "norm_upper": "[1.8563409069949297732014037531394241587493379970587259986246505515468568348 +/- 5.03e-74]", "point_margin_before_H_error": "[0.1436590930050702267985962468605758412506620029412740013753494484531431652 +/- 5.03e-74]", "P": "[3.0462137672754181745226224394673727338274947171731081186864068334867158 +/- 4.25e-71]", "Q": "[0.65010024354358865726396287041559728730009520308246421466524680248713772 +/- 9.41e-72]", "Plog": "[9.853408733778501989426982807999715923559052716250401457209518800687081 +/- 1.64e-70]", "Qlog": "[4.9116727401456656521166541560336907417637765554260189660457261021757504 +/- 7.70e-71]", "elapsed_seconds": 11.893624305725098, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 36 37 (Fraction(1, 2), Fraction(37, 200))
COMPLETE 0 19


==> anc/certificates/canopy_fine/reference_convolutions_256_part1.log <==
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "299/1600", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.639696140577385102798840379596078902051956385563513122652227638989998668261 +/- 3.73e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["842758830730350472", "294308347858677562"], "raw_arrays_sha256": "c4e1aeb6817bee6f643b2cc3f0eed018d1be79bbb37e037b8dfdad94cc991724", "mollifier_integer_sha256": "bcf1b8ee4f38289c77b0251cb730b2d2e374a4dcba3900917d1bdeceefa9c7b1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9832189231380573457213306393784539648793319015400874537808246665465479919 +/- 4.54e-74]", "M_log": "[1.7892848440914788048785617143091912058896026185229016470236284076779834845 +/- 3.71e-74]", "coefficient_quantization_error": "[1.967625793694891684234414570772091901041099373206294631367553618161526e-6 +/- 8.28e-76]", "raw_quantization_errors": ["[7.343209719228902956747506101694571172546566088997411057385696130659556e-5 +/- 4.66e-75]", "[7.344733301684874473733300477975815508707093350176306098228609460195935e-5 +/- 3.59e-75]"], "quantization_transfer_error": "[0.0002989924672928102182725480701050940873903940509142625915278341611534040 +/- 5.01e-74]", "norm_upper": "[1.9727961209283924050998840000942222644547803114245714891540278341611534040 +/- 5.01e-74]", "point_margin_before_H_error": "[0.0272038790716075949001159999057777355452196885754285108459721658388465960 +/- 5.01e-74]", "P": "[3.1900391784626798645605733344360169457117254656608899741105738569613066 +/- 3.72e-71]", "Q": "[0.72264122587937996405540627831727975815508707093350176306098228609460196 +/- 8.00e-72]", "Plog": "[10.834704128636433844619245711360981696066482181657835680449421815109763 +/- 1.98e-70]", "Qlog": "[5.5198526685837930285748665535111360401161652285098780707117684509189962 +/- 6.53e-71]", "elapsed_seconds": 8.859336853027344, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 1 37 (Fraction(0, 1), Fraction(299, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "327/1600", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.648446140577385102798840379596078902051956385563513122652227638989998668261 +/- 3.60e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["815854716924729114", "255090064164226802"], "raw_arrays_sha256": "8425dc9515d4440125edd3cdfe4a56f1b9f3d8cb620d7aa305868e088ba2f5f9", "mollifier_integer_sha256": "710f466c07de7eee8b60b2aa979c6189adce6df6612d4710eab4e180835a8009", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9677506271944441996089491325315101723508610218866756933267469422840244210 +/- 5.15e-74]", "M_log": "[1.7465528828058852432854220884157982343158859408369473171622336218595466946 +/- 5.63e-74]", "coefficient_quantization_error": "[1.912627539347860790471485780528085874282281533854511528348962935762561e-6 +/- 8.51e-76]", "raw_quantization_errors": ["[7.344215874556086448777684680624954259441033020836734962574131180727508e-5 +/- 2.85e-75]", "[7.342302617850097837943229830701741331586339841002204256613120858558934e-5 +/- 1.49e-75]"], "quantization_transfer_error": "[0.0002960911351838801469080934047979239185493925578598120572399306100256412 +/- 4.99e-74]", "norm_upper": "[1.8580891443650382307633537507563032844846290091044906714322399306100256412 +/- 4.99e-74]", "point_margin_before_H_error": "[0.1419108556349617692366462492436967155153709908955093285677600693899743588 +/- 4.99e-74]", "P": "[3.0986591185605991222658549643468062495425944103302083673496257413118073 +/- 5.77e-71]", "Q": "[0.61212941131000640186491507682955701741331586339841002204256613120858559 +/- 6.87e-72]", "Plog": "[10.063764267960449500979692448710428929991282393864423187599134043750041 +/- 1.97e-70]", "Qlog": "[4.8015403453434185543868042373599272986736656017171805068261334388719738 +/- 6.57e-71]", "elapsed_seconds": 10.3460533618927, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 3 37 (Fraction(0, 1), Fraction(327, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "149/800", "head": 512, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.639775359327385102798840379596078902051956385563513122652227638989998668261 +/- 3.69e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["843004607224819343", "295014809523464708"], "raw_arrays_sha256": "6e8a308238d908b3ac4c1feba8d34309d221514d6b9543ce22846ac936653958", "mollifier_integer_sha256": "a0407ae59ffd0497005a5f8a19ab0876392325fd68565af772d3454c7b6eb9dc", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9830771937977411713198067695402437087608298568660270659076120368339358697 +/- 1.42e-74]", "M_log": "[1.7888918140264733200011555068052695769874428791893098852909093381181444580 +/- 4.40e-74]", "coefficient_quantization_error": "[1.928667108019481945534040626885459296325194829846519470213568780534985e-6 +/- 7.93e-76]", "raw_quantization_errors": ["[7.380785848054126489375776341328475049124432823469711570004847953813699e-5 +/- 4.76e-75]", "[7.378768102976920493076824935101206898927817412594688307797909846946654e-5 +/- 2.04e-75]"], "quantization_transfer_error": "[0.00030024457998783248097781883360386715174338500681754269165185596911657431 +/- 8.82e-75]", "norm_upper": "[1.97444924293066978157701937523541875421904644649210807003540185596911657431 +/- 8.82e-75]", "point_margin_before_H_error": "[0.02555075706933021842298062476458124578095355350789192996459814403088342569 +/- 8.82e-75]", "P": "[3.1902349775979206247686169022946632847504912443282346971157000484795381 +/- 4.80e-71]", "Q": "[0.72517183881180140616782139324935101206898927817412594688307797909846946 +/- 9.01e-72]", "Plog": "[10.8414833105178403257803454089893282962981178414980656510422120901995712 +/- 8.33e-71]", "Qlog": "[5.5331118681062156452901517861818739669283369679786498052457115881796891 +/- 7.89e-71]", "elapsed_seconds": 10.602975845336914, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 5 37 (Fraction(1, 100), Fraction(149, 800))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "323/1600", "head": 512, "N_reference": 633943, "L_reference": "[26.71943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.30e-75]", "L_reference_offset": "1/100", "sigma_reference": "[1.647587859327385102798840379596078902051956385563513122652227638989998668261 +/- 3.69e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["818812300370823156", "259614767351908464"], "raw_arrays_sha256": "39db82852d94f0bbff3123b31303f5d3cf9aedb8990a51eafc0d85acc057dbe6", "mollifier_integer_sha256": "5721ffff09b5a0ae8bb8c1479efe8151dc95c62d5ce4a17b178e62b1388e4321", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9692514328756814869430544037873322389311914873722155675645116775173478764 +/- 2.76e-74]", "M_log": "[1.7506844243808021403046176444940002380295194647796987664013355090374934268 +/- 5.47e-74]", "coefficient_quantization_error": "[1.915902104405336391213755284999536054867982853502865733106533332649044e-6 +/- 7.90e-76]", "raw_quantization_errors": ["[7.379556543222695977465598074922133217417243106926811786342332222367923e-5 +/- 2.68e-75]", "[7.378712246951445501440188093034337305980236566049798781392143228909005e-5 +/- 4.09e-75]"], "quantization_transfer_error": "[0.0002977800206027050912332776795092675463676235784550898276837133027142751 +/- 4.35e-74]", "norm_upper": "[1.8710705315280552479874259597443024566025852940191289179526837133027142751 +/- 4.35e-74]", "point_margin_before_H_error": "[0.1289294684719447520125740402556975433974147059808710820473162866972857249 +/- 4.35e-74]", "P": "[3.1082771566091387632528044411369992213321741724310692681178634233222237 +/- 5.37e-71]", "Q": "[0.62515145756254729613226049563093034337305980236566049798781392143228909 +/- 6.38e-72]", "Plog": "[10.149028448357771344055519522741277904500398649586273096995886215329138 +/- 1.34e-70]", "Qlog": "[4.8850244813342674063510325231315799860101272546068183185873987177189144 +/- 4.52e-71]", "elapsed_seconds": 11.553446531295776, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 7 37 (Fraction(1, 100), Fraction(323, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "19/100", "head": 512, "N_reference": 637121, "L_reference": "[26.72943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.17e-75]", "L_reference_offset": "1/50", "sigma_reference": "[1.642042078077385102798840379596078902051956385563513122652227638989998668261 +/- 3.78e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["836224800044463184", "285302305238349732"], "raw_arrays_sha256": "3875f21459c7a4e866a93263691a329e4b54c48bbdd8a9caa62277c1e369656d", "mollifier_integer_sha256": "22fefe7bcd97ddbd39451298005a953ffdb34c51a60ec04bb7a09e9c443df304", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9790349878995232713332671027109409078230770490355047117556574201484360419 +/- 2.53e-74]", "M_log": "[1.7776939519730319948290398049491675973369222154222316369138121866632661547 +/- 5.09e-74]", "coefficient_quantization_error": "[1.866937604475790126516067909274435877744747550808863335864379497899892e-6 +/- 8.12e-76]", "raw_quantization_errors": ["[7.415402302129220192438833159348506364862427104058032548034522614529871e-5 +/- 5.29e-75]", "[7.416724968462646897879213275048065449502577794073145725136416959890714e-5 +/- 4.28e-75]"], "quantization_transfer_error": "[0.0003007482151302508620801946161885672383061909968862934460176074597338185 +/- 3.50e-74]", "norm_upper": "[1.9458401466935379632960042984504037696071020627315054340710176074597338185 +/- 3.50e-74]", "point_margin_before_H_error": "[0.0541598533064620367039957015495962303928979372684945659289823925402661815 +/- 3.50e-74]", "P": "[3.1669203976876435990256548570815934850636486242710405803254803452261453 +/- 3.44e-71]", "Q": "[0.69796715115938096702989187807025048065449502577794073145725136416959890 +/- 9.55e-72]", "Plog": "[10.6484812828005033419482976751053629204564209308937119627782793620258476 +/- 8.18e-71]", "Qlog": "[5.3559233994439140552184046386957476073249972508512620012882600548241015 +/- 3.12e-71]", "elapsed_seconds": 9.82057237625122, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 9 37 (Fraction(1, 50), Fraction(19, 100))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 640315, "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]", "L_reference_offset": "3/100", "sigma_reference": "[1.639933796827385102798840379596078902051956385563513122652227638989998668261 +/- 3.58e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["843497691088711876", "296439180212534328"], "raw_arrays_sha256": "4c5f2824fd643696131c9680ec909b0dc05a351faf87ed19510d087140cd690c", "mollifier_integer_sha256": "7b73062f95e853d65e778d7b567d07962f6b48f8c458c08efd24305ddd955a9d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9827938285006207920267172397611023969640509237455312091750918917332735232 +/- 5.10e-74]", "M_log": "[1.7881060952950105112394247969024882972766601203346329137475537497832668749 +/- 5.71e-74]", "coefficient_quantization_error": "[1.874239545010084835029591132345009417450515521739235396178307956234283e-6 +/- 5.75e-76]", "raw_quantization_errors": ["[7.455874746833346767613498829489469125703233030297092575210323507182151e-5 +/- 6.40e-75]", "[7.454259422680137695422024289898749491321038144842243200436874205587259e-5 +/- 5.79e-75]"], "quantization_transfer_error": "[0.0003029856613622997760127780600558270831091519892504535320589227372318411 +/- 5.11e-74]", "norm_upper": "[1.9777782374391863096782418856981055813972337361872485004070589227372318411 +/- 5.11e-74]", "point_margin_before_H_error": "[0.0222217625608136903217581143018944186027662638127514995929410772627681589 +/- 5.11e-74]", "P": "[3.1906288444022664835302371701445448946912570323303029709257521032350718 +/- 3.26e-71]", "Q": "[0.73027907754396160839141955227414898749491321038144842243200436874205587 +/- 5.10e-72]", "Plog": "[10.8550826038432336191274410473463496874525581450448255519266292528756960 +/- 9.45e-71]", "Qlog": "[5.5597850134634196067280648991445833456894369323405154490605135755926140 +/- 6.73e-71]", "elapsed_seconds": 10.825706481933594, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 11 37 (Fraction(3, 100), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "39/200", "head": 512, "N_reference": 640315, "L_reference": "[26.73943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.32e-75]", "L_reference_offset": "3/100", "sigma_reference": "[1.644933796827385102798840379596078902051956385563513122652227638989998668261 +/- 3.69e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827700189175511626", "273098295060589828"], "raw_arrays_sha256": "f99251edbd190788397d4f7937ec9c86de02cdca92d89415d8f223e6b8f57b4a", "mollifier_integer_sha256": "49c94ee8025f63ddc4d12edbd645015ece39203dc5630ba0de2c7215cedad1bd", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9739148941517569926801886728874191500648241254113536373617174356205413804 +/- 4.02e-74]", "M_log": "[1.7635423581315929482612833175520241862162177248679042075374989623430534694 +/- 3.20e-74]", "coefficient_quantization_error": "[1.906765193854859634272062240292106958168700359848914690046844758017811e-6 +/- 6.12e-76]", "raw_quantization_errors": ["[7.454821191635009981483075361248713480379813180327637459068313217361247e-5 +/- 5.59e-75]", "[7.455198090151868437645492542492005263094437213082943246125100527026406e-5 +/- 1.43e-75]"], "quantization_transfer_error": "[0.0003015591157280338250908698317062495757044252554934530022448085192748158 +/- 9.65e-75]", "norm_upper": "[1.9098825320397784374802404357385740419399143156210940389397448085192748158 +/- 9.66e-75]", "point_margin_before_H_error": "[0.0901174679602215625197595642614259580600856843789059610602551914807251842 +/- 9.66e-75]", "P": "[3.1374898152733584868643411979411124871348037981318032763745906831321736 +/- 2.36e-71]", "Q": "[0.66387425743039325795744774398792492005263094437213082943246125100527026 +/- 6.38e-72]", "Plog": "[10.4044156426106184395865073518424902583430413317916787976988436378614206 +/- 9.33e-71]", "Qlog": "[5.1329709752557870869256314602450367135916623341143869427625972394245472 +/- 7.94e-71]", "elapsed_seconds": 11.843428134918213, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 13 37 (Fraction(3, 100), Fraction(39, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "311/1600", "head": 512, "N_reference": 643524, "L_reference": "[26.74943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.18e-75]", "L_reference_offset": "1/25", "sigma_reference": "[1.645013015577385102798840379596078902051956385563513122652227638989998668261 +/- 3.81e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827926663536696987", "273740829651793954"], "raw_arrays_sha256": "f69f7e058ce7bdbd4c2d001514f9f8e037921810adc66e6344729af148b950d2", "mollifier_integer_sha256": "8f6eeaef19856eeb782f4cbdcbab3c9b89227d2f0623f13fc613828ddb7505a1", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9737752038041843752325149517686379967741209242763598313011063004163316776 +/- 5.06e-74]", "M_log": "[1.7631567707358646002604709319464235674729495538567162648019376569988872270 +/- 1.41e-74]", "coefficient_quantization_error": "[1.844907711508207564942554365828190490598498357065587887944827180734251e-6 +/- 8.05e-76]", "raw_quantization_errors": ["[7.492124630783306899287418670228629358677126008052274737830790468332075e-5 +/- 5.85e-75]", "[7.490687223240707361913072057282251172641893101971899755171226587662928e-5 +/- 5.63e-75]"], "quantization_transfer_error": "[0.0003027444262504218710122082547270042739642216734881689334164442448042876 +/- 4.43e-74]", "norm_upper": "[1.9113912075808448800780706243762535382445735289626117040896664442448042876 +/- 4.43e-74]", "point_margin_before_H_error": "[0.0886087924191551199219293756237464617554264710373882959103335557551957124 +/- 4.43e-74]", "P": "[3.1376544952631620000535509796554522862935867712600805227473783079046833 +/- 3.19e-71]", "Q": "[0.66615499522687956665003514634557282251172641893101971899755171226587663 +/- 7.73e-72]", "Plog": "[10.4106814206349121344337965937505745210649215610282509666425996783979275 +/- 8.06e-71]", "Qlog": "[5.1451144462024564516478994850943023466157686302304874423071156502261763 +/- 5.74e-71]", "elapsed_seconds": 9.93768835067749, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 15 37 (Fraction(1, 25), Fraction(311, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 646750, "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "1/20", "sigma_reference": "[1.640717234327385102798840379596078902051956385563513122652227638989998668261 +/- 3.73e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["841956171953287748", "294830793466205044"], "raw_arrays_sha256": "36d63554dfdbb94fdc3a161e566e2e8435045397c340c98c8230e5f8970ae976", "mollifier_integer_sha256": "9ec90d1571565b3cab9b15e87d377fbb768bcef1f38a636b52140b12bd1d3f7e", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9813944791456921914559108537301599958743904170940174730043945147797212456 +/- 3.97e-74]", "M_log": "[1.7842275750769085609411787892370070873281903149329088055512322003614008273 +/- 5.02e-74]", "coefficient_quantization_error": "[1.874726857711269074778204009773875018872121548168908539294639695016872e-6 +/- 8.70e-76]", "raw_quantization_errors": ["[7.528295924354609004543566877582927959506675628150169108991991975065891e-5 +/- 2.68e-75]", "[7.529030054995821618805472887966939387130503403337498099120716062877757e-5 +/- 2.11e-75]"], "quantization_transfer_error": "[0.0003056766951145703773385439571882590473182366773080613993952596092000497 +/- 3.18e-74]", "norm_upper": "[1.9723167127927435119097943702481586944133527444287729051493952596092000497 +/- 3.18e-74]", "point_margin_before_H_error": "[0.0276832872072564880902056297518413055866472555712270948506047403907999503 +/- 3.18e-74]", "P": "[3.1842494695093243223046450450437758292795950667562815016910899199197506 +/- 7.01e-71]", "Q": "[0.7266945201853681545128799492601296693938713050340333749809912071606288 +/- 3.00e-71]", "Plog": "[10.8109595527625811964434576622316122764726925151371165629210443196106587 +/- 8.90e-71]", "Qlog": "[5.5310217919244339735616290118250959410516964215678450296536920840796476 +/- 7.45e-71]", "elapsed_seconds": 11.365641832351685, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 17 37 (Fraction(1, 20), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "319/1600", "head": 512, "N_reference": 646750, "L_reference": "[26.75943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "1/20", "sigma_reference": "[1.647904734327385102798840379596078902051956385563513122652227638989998668261 +/- 3.81e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["819677829786577272", "262026388705034201"], "raw_arrays_sha256": "2b9f9ce64d5e3c4a840a8b4bac16dad2da949c816d460ec8b0c036fecd71311e", "mollifier_integer_sha256": "63d42c0507b14b48a4f3d3d201842edc4f902a7a83353d00857055d58ccde018", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9686969267063726210895433179601574081980065932580706483354808969052745278 +/- 1.07e-74]", "M_log": "[1.7491575687607061873211537612757574047505274957076840868716377379513235475 +/- 2.23e-74]", "coefficient_quantization_error": "[1.991168158100870285331328010834640657817080459638705645816510276499514e-6 +/- 7.33e-76]", "raw_quantization_errors": ["[7.527221746919232592786797946636925449415587504912546713356887285029256e-5 +/- 5.66e-75]", "[7.529495563947464822590909487242466885959042040597875331107829456906571e-5 +/- 3.43e-75]"], "quantization_transfer_error": "[0.0003038728068738473936795727721017840276205914132143776749935464131218315 +/- 3.03e-74]", "norm_upper": "[1.8767615746874177148640207633118860769509071486107851784562435464131218315 +/- 3.03e-74]", "point_margin_before_H_error": "[0.1232384253125822851359792366881139230490928513892148215437564535868781685 +/- 3.03e-74]", "P": "[3.1088670333177613981364747429794663692544941558750491254671335688728503 +/- 4.10e-71]", "Q": "[0.63364747314993881489633381925112242466885959042040597875331107829456906 +/- 7.94e-72]", "Plog": "[10.172928985634745465889934424337461304872982907704407063314649742007547 +/- 4.04e-70]", "Qlog": "[4.9309039056659893166220664657609862813349773091926465365364574801108483 +/- 6.32e-71]", "elapsed_seconds": 10.623373746871948, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 19 37 (Fraction(1, 20), Fraction(319, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "149/800", "head": 512, "N_reference": 659815, "L_reference": "[26.79943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.35e-75]", "L_reference_offset": "9/100", "sigma_reference": "[1.642909109327385102798840379596078902051956385563513122652227638989998668261 +/- 3.77e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["836899148267218152", "288649714349691698"], "raw_arrays_sha256": "245008600910dc039ed731f067f5b0b6da8adb3c2b83a6828c90fd95e5bebf32", "mollifier_integer_sha256": "d92120fa795fba95d504087a987830164a44150751115b65e2c76cc8be89603d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9774955189154813629733957617271644140031258204831171167489325953853786360 +/- 4.20e-74]", "M_log": "[1.7734351631633854781019114339831927197160185113353557227913187724403471834 +/- 3.22e-74]", "coefficient_quantization_error": "[1.952657526191860065998180416941159692436183989112299470320330379737479e-6 +/- 7.10e-76]", "raw_quantization_errors": ["[7.680339496444545158236976322348527077171826277956046254943383691407713e-5 +/- 6.50e-75]", "[7.680249408060899933503772066787492893735201077319621655008065382080296e-5 +/- 1.43e-75]"], "quantization_transfer_error": "[0.0003113228956151167267317882143219727789671827836823280060756719921420858 +/- 1.10e-74]", "norm_upper": "[1.9528273582361626795919306155675189480883689333482575233185756719921420858 +/- 1.11e-74]", "point_margin_before_H_error": "[0.0471726417638373204080693844324810519116310666517424766814243280078579142 +/- 1.11e-74]", "P": "[3.1648698169900090583361038541382234852707717182627795604625494338369141 +/- 5.71e-71]", "Q": "[0.71099586230710322252472566272066787492893735201077319621655008065382080 +/- 5.51e-72]", "Plog": "[10.666192219663155059231157929853079400182247664089112109903527641502977 +/- 3.57e-70]", "Qlog": "[5.4192407503505838108922175904841351256634040393289208334475895285316901 +/- 7.63e-71]", "elapsed_seconds": 11.025995969772339, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 21 37 (Fraction(9, 100), Fraction(149, 800))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "31/160", "head": 512, "N_reference": 669787, "L_reference": "[26.82943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.23e-75]", "L_reference_offset": "3/25", "sigma_reference": "[1.647834265577385102798840379596078902051956385563513122652227638989998668261 +/- 3.58e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823078809796549464", "269124677855456024"], "raw_arrays_sha256": "5ee7b97bef268edd78dc4851283067de70380e5706b8e0b6a3157c3d94eeead3", "mollifier_integer_sha256": "31cf4e56b623fd8fdb8af07aced9c17e39f2f4320aa841244dcde372cb527d67", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9688201996118334624285484343431390029171661000045312861428215149166074574 +/- 3.56e-74]", "M_log": "[1.7494969687972619367359607359225637227119263977883130017103950652013628606 +/- 5.97e-74]", "coefficient_quantization_error": "[1.902705695212549686440809822400548946393163649425374542524358046946549e-6 +/- 7.26e-76]", "raw_quantization_errors": ["[7.795834702350334897228048866624326139169186935107002158408116900626594e-5 +/- 3.11e-75]", "[7.795201374224199004731323837058811182535408922720019293193088738045376e-5 +/- 5.90e-75]"], "quantization_transfer_error": "[0.00031413830422846702159664638590916234150553244247461137980790156258612795 +/- 7.72e-75]", "norm_upper": "[1.89498516887790713316395316561672520998016024130477929887980790156258612795 +/- 7.73e-75]", "point_margin_before_H_error": "[0.10501483112209286683604683438327479001983975869522070112019209843741387205 +/- 7.73e-75]", "P": "[3.1163167193417707844234962062699162432613916918693510700215840811690063 +/- 6.88e-71]", "Q": "[0.65680136912262073529906830933212058811182535408922720019293193088738045 +/- 6.18e-72]", "Plog": "[10.2691555648381493177589640123110102912060663423846520114003041026252143 +/- 9.49e-71]", "Qlog": "[5.0632058330483899816085417767368779380155061099067795283302160822501335 +/- 4.95e-71]", "elapsed_seconds": 9.71475076675415, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 23 37 (Fraction(3, 25), Fraction(31, 160))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "153/800", "head": 512, "N_reference": 676519, "L_reference": "[26.84943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.24e-75]", "L_reference_offset": "7/50", "sigma_reference": "[1.647367703077385102798840379596078902051956385563513122652227638989998668261 +/- 3.72e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825416139641777058", "273215946842300030"], "raw_arrays_sha256": "ba10b27044e0ba709b274f2c80b19678eae8807223feb8115232f4c7a12d1250", "mollifier_integer_sha256": "590c592b9c7008900cb79c84247ff4271e73b5fde87bdaee2c37b01e74e7cace", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9696369738649068429103318478449757573717839729702428049551303785070646644 +/- 5.05e-74]", "M_log": "[1.7517462795504423211663854403762020378058142214572475153045248318066743521 +/- 3.19e-74]", "coefficient_quantization_error": "[1.880521258541545733269792536793814496963253411081764435944567954858152e-6 +/- 6.29e-76]", "raw_quantization_errors": ["[7.876909033676119974931451986536384568260080739359666265391210290842961e-5 +/- 3.29e-75]", "[7.878299848638826158373308878943441657873867685930902864784103036046045e-5 +/- 2.07e-75]"], "quantization_transfer_error": "[0.00031745184196810563778194509116305509031373387494627553751187084969810407 +/- 9.28e-75]", "norm_upper": "[1.90614032372727846012724421515788721391380387669721190053751187084969810407 +/- 9.28e-75]", "point_margin_before_H_error": "[0.09385967627272153987275578484211278608619612330278809946248812915030189593 +/- 9.28e-75]", "P": "[3.1230708152677239987485774395198653638456826008073935966626539121029084 +/- 4.14e-71]", "Q": "[0.66934512262278698735978929949503943441657873867685930902864784103036046 +/- 6.99e-72]", "Plog": "[10.335958192791820098822733552167103825993898077598172995253167690293648 +/- 1.15e-70]", "Qlog": "[5.1385284405350305763619361708816265713105129226596247077462595048706761 +/- 6.17e-71]", "elapsed_seconds": 12.0000159740448, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 25 37 (Fraction(7, 50), Fraction(153, 800))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "303/1600", "head": 512, "N_reference": 683318, "L_reference": "[26.86943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.25e-75]", "L_reference_offset": "4/25", "sigma_reference": "[1.647213640577385102798840379596078902051956385563513122652227638989998668261 +/- 3.82e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["826820614203452382", "275957244923077552"], "raw_arrays_sha256": "e0b6769232197419668af1a08d0b78ed1791810e6f1b045e1bfdde5e67af4554", "mollifier_integer_sha256": "2e48032adf8f8400e935f0ef28ac93c6872c561b47901e1c73a52fe2c6fdb80d", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9699069095495388330312111483756816571766795187359834523281043935226153413 +/- 4.27e-74]", "M_log": "[1.7524898581750347566550163503145344488119168200141676544784860142036382612 +/- 5.43e-74]", "coefficient_quantization_error": "[1.933082636696481569433992758605430583054211993420557404396996187924044e-6 +/- 6.91e-76]", "raw_quantization_errors": ["[7.954762144367253880549673763639643349272407116611014047306221508304309e-5 +/- 1.99e-75]", "[7.955109647369600007258380548464123619670137449377598218402345894400895e-5 +/- 4.77e-75]"], "quantization_transfer_error": "[0.0003207642208606436081225043667043840608363863685196749457501394227340564 +/- 4.55e-74]", "norm_upper": "[1.9133354052350963517633114352124292102738087889411515108832501394227340564 +/- 4.56e-74]", "point_margin_before_H_error": "[0.0866645947649036482366885647875707897261912110588484891167498605772659436 +/- 4.56e-74]", "P": "[3.1266294576769171193848137975188863964334927240711661101404730622150830 +/- 5.50e-71]", "Q": "[0.67810425938985204911896906818048464123619670137449377598218402345894401 +/- 8.66e-72]", "Plog": "[10.375850441942320172827618230398684620735251706604683632649853160602092 +/- 5.44e-70]", "Qlog": "[5.1890510628679783489089450228319284200081661259788923604278046362498820 +/- 8.01e-71]", "elapsed_seconds": 13.931102514266968, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 27 37 (Fraction(4, 25), Fraction(303, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "297/1600", "head": 512, "N_reference": 690185, "L_reference": "[26.88943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.26e-75]", "L_reference_offset": "9/50", "sigma_reference": "[1.646122078077385102798840379596078902051956385563513122652227638989998668261 +/- 3.70e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["831140667275867786", "283103227202727521"], "raw_arrays_sha256": "695097833f30856f630984ad233760b07788a786b10049fbcbcbd938dba54e04", "mollifier_integer_sha256": "e9d6d934f3648e16f89335392957bb8a791ce5007022eb7e6cb3518c6593d460", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9718227417721983869984508943148498282722757459666924783593577194034642548 +/- 4.35e-74]", "M_log": "[1.7577702164544915829229195796837143632089496991546983188306073097906652727 +/- 4.10e-74]", "coefficient_quantization_error": "[1.886432549563601962744312417369240137177170944893235963025924023094678e-6 +/- 6.36e-76]", "raw_quantization_errors": ["[8.035574522004598614283042537015933354081687423957322123195710729135183e-5 +/- 2.63e-75]", "[8.036231561864369575717221369024455794670811611072962816395600445774708e-5 +/- 1.34e-75]"], "quantization_transfer_error": "[0.0003241502873644639277527402934594954515974461859945723684495457356990299 +/- 1.38e-74]", "norm_upper": "[1.9332291920032079690373482307033611812315117060965780684621995457356990299 +/- 1.38e-74]", "point_margin_before_H_error": "[0.0667708079967920309626517692966388187684882939034219315378004542643009701 +/- 1.38e-74]", "P": "[3.1400102677982686566733986898003701593335408168742395732212319571072913 +/- 6.38e-71]", "Q": "[0.6995456042972889041251394964324402445579467081161107296281639560044577 +/- 4.98e-71]", "Plog": "[10.499420230738059929762006296104362108770467220630945711021182574248782 +/- 4.68e-70]", "Qlog": "[5.3198230092210936555843457940213409196722924137941227663431123185808614 +/- 7.68e-71]", "elapsed_seconds": 10.339483261108398, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 29 37 (Fraction(9, 50), Fraction(297, 1600))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "37/200", "head": 512, "N_reference": 732864, "L_reference": "[27.00943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "3/10", "sigma_reference": "[1.650510203077385102798840379596078902051956385563513122652227638989998668261 +/- 3.68e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["823303153812038251", "275400373370390820"], "raw_arrays_sha256": "9f77ce502beb060313c460b66dda3a820076335db12d239056516f0415e98fb6", "mollifier_integer_sha256": "079764bc980326149086b76a246b7ba9efb3ed663917a47b18da1cca301eef33", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9641558454439730871697379755842357713844428669633949442556370212024854566 +/- 2.30e-74]", "M_log": "[1.7366696476656717702694207104138775884755150990626529459962375832628069657 +/- 4.05e-74]", "coefficient_quantization_error": "[1.961178526334961851693732708632093604513565361764006750578042982439150e-6 +/- 6.61e-76]", "raw_quantization_errors": ["[8.531326075844673194788281726192852289008172940205668066569660932581696e-5 +/- 5.95e-75]", "[8.532405498200842793305777013828674102803677841462726019241013221653007e-5 +/- 3.46e-75]"], "quantization_transfer_error": "[0.0003425897712812023943637668561262747297816332772409098902429746969007453 +/- 5.21e-74]", "norm_upper": "[1.9062893915131629193877069211988367517969392594292794841089929746969007453 +/- 5.21e-74]", "point_margin_before_H_error": "[0.0937106084868370806122930788011632482030607405707205158910070253030992547 +/- 5.21e-74]", "P": "[3.1062734710669314136890401679735119285228900817294020566806656966093258 +/- 2.97e-71]", "Q": "[0.68319529435264641234333833120763828674102803677841462726019241013221653 +/- 8.19e-72]", "Plog": "[10.270662930512438789973953017854904558178117650898141225995756489786957 +/- 5.42e-70]", "Qlog": "[5.1803943376291637095307543404526176881645547743584609339433127530911565 +/- 6.81e-71]", "elapsed_seconds": 11.211196184158325, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 31 37 (Fraction(3, 10), Fraction(37, 200))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "79/400", "head": 512, "N_reference": 751417, "L_reference": "[27.05943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "7/20", "sigma_reference": "[1.658718796827385102798840379596078902051956385563513122652227638989998668261 +/- 3.82e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["801756934857250714", "244697245468906520"], "raw_arrays_sha256": "ec873b533b6d0301046933dcb4c3a4e1ab712b690ac20cfa4e8625bb0ba0c8c6", "mollifier_integer_sha256": "ef34b6ab98eff7efe437ffd5fd214a4ebc19ad0ec408cd4226d62e231d973a68", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9500593607808808353313852663676050116295522089739045418273598749311752831 +/- 2.27e-74]", "M_log": "[1.6980890610263781851623385342606074346166767151498240255576002939440171681 +/- 4.22e-74]", "coefficient_quantization_error": "[1.916639222513745757344814492326162339829576558404853755643643452300903e-6 +/- 7.27e-76]", "raw_quantization_errors": ["[8.747859752756679769236162555479378470953159272332572861208116827940813e-5 +/- 3.02e-75]", "[8.749150695368770769226048274427902831620612246871669640811324446764348e-5 +/- 2.93e-75]"], "quantization_transfer_error": "[0.0003481532102009641874199745104684086939596321046545804729515499813387761 +/- 1.07e-74]", "norm_upper": "[1.8156567863560529418678938399723315786062084819734289945354515499813387761 +/- 1.07e-74]", "point_margin_before_H_error": "[0.1843432136439470581321061600276684213937915180265710054645484500186612239 +/- 1.07e-74]", "P": "[3.0291905614350644978355951936568047937847095315927233257286120811682794 +/- 3.09e-71]", "Q": "[0.59770769536519512657335388157649427902831620612246871669640811324446764 +/- 5.91e-72]", "Plog": "[9.641048204858841405260613342085259279418622693156143913909539465911594 +/- 3.15e-70]", "Qlog": "[4.6205804076366591190389026128961327574156199173130150596955953213198006 +/- 6.89e-71]", "elapsed_seconds": 12.935986280441284, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 33 37 (Fraction(7, 20), Fraction(79, 400))
frozen inverse certificate {"bits": 256, "time_H": "2507/16000", "y_H": "151/800", "head": 512, "N_reference": 789943, "L_reference": "[27.15943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.28e-75]", "L_reference_offset": "9/20", "sigma_reference": "[1.658260984327385102798840379596078902051956385563513122652227638989998668261 +/- 3.59e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["807254469855932868", "256097719062296236"], "raw_arrays_sha256": "c37bee3b2917535cd78a6e3cb02ebb5df6d85abe07192d44174d221ad46386df", "mollifier_integer_sha256": "d0c59ad77613b461a12ed0c6300fc389c31ee6824684197ec2865d58da3f3260", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9508372527103468728872660090855416978033525689525955245869128039272825779 +/- 2.68e-74]", "M_log": "[1.7002107380714025955683417787489957819137027972233294297370746943026459236 +/- 2.79e-74]", "coefficient_quantization_error": "[1.928373254279778230602536971375614945851158268817513880737182769831990e-6 +/- 5.79e-76]", "raw_quantization_errors": ["[9.194025010651854667534613739272614171280225980661365044216477661653122e-5 +/- 3.22e-75]", "[9.195410140018250530585413724387498330694613749562012882092820065750205e-5 +/- 4.73e-75]"], "quantization_transfer_error": "[0.00036583828871200501643781570212735570950949742922487554227074895940382967 +/- 8.62e-75]", "norm_upper": "[1.84498784363648884914722938936368149481697524144777956304227074895940382967 +/- 8.63e-75]", "point_margin_before_H_error": "[0.15501215636351115085277061063631850518302475855222043695772925104059617033 +/- 8.63e-75]", "P": "[3.0425174812244702032009111859811427261417128022598066136504421647766165 +/- 4.49e-71]", "Q": "[0.63451539139688174511974677210599387498330694613749562012882092820065750 +/- 6.25e-72]", "Plog": "[9.7989875933719022252790355497778266606659921246670504813229290248466607 +/- 9.67e-71]", "Qlog": "[4.8283779863923068640031500856352604017825311154018096786637874285717222 +/- 5.12e-71]", "elapsed_seconds": 11.588933229446411, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
CHECKED 35 37 (Fraction(9, 20), Fraction(151, 800))
COMPLETE 1 18


==> anc/certificates/canopy_fine/replay_256.log <==
FINAL 3571 {'inverse512': 199, 'Euler11': 25, 'Euler5': 3313, 'Euler19': 27, 'Euler29': 7} refs 37 {'column': 19, 'L_lower_offset': '19/100', 'L_upper_offset': '1/5', 'y_lower': '15/64', 'y_upper': '439/1600', 'method': 'Euler5', 'anchor': None, 'intervals': {'raw_norm': '[2.0211786522791048899401964049571447781237366865892541822179922353349346057 +/- 2.67e-74]', 'primary_credit': '[0.0074668417061774931438467763374343306111912032640853640573913601204961926155 +/- 5.07e-77]', 'dual_credit': '[0.0031887062545901840967982714206200614855077259838548267367378562031047449331 +/- 1.57e-77]', 'norm_upper': '[1.9998675563575695354589063094410359939303388280933738006297338026877327306 +/- 2.96e-74]', 'model_error_debit': '[3.44156652806963700598748789303331801172182173454946528111885440653719e-7 +/- 2.46e-76]', 'mollified_nonzero_margin': '[0.0001320994857776575773930918101747027378599997244527444237380854268266157 +/- 4.88e-74]', 'g_lower': '[7.97399917161704818819066199475408985648366342292449063249848884772584e-5 +/- 5.53e-74]', 'Eplus': '[1.656627784059188807589248659720443140265853545152139448063328939426816640164 +/- 4.37e-76]', 'S_upper': '[3.3450549981871150520057262007901638140343328808890190072298459855975064094 +/- 7.03e-74]'}}


==> anc/certificates/canopy_fine/replay_fine.py <==
#!/usr/bin/env python3
"""Replay the frozen 0.1738 cover. Fresh exact reference convolutions by default.
--saved-references verifies cell arithmetic using retained directed bounds only.
The latter option does not rerun or independently verify reference convolutions.
"""
import sys,json,argparse
from pathlib import Path
from fractions import Fraction as F
from flint import arb
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE.parent/'canopy_inverse'))
import cert_inverse_engine as en
from restore import restore
p=argparse.ArgumentParser(description=__doc__);p.add_argument('--bits',type=int,choices=[160,256],default=256);p.add_argument('--saved-references',action='store_true');a=p.parse_args()
plan=json.loads((HERE/'cover_869_5000_160.json').read_text())
TARGET=F(869,5000);BASE=F(37,200);TOP=F(17,20)
en.TIME=F(2507,16000);en.Y0=BASE
assert TARGET==en.TIME+BASE**2/2
Orig=en.Canopy
def canopy(*args,**kwargs):kwargs['ytop']=TOP;return Orig(*args,**kwargs)
en.Canopy=canopy
e=canopy(a.bits,time=en.TIME);cache={};receipts=[]
source=plan if a.bits==160 else json.loads((HERE/'cover_869_5000_256.json').read_text())
source_refs={(rr['offset'],rr['y']):rr['receipt'] for rr in source['references']}
for j,rr in enumerate(plan['references']):
 key=(F(rr['offset']),F(rr['y']));expected=rr['receipt']
 assert F(expected['time_H'])==en.TIME and expected['head']==512
 if a.saved_references:f=restore(en,e,source_refs[(rr['offset'],rr['y'])])
 else:
  en.Y0=key[1]
  try:f=en.FrozenInverse(a.bits,J=512,offset=key[0])
  finally:en.Y0=BASE
 for k in ['integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256']:assert f.receipt[k]==expected[k]
 cache[key]=f;receipts.append({'offset':rr['offset'],'y':rr['y'],'receipt':f.receipt})
 print('reference',j+1,len(plan['references']),flush=True)
cells=[];counts={}
for c in plan['cells']:
 ll,lh,yl,yh=[F(c[k]) for k in ['L_lower_offset','L_upper_offset','y_lower','y_upper']]
 if c['method']=='inverse512':
  key=tuple(map(F,c['anchor']));assert key[0]<=ll and key[1]<=yl
  en.Y0=key[1]
  try:m,v=cache[key].cell(ll,lh,yl,yh)
  finally:en.Y0=BASE
 else:
  last=int(c['method'][5:]);ps=next(ps for ps in e.catalogues if ps[-1]==last)
  m,v=e.cell(e.L0+en.aq(ll),e.L0+en.aq(lh),en.aq(yl),en.aq(yh),ps)
 assert m>en.q(1,10000) and v['g_lower']>en.q(1,30000)
 for k,z in v.items():assert arb(c['intervals'][k]).overlaps(z)
 row=dict(c);row['intervals']={k:str(z) for k,z in v.items()};cells.append(row);counts[c['method']]=counts.get(c['method'],0)+1
columns=sorted(set(c['column'] for c in cells));assert columns==list(range(215))
previous=F(0)
for col in columns:
 rows=[c for c in cells if c['column']==col];ll=F(rows[0]['L_lower_offset']);lh=F(rows[0]['L_upper_offset'])
 assert ll==previous and lh>ll;previous=lh
 assert all(F(c['L_lower_offset'])==ll and F(c['L_upper_offset'])==lh for c in rows)
 assert F(rows[0]['y_lower'])==BASE and F(rows[-1]['y_upper'])==TOP
 assert all(x['y_upper']==y['y_lower'] for x,y in zip(rows,rows[1:]))
assert previous==F(199,20) and e.L0+en.aq(previous)>(en.q(10)**17/(4*e.pi)).log()
from exterior_fine import exterior
ex=exterior(a.bits);assert arb(ex['nonzero_margin'])>arb('0.1929')
assert en.TIME<F(186,1000) and BASE>F(17,100) and 1-BASE**2<1
assert 5000000200000<2*3000175332800 and 5000000000000<5000000194858
r=dict(plan);r.update({'bits':a.bits,'references':receipts,'cells':cells,'counts':counts,'exterior':ex,'reference_convolutions_recomputed':not a.saved_references,'status':'passed frozen-plan replay; external verifications adopted, not rerun'})
name=f'checked_cells_{a.bits}.json' if a.saved_references else f'cover_replayed_{a.bits}.json'
(HERE/name).write_text(json.dumps(r,indent=2));print('PASSED',a.bits,len(cells),counts,flush=True)


==> anc/certificates/canopy_fine/requirements.txt <==
python-flint==0.9.0
numpy==2.5.4


==> anc/certificates/canopy_fine/restore.py <==
from fractions import Fraction as F
from flint import arb

def restore(en,e,r):
 f=en.FrozenInverse.__new__(en.FrozenInverse)
 f.e=e;f.J=r['head'];f.y=en.aq(F(r['y_H']));f.offset=F(r['L_reference_offset']);f.L=arb(r['L_reference']);f.sigma=arb(r['sigma_reference']);f.G=(-f.y*f.L/2).exp();f.N=r['N_reference'];f.Qm=r['mollifier_scale'];f.Qr=r['raw_scale'];f.integer_norms=list(map(int,r['integer_norm_parts']));f.quant_error=arb(r['quantization_transfer_error']);f.M=arb(r['M_abs']);f.Q=arb(r['Q']);f.Ql=arb(r['Qlog']);f.receipt=r
 return f


==> anc/certificates/canopy_fine/validation.json <==
{
  "status": "passed",
  "ceiling": "869/5000",
  "precision_bits": [
    160,
    256
  ],
  "reference_pairs": 37,
  "rectangle_count": 3571,
  "columns": 215,
  "exact_reference_hashes_and_masses_match": true,
  "all_recorded_cell_intervals_overlap": true,
  "all_finite_margins_above": "0.0001320",
  "all_finite_amplitudes_above": "0.0000797",
  "exterior_amplitude_above": "0.1929",
  "exterior_starts_at": 100000000000000000,
  "finite_exterior_overlap": true,
  "external_domain_inclusions_checked": true,
  "external_verifications_replayed": false,
  "QRH_assumed": false
}

==> anc/certificates/canopy_frontier/README_CANOPY_FRONTIER.txt <==
JOINT CANOPY OPTIMIZATION - 15 OCTOBER 2026
=========================================

Certified result
----------------
t*=12959/80000=0.1619875, y*=37/200=0.185.
Lambda <= t*+y*^2/2 = 1791/10000 = 0.1791.
Xi time kappa*=12959/320000; Xi strip half-height 37/400.
The full certificate passes at 160 and 256 bits. Both precisions use
the same exact seams and catalogue choices. This agreement is a
consistency check in one arithmetic implementation, not an independent
implementation or independent mathematical review.

Replay (Python 3 with python-flint==0.9.0)
-----------------------------------------
python3 cert_frontier.py --bits 160 --output frontier_160.json
python3 cert_frontier.py --bits 256 --output frontier_256.json
python3 audit_frontier_receipts.py
python3 probe_limits.py --bits 160 --output limits_160.json
python3 probe_limits.py --bits 256 --output limits_256.json

The frontier logs are captured stdout from the corresponding commands.
The limits probes can use substantial memory: the largest prime
catalogue has 18 primes and 262144 squarefree divisors. The full
canopy certificate needs only catalogues up to 53 (16 primes).

Finite-domain proof
-------------------
The coefficient inequality and paired tail-overlap formula are exactly
Lemma 7.14 of the manuscript, retained without modification. The engine
is a time-parameterized copy of the earlier finite-cap engine. The
original engine and all 85 preceding certificate files are unchanged.

L0=log((5*10^12-1)/(4*pi)). There are 189 log columns: 40 of width
1/200 followed by 149 of width 1/20. The last upper edge L0+153/20
exceeds log(10^16/(4*pi)). Exact rational subdivisions cover the whole
height interval [37/200,33/40], whose upper edge exceeds sqrt(1-2*t*).
The full cover consists of 3591 rectangles. The prime catalogues end
at 5,11,19,29,37,43,53, with respective counts
3324,111,113,23,12,6,2.

All rectangles assert mollified margin >1/10000 and true-function
normalized amplitude >1/30000 after all model and approximation errors.
Minimum margins exceed 0.0002457 and 0.0001296 respectively. No
oscillatory phase is sampled. Closed rectangles and exact seams cover
every real coordinate, including changing Riemann-Siegel cutoffs.

Fresh unbounded-tail proof
--------------------------
The old positive-phase theorem is stated only for y>=1/5, so it is NOT
invoked for the new lower height. A fresh amplitude estimate covers
all u>=10^16. At Lh=log((10^16-1)/(4*pi)), put
a=(1+y*)/2-delta, b=(1-y*)/2-2*delta, delta=10^-12.
The extra delta in b absorbs the conjugate exponent shift n^|kappa_RS|.
The same head-through-1000 plus exact-erfi integral M gives
P=M(a,Lh)-1, Q=exp(-y*Lh/2+2*delta)M(b,Lh).
The directed values satisfy P<0.807010 and Q<0.105657.
The AB and C errors are below 4.90e-16 and 2.57e-10.
Thus 1-P-Q-E_AB-E_C >0.0873 on the entire tail.

For completeness the uniform proof uses the following monotonicities.
Each head weight decreases in L; the combined dual head has the
additional exp(-y*L/2). Let U=L/2+delta, Z=U-3,
K=1-v+2*c*delta, F=(1-exp(-3*K))/K, c=t*/4.
The tail's terminal band gives mass derivative <=0 when
(gamma_rate+c*Z)*F>1/2. This is checked separately for v=a, gamma_rate=0,
and v=b, gamma_rate=y*/2. The left side increases with L. The summands
are decreasing in n since v+c*L-2*c*U>0, also checked.
The combined dual weights decrease with y since log(n)/2-L/2<0.
The paired-gamma loss is checked at the lower endpoint and decreases
with horizontal height. The AB exponent is (a1*L^2+a2)/(4*pi*exp(L)-a3),
with positive constants; it decreases for L>2. Each positive C correction
decreases as its denominator grows exponentially, while its main
exponent -(1+y*)*L/4-t*L^2/16 strictly decreases. The guards check
the domain and positive denominators. Hence the endpoint bounds are
uniform, not a finite sampling of the infinite tail.

Global transfer and external provenance
---------------------------------------
The initial RH computation is Platt-Trudgian, Theorem 1 of
arXiv:2004.09765: T*=3000175332800. The rectangular time barrier is
the published Polymath run near 5*10^12+194858, second row of Table 1,
Section 10, arXiv:1904.12438v2, performed by the Section 8.4 method.
It covers times 0..0.186 and heights y_B..1 with y_B<0.17.
The new time is smaller and new y* is larger; sqrt(1-y*^2)<1.
The finite-RH height exceeds the barrier's initial zeta height. The
canopy begins to the left of the barrier. These exact inclusions are
checked anew, then Polymath Theorem 1.2 supplies the global strip.

These two external numerical computations are reused published results,
NOT independently replayed here. The strong rectangular domain is
essential; the minimal curved barrier for the old parameter pair would
not by itself justify the restriction. The transfer has no additional
RH, QRH or model-correspondence hypothesis. It is a computer-assisted
manuscript result subject to independent proof and code review.

Diagnostics and limits
----------------------
The separate point probes quantify diminishing gains as the prime
cutoff increases. At fixed y=37/200 and t=12943/80000, which would give
Lambda<=0.1789, this budget has negative lower-endpoint margins with
catalogues through 53 and 61, at BOTH precisions. The margins are less
than -0.00492 and -0.00298. A negative lower-bound budget does not prove
the exact function vanishes; it is not an impossibility theorem for the
method, an optimized frontier, or a failure of all other parameter pairs.
The fully certified ceiling remains 0.1791. Stronger cancellation or
sharper coefficient-norm estimates remain plausible further refinements.

The local genus-two core, its heat interval and all earlier certificates
are unchanged. No continuation of the local core to kappa* is asserted.


==> anc/certificates/canopy_frontier/audit_frontier_receipts.py <==
#!/usr/bin/env python3
"""Check all recorded bounds and the exact cover independently of the driver."""
import json
from pathlib import Path
from fractions import Fraction as F
from flint import arb,ctx

def audit():
    root=Path(__file__).resolve().parent
    catalogs=[]
    for bits in (160,256):
        ctx.prec=bits
        d=json.loads((root/f'frontier_{bits}.json').read_text())
        assert d['status']=='passed' and d['rectangles']==3591
        assert F(d['time_H'])==F(12959,80000)
        assert F(d['y0_H'])==F(37,200)
        assert F(d['time_H'])+F(d['y0_H'])**2/2==F(1791,10000)
        records=d['cells'];geometry=[];last=F(0)
        for col in range(189):
            rows=[r for r in records if r['column']==col]
            lo=F(rows[0]['L_lower_offset']);hi=F(rows[0]['L_upper_offset'])
            assert lo==last and hi>lo
            y=F(37,200)
            for r in rows:
                assert F(r['L_lower_offset'])==lo and F(r['L_upper_offset'])==hi
                assert F(r['y_lower'])==y and F(r['y_upper'])>y
                y=F(r['y_upper'])
                v=r['intervals']
                assert arb(v['mollified_nonzero_margin'])>arb(2457)/10**7
                assert arb(v['g_lower'])>arb(1296)/10**7
                assert arb(v['Eplus'])>0
                assert arb(v['g_lower']).overlaps(arb(v['mollified_nonzero_margin'])/arb(v['Eplus']))
                geometry.append({k:v for k,v in r.items() if k!='intervals'})
            assert y==F(33,40)
            last=hi
        assert last==F(153,20)
        assert arb(d['exterior']['nonzero_margin'])>arb(873)/10000
        assert arb(d['exterior']['primary_amplitude'])<arb(807010)/10**6
        assert arb(d['exterior']['dual_amplitude_with_shift'])<arb(105657)/10**6
        assert all(d['initial_guards'].values()) and all(d['exterior']['guards'].values())
        assert F(12959,80000)<F(186,1000) and F(37,200)>F(17,100)
        assert 1-F(37,200)**2<1
        assert 5000000200000<2*3000175332800
        assert d['external_RH_and_barrier_replayed'] is False
        catalogs.append(geometry)
    assert catalogs[0]==catalogs[1]
    return {'status':'passed','rectangles_each_precision':3591,'precisions':[160,256],
            'identical_exact_cover_and_prime_choices':True,'Lambda_bound':'1791/10000',
            'scope':'Independent receipt and geometry audit, same Arb implementation; external computations not replayed.'}

if __name__=='__main__':
    d=audit()
    (Path(__file__).resolve().parent/'receipt_audit.json').write_text(json.dumps(d,indent=2)+'\n')
    print(json.dumps(d,indent=2))


==> anc/certificates/canopy_frontier/cert_frontier.py <==
#!/usr/bin/env python3
"""Directed canopy at t=12959/80000, y0=37/200: Lambda <=1791/10000."""
import argparse,json,time
from fractions import Fraction as F
from pathlib import Path
from flint import arb,ctx
from frontier_engine import Canopy,q

T=F(12959,80000);Y=F(37,200);TOP=F(33,40)
ALLPRIMES=(2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53)
def aq(x):return arb(x.numerator)/x.denominator

def engine(bits):
 e=Canopy(bits,time=T,ytop=TOP)
 ds=[(1,0,arb(0),arb(1))]
 for p in ALLPRIMES:
  lp=arb(p).log();wp=(e.c*lp*lp).exp()
  ds += [(d*p,1-o,ld+lp,w*wp) for d,o,ld,w in ds]
  if p in (37,43,53):e.catalogues[ALLPRIMES[:ALLPRIMES.index(p)+1]]=ds.copy()
 return e

def exterior(bits):
 e=Canopy(bits,cutoff=10**16,time=T,ytop=TOP)
 L=e.L0;y=aq(Y);ytop=aq(TOP)
 a=(1+y)/2-e.delta;b=(1-y)/2-2*e.delta
 P=e.mass(a,L)-1
 Q=(-y*L/2+e.dg).exp()*e.mass(b,L,y/2)
 S=1+P+Q
 d1=(e.t**2*L**2/16+q(313,500))/(e.A-q(333,50))
 AB=(d1.exp()-1)*S
 nu=(L/2).exp()-1
 corr=q(31,25)*((ytop*arb(3).log()).exp()+(-ytop*arb(3).log()).exp())/(nu-q(1,8))+(3*(L**2+arb.pi()**2/4).sqrt()+q(261,25))/(e.A-12)
 C=(-(1+y)*L/4-e.t*L**2/16+corr).exp()
 margin=1-P-Q-AB-C
 Kp=1-a+2*e.c*e.delta;Kd=1-b+2*e.c*e.delta
 Fp=(1-(-3*Kp).exp())/Kp;Fd=(1-(-3*Kd).exp())/Kd
 Z=L/2+e.delta-3
 guards={'L_above_two':L>2,
  'primary_head_decreases':a>0,'dual_head_decreases':y>0,
  'primary_sum_decreases':a+e.c*L-2*e.c*(L/2+e.delta)>0,
  'dual_sum_decreases':b+e.c*L-2*e.c*(L/2+e.delta)>0,
  'primary_tail_decreases':e.c*Z*Fp>q(1,2),
  'dual_tail_decreases':(y/2+e.c*Z)*Fd>q(1,2),
  'dual_y_weights_decrease':L/2-(L/2+e.delta)/2>0,
  'AB_exponent_decreases':L>2,
  'C_exponent_decreases':(1+y)/4+e.t*L/8>0,
  'C_floor_denominator_positive':nu-q(1,8)>0,
  'C_log_ratio_decreases':e.A>12 and L>2,
  'nonzero_margin_above_008':margin>q(8,100),
  'ytop_covers_classical':ytop>(1-2*e.t).sqrt()}
 assert all(guards.values())
 return {'L0':str(L),'primary_amplitude':str(P),'dual_amplitude_with_shift':str(Q),
  'AB_error':str(AB),'C_error':str(C),'nonzero_margin':str(margin),'guards':guards,
  'scope':'All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent.'}

def certificate(bits):
 e=engine(bits);records=[];counts={};worst=None;wg=None
 edges=[F(k,200) for k in range(41)]+[F(1,5)+F(k,20) for k in range(1,150)]
 assert edges[0]==0 and edges[-1]==F(153,20)
 assert e.L0+aq(edges[-1])>(q(10)**16/(4*arb.pi())).log()
 for col,(ll,lh) in enumerate(zip(edges,edges[1:])):
  y=Y;width=F(1,2000)
  while y<TOP:
   width=min(width,TOP-y)
   while True:
    yp=y+width;passed=None
    for ps in e.catalogues:
     m,v=e.cell(e.L0+aq(ll),e.L0+aq(lh),aq(y),aq(yp),ps)
     if m>q(1,10000) and v['g_lower']>q(1,30000):
      passed=(ps,m,v);break
    if passed:break
    width/=2
    if width<F(1,256000):raise AssertionError(('uncovered',str(ll),str(lh),str(y),str(width),str(m)))
   ps,m,v=passed
   if worst is None or m.lower()<worst.lower():worst=m
   if wg is None or v['g_lower'].lower()<wg.lower():wg=v['g_lower']
   key=str(ps[-1]);counts[key]=counts.get(key,0)+1
   records.append({'column':col,'L_lower_offset':str(ll),'L_upper_offset':str(lh),
    'y_lower':str(y),'y_upper':str(yp),'primes':list(ps),'intervals':{k:str(z) for k,z in v.items()}})
   y=yp;width=min(2*width,F(1,20))
  if col<10 or col%20==0:print('column',col+1,'/',len(edges)-1,'rectangles',len(records),'catalogues',counts,flush=True)
 for col in range(len(edges)-1):
  rows=[r for r in records if r['column']==col]
  assert F(rows[0]['y_lower'])==Y and F(rows[-1]['y_upper'])==TOP
  for a,b in zip(rows,rows[1:]):assert a['y_upper']==b['y_lower']
 tail=exterior(bits)
 assert T+Y**2/2==F(1791,10000)
 # Published rectangular barrier restrictions and rigorous RH height.
 guards={'time_inside_published_rectangle':T<F(186,1000),
  'height_inside_published_rectangle':Y>F(17,100),
  'required_width_below_one':1-Y*Y<1,
  'initial_height_below_finite_RH':5000000200000<2*3000175332800,
  'canopy_overlaps_barrier':5000000000000<5000000194858,
  'target_identity':T+Y*Y/2==F(1791,10000)}
 assert all(guards.values())
 return {'status':'passed','bits':bits,'time_H':str(T),'time_Xi':str(T/4),'y0_H':str(Y),'h0_Xi':str(Y/2),
  'Lambda_bound':str(T+Y*Y/2),'Lambda_decimal':'0.1791','horizontal_cutoff_H':'5000000000000',
  'handoff_H':'10000000000000000','ytop_H':str(TOP),'rectangles':len(records),'counts_by_last_prime':counts,
  'worst_margin':str(worst),'worst_g_lower':str(wg),'initial_guards':{k:bool(v) for k,v in e.initial_guards.items()},
  'transfer_guards':guards,'external_RH_and_barrier_replayed':False,'exterior':tail,'cells':records}

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--bits',type=int,default=160);p.add_argument('--output',type=Path,required=True);a=p.parse_args()
 result=certificate(a.bits);a.output.write_text(json.dumps(result,indent=2)+'\n')
 print(json.dumps({k:v for k,v in result.items() if k!='cells'},indent=2),flush=True)


==> anc/certificates/canopy_frontier/frontier_160.log <==
column 1 / 189 rectangles 19 catalogues {'53': 1, '43': 1, '37': 1, '29': 1, '19': 1, '11': 1, '5': 13}
column 2 / 189 rectangles 38 catalogues {'53': 2, '43': 2, '37': 2, '29': 2, '19': 2, '11': 2, '5': 26}
column 3 / 189 rectangles 57 catalogues {'53': 2, '43': 4, '37': 3, '29': 3, '19': 3, '11': 3, '5': 39}
column 4 / 189 rectangles 76 catalogues {'53': 2, '43': 5, '37': 5, '29': 3, '19': 5, '11': 4, '5': 52}
column 5 / 189 rectangles 95 catalogues {'53': 2, '43': 6, '37': 6, '29': 4, '19': 7, '11': 5, '5': 65}
column 6 / 189 rectangles 114 catalogues {'53': 2, '43': 6, '37': 8, '29': 5, '19': 9, '11': 6, '5': 78}
column 7 / 189 rectangles 133 catalogues {'53': 2, '43': 6, '37': 10, '29': 6, '19': 11, '11': 7, '5': 91}
column 8 / 189 rectangles 152 catalogues {'53': 2, '43': 6, '37': 11, '29': 8, '19': 13, '11': 8, '5': 104}
column 9 / 189 rectangles 171 catalogues {'53': 2, '43': 6, '37': 12, '29': 10, '19': 15, '11': 9, '5': 117}
column 10 / 189 rectangles 190 catalogues {'53': 2, '43': 6, '37': 12, '29': 13, '19': 17, '11': 10, '5': 130}
column 21 / 189 rectangles 399 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 53, '11': 30, '5': 273}
column 41 / 189 rectangles 779 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 86, '5': 537}
column 61 / 189 rectangles 1159 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 892}
column 81 / 189 rectangles 1539 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 1272}
column 101 / 189 rectangles 1919 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 1652}
column 121 / 189 rectangles 2299 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 2032}
column 141 / 189 rectangles 2679 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 2412}
column 161 / 189 rectangles 3059 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 2792}
column 181 / 189 rectangles 3439 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 3172}
{
  "status": "passed",
  "bits": 160,
  "time_H": "12959/80000",
  "time_Xi": "12959/320000",
  "y0_H": "37/200",
  "h0_Xi": "37/400",
  "Lambda_bound": "1791/10000",
  "Lambda_decimal": "0.1791",
  "horizontal_cutoff_H": "5000000000000",
  "handoff_H": "10000000000000000",
  "ytop_H": "33/40",
  "rectangles": 3591,
  "counts_by_last_prime": {
    "53": 2,
    "43": 6,
    "37": 12,
    "29": 23,
    "19": 113,
    "11": 111,
    "5": 3324
  },
  "worst_margin": "[0.00024579947026916638099970176134017358821777 +/- 7.35e-45]",
  "worst_g_lower": "[0.00012969382462944475750698002929827874289877 +/- 5.68e-45]",
  "initial_guards": {
    "domain_x": true,
    "time_in_domain": true,
    "L0_above_two": true,
    "sigma_lower_loss": true,
    "sigma_upper_loss": true,
    "shift_coefficient_loss": true,
    "log_N_loss": true,
    "paired_gamma_log_loss": true,
    "finite_head_below_N": true,
    "y_top_covers_classical_strip": true
  },
  "transfer_guards": {
    "time_inside_published_rectangle": true,
    "height_inside_published_rectangle": true,
    "required_width_below_one": true,
    "initial_height_below_finite_RH": true,
    "canopy_overlaps_barrier": true,
    "target_identity": true
  },
  "external_RH_and_barrier_replayed": false,
  "exterior": {
    "L0": "[34.310337240935440051309971680680410473819328736 +/- 4.33e-46]",
    "primary_amplitude": "[0.80700922304845502056579522892340015848144626 +/- 5.70e-45]",
    "dual_amplitude_with_shift": "[0.105656395508832055814777160836385979796086604 +/- 2.42e-46]",
    "AB_error": "[4.8899268285333263999699726083105e-16 +/- 4.26e-48]",
    "C_error": "[2.568163404192134975887319072934816271316951826e-10 +/- 5.68e-56]",
    "nonzero_margin": "[0.08733438118589609420753125931884195743172468 +/- 3.76e-45]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_008": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  }
}


==> anc/certificates/canopy_frontier/frontier_256.log <==
column 1 / 189 rectangles 19 catalogues {'53': 1, '43': 1, '37': 1, '29': 1, '19': 1, '11': 1, '5': 13}
column 2 / 189 rectangles 38 catalogues {'53': 2, '43': 2, '37': 2, '29': 2, '19': 2, '11': 2, '5': 26}
column 3 / 189 rectangles 57 catalogues {'53': 2, '43': 4, '37': 3, '29': 3, '19': 3, '11': 3, '5': 39}
column 4 / 189 rectangles 76 catalogues {'53': 2, '43': 5, '37': 5, '29': 3, '19': 5, '11': 4, '5': 52}
column 5 / 189 rectangles 95 catalogues {'53': 2, '43': 6, '37': 6, '29': 4, '19': 7, '11': 5, '5': 65}
column 6 / 189 rectangles 114 catalogues {'53': 2, '43': 6, '37': 8, '29': 5, '19': 9, '11': 6, '5': 78}
column 7 / 189 rectangles 133 catalogues {'53': 2, '43': 6, '37': 10, '29': 6, '19': 11, '11': 7, '5': 91}
column 8 / 189 rectangles 152 catalogues {'53': 2, '43': 6, '37': 11, '29': 8, '19': 13, '11': 8, '5': 104}
column 9 / 189 rectangles 171 catalogues {'53': 2, '43': 6, '37': 12, '29': 10, '19': 15, '11': 9, '5': 117}
column 10 / 189 rectangles 190 catalogues {'53': 2, '43': 6, '37': 12, '29': 13, '19': 17, '11': 10, '5': 130}
column 21 / 189 rectangles 399 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 53, '11': 30, '5': 273}
column 41 / 189 rectangles 779 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 86, '5': 537}
column 61 / 189 rectangles 1159 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 892}
column 81 / 189 rectangles 1539 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 1272}
column 101 / 189 rectangles 1919 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 1652}
column 121 / 189 rectangles 2299 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 2032}
column 141 / 189 rectangles 2679 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 2412}
column 161 / 189 rectangles 3059 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 2792}
column 181 / 189 rectangles 3439 catalogues {'53': 2, '43': 6, '37': 12, '29': 23, '19': 113, '11': 111, '5': 3172}
{
  "status": "passed",
  "bits": 256,
  "time_H": "12959/80000",
  "time_Xi": "12959/320000",
  "y0_H": "37/200",
  "h0_Xi": "37/400",
  "Lambda_bound": "1791/10000",
  "Lambda_decimal": "0.1791",
  "horizontal_cutoff_H": "5000000000000",
  "handoff_H": "10000000000000000",
  "ytop_H": "33/40",
  "rectangles": 3591,
  "counts_by_last_prime": {
    "53": 2,
    "43": 6,
    "37": 12,
    "29": 23,
    "19": 113,
    "11": 111,
    "5": 3324
  },
  "worst_margin": "[0.000245799470269166380999701761340173588217770479898846235776848082199425 +/- 3.34e-73]",
  "worst_g_lower": "[0.0001296938246294447575069800292982787428987661485976520448703741583607751 +/- 6.87e-74]",
  "initial_guards": {
    "domain_x": true,
    "time_in_domain": true,
    "L0_above_two": true,
    "sigma_lower_loss": true,
    "sigma_upper_loss": true,
    "shift_coefficient_loss": true,
    "log_N_loss": true,
    "paired_gamma_log_loss": true,
    "finite_head_below_N": true,
    "y_top_covers_classical_strip": true
  },
  "transfer_guards": {
    "time_inside_published_rectangle": true,
    "height_inside_published_rectangle": true,
    "required_width_below_one": true,
    "initial_height_below_finite_RH": true,
    "canopy_overlaps_barrier": true,
    "target_identity": true
  },
  "external_RH_and_barrier_replayed": false,
  "exterior": {
    "L0": "[34.31033724093544005130997168068041047381932873642421220344492999166390340768 +/- 6.34e-76]",
    "primary_amplitude": "[0.8070092230484550205657952289234001584814462563542968209420732210857077940 +/- 2.18e-74]",
    "dual_amplitude_with_shift": "[0.10565639550883205581477716083638597979608660392597242442619047595648810247 +/- 2.29e-75]",
    "AB_error": "[4.889926828533326399969972608310517305688697409498656565069410e-16 +/- 7.15e-77]",
    "C_error": "[2.56816340419213497588731907293481627131695182598195632610721467864699762408e-10 +/- 6.13e-85]",
    "nonzero_margin": "[0.0873343811858960942075312593188419574317246815363050031637997204814261287 +/- 3.83e-74]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_008": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  }
}


==> anc/certificates/canopy_frontier/frontier_engine.py <==
"""Directed rectangular bounds for a fixed-time Euler-mollified canopy.

This module uses exact erfi integrals, positive coefficient comparisons,
and paired-subset overlap credits. It never samples the oscillatory phase.
"""
from flint import arb,ctx
from fractions import Fraction
from itertools import combinations

def q(n,d=1):return arb(n)/d

class Canopy:
    def __init__(self,bits=160,cutoff=5*10**12,time=Fraction(4,25), ytop=Fraction(9,10)):
        ctx.prec=bits
        self.bits=bits;self.X=cutoff;self.A=arb(cutoff)-1
        self.pi=arb.pi();self.L0=(self.A/(4*self.pi)).log()
        self.t=q(time.numerator,time.denominator);self.c=self.t/4;self.delta=arb(10)**-12
        self.dg=2*self.delta;self.n0=1000;self.ell=arb(self.n0).log()
        self.logs=[arb(n).log() for n in range(1,self.n0+1)]
        self.square_weights=[(self.c*u*u).exp() for u in self.logs]
        self.catalogues={}
        for primes in ((2,3,5),(2,3,5,7,11),(2,3,5,7,11,13,17,19),(2,3,5,7,11,13,17,19,23,29)):
            ds=[]
            for count in range(len(primes)+1):
                for pp in combinations(primes,count):
                    d=1;ld=arb(0);sq=arb(0)
                    for p in pp:
                        d*=p;lp=arb(p).log();ld+=lp;sq+=lp*lp
                    ds.append((d,count%2,ld,(self.c*sq).exp()))
            self.catalogues[primes]=ds
        ap=1/self.A+6/self.A**2;aa=self.L0/2+self.pi/4+4/self.A
        dl=2/self.A+2/self.A**2
        CA=3/self.A+dl/(4*(1-dl))+self.t/2*aa*ap
        self.initial_guards={
            'domain_x':self.A>200,'time_in_domain':0<self.t<q(1,2),
            'L0_above_two':self.L0>2,
            'sigma_lower_loss':self.t/(2*self.A**2)*(1+8/self.A**2)<self.delta,
            'sigma_upper_loss':2*self.t/self.A<self.delta,
            'shift_coefficient_loss':self.t/(2*(self.A-6))<self.delta,
            'log_N_loss':self.t*self.pi/(8*self.A)<self.delta,
            'paired_gamma_log_loss':CA<self.dg,
            'finite_head_below_N':(self.L0/2).exp()-1>self.n0,
            'y_top_covers_classical_strip':q(ytop.numerator,ytop.denominator)>(1-2*self.t).sqrt(),
        }
        assert all(self.initial_guards.values()),self.initial_guards

    def integral(self,sigma,lo,hi):
        c=self.c;d=1-sigma;rt=c.sqrt()
        return self.pi.sqrt()/(2*rt)*(-d*d/(4*c)).exp()*((rt*hi+d/(2*rt)).erfi()-(rt*lo+d/(2*rt)).erfi())

    def mass(self,v,L,gamma_rate=arb(0)):
        U=L/2+self.delta;Z=U-3;K=1-v+2*self.c*self.delta
        F=(1-(-3*K).exp())/K
        assert v+self.c*L-2*self.c*U>0
        assert (gamma_rate+self.c*Z)*F>q(1,2)
        sigma=v+self.c*L
        head=sum((b*(-sigma*u).exp() for b,u in zip(self.square_weights,self.logs)),arb(0))
        return head+self.integral(sigma,self.ell,U)

    def cell(self,Llo,Lhi,ylo,yhi,primes):
        c,delta=self.c,self.delta
        Ulo=Llo/2+delta;Uhi=Lhi/2+delta
        a=(1+ylo)/2-delta;b=(1-ylo)/2-delta
        sigma_lo=a+c*Llo
        sigma_hi=(1+yhi)/2+c*Lhi+delta
        Ghi=(-ylo*Llo/2+self.dg).exp()
        Glo=(-yhi*Lhi/2-self.dg).exp()
        P=self.mass(a,Llo)
        Q=Ghi*self.mass(b,Llo,ylo/2)
        S=P+Q
        # Combined gamma/dual coefficients decrease with y and L.
        assert Llo/2-Ulo/2>0
        assert c*Llo>1-b
        ds=self.catalogues[primes]
        rho_hi={d:wt*(-sigma_lo*ld).exp() for d,_,ld,wt in ds}
        rho_lo={d:wt*(-sigma_hi*ld).exp() for d,_,ld,wt in ds}
        Eminus=arb(1);Eplus=arb(1)
        for p in primes:
            assert rho_hi[p]<1
            Eminus*=1-rho_lo[p];Eplus*=1+rho_hi[p]
        floor_base=(Llo/2).exp()
        spill=arb(0)
        for d,odd,ld,wt in ds:
            if not odd:continue
            if 2*(d+1)<floor_base:
                h=-(1-(d+1)/floor_base).log()
                lo=Llo/2-ld-h
                if lo>0:
                    T=self.integral(sigma_lo,lo,Ulo)+Ghi*self.integral(b+c*Llo,lo,Ulo)
                else:T=S
            else:T=S
            spill+=rho_hi[d]*T
        raw=Eminus*S+2*spill
        # Remainders: the model's small conjugate-exponent shift,
        # and Theorem 1.3's AB and C terms, on the whole rectangle.
        shift_error=Q*((delta*Uhi).exp()-1)
        d1=(self.t**2/16*Llo**2+q(313,500))/(4*self.pi*Llo.exp()-q(333,50))
        ab=(d1.exp()-1)*(P+(delta*Uhi).exp()*Q)
        nu=floor_base-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+self.pi**2/4).sqrt()+q(261,25))/(4*self.pi*Llo.exp()-12)
        ec=(-(1+ylo)*Llo/4-self.t*Llo**2/16+corr).exp()
        error=Eplus*(shift_error+ab+ec)
        CP,CQ=arb(0),arb(0)
        if raw+error>=2:
            credit_hi=Llo/2-arb(2).log()+(1-(-Llo/2).exp()).log()
            for d,odd,ld,wt in ds:
                # d=2e, e>1; toggling 2 pairs opposite parities.
                if d<=2 or d%2:continue
                credit_lo=Uhi-ld+(1+d*(-Uhi).exp()).log()
                if credit_lo<credit_hi:
                    IP=self.integral(sigma_hi,credit_lo,credit_hi)
                    IQ=self.integral(sigma_hi-ylo,credit_lo,credit_hi)
                    assert IP>0 and IQ>0
                    CP+=rho_lo[d]*IP
                    CQ+=rho_lo[d]*Glo*IQ
        B=raw-2*(CP+CQ)
        margin=2-B-error
        return margin,{'raw_norm':raw,'primary_credit':CP,'dual_credit':CQ,
            'norm_upper':B,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'g_lower':margin/Eplus,
            'Eplus':Eplus,'S_upper':S}

if __name__=='__main__':
    e=Canopy()
    for yy in ((q(1,5),q(41,200)),(q(41,200),q(21,100)),(q(3,10),q(7,20))):
        for ps in e.catalogues:
            m,v=e.cell(e.L0,e.L0+q(1,20),*yy,ps)
            print(tuple(str(x) for x in yy),ps,str(m),flush=True)


==> anc/certificates/canopy_frontier/limits_160.json <==
{
  "bits": 160,
  "status": "passed_diagnostics",
  "fixed_pair_prime_table": [
    {
      "last_prime": 29,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[-0.00557327291486487027648484933919327364352630 +/- 6.82e-45]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 31,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[-0.00237442257650986521317824153677024070950602 +/- 4.53e-45]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 37,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[-2.769564494082676536042631068157249048350e-5 +/- 4.44e-45]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 41,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.00192370199554423810389311611516729877083037 +/- 7.67e-45]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 43,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.00370169094686216801630732633268242557077106 +/- 6.77e-45]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 47,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.0052164531537138258130743658958810151053745 +/- 2.33e-44]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 53,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.0064441933609357687808372012205832753134558 +/- 3.72e-44]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 59,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.0074619626842223345964765030978941207394893 +/- 3.55e-44]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 61,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.0084149599430548966631919025089277908317424 +/- 6.73e-44]",
      "positive": true,
      "negative": false
    }
  ],
  "failed_01789_pair": [
    {
      "last_prime": 53,
      "time_H": "12943/80000",
      "y0_H": "37/200",
      "Lambda_pair": "1789/10000",
      "margin": "[-0.0049281079216714997440241788023017288951547 +/- 3.05e-44]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 61,
      "time_H": "12943/80000",
      "y0_H": "37/200",
      "Lambda_pair": "1789/10000",
      "margin": "[-0.0029890966177677121439356791738638066326690 +/- 6.62e-44]",
      "positive": false,
      "negative": true
    }
  ],
  "scope": "Point diagnostics for one specified coefficient budget. Neither a complete canopy certificate nor an optimality theorem. A negative margin does not exhibit a zero or rule out another estimate."
}


==> anc/certificates/canopy_frontier/limits_160.log <==
{'last_prime': 29, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[-0.00557327291486487027648484933919327364352630 +/- 6.82e-45]', 'positive': False, 'negative': True}
{'last_prime': 31, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[-0.00237442257650986521317824153677024070950602 +/- 4.53e-45]', 'positive': False, 'negative': True}
{'last_prime': 37, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[-2.769564494082676536042631068157249048350e-5 +/- 4.44e-45]', 'positive': False, 'negative': True}
{'last_prime': 41, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.00192370199554423810389311611516729877083037 +/- 7.67e-45]', 'positive': True, 'negative': False}
{'last_prime': 43, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.00370169094686216801630732633268242557077106 +/- 6.77e-45]', 'positive': True, 'negative': False}
{'last_prime': 47, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.0052164531537138258130743658958810151053745 +/- 2.33e-44]', 'positive': True, 'negative': False}
{'last_prime': 53, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.0064441933609357687808372012205832753134558 +/- 3.72e-44]', 'positive': True, 'negative': False}
{'last_prime': 59, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.0074619626842223345964765030978941207394893 +/- 3.55e-44]', 'positive': True, 'negative': False}
{'last_prime': 61, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.0084149599430548966631919025089277908317424 +/- 6.73e-44]', 'positive': True, 'negative': False}
{'last_prime': 53, 'time_H': '12943/80000', 'y0_H': '37/200', 'Lambda_pair': '1789/10000', 'margin': '[-0.0049281079216714997440241788023017288951547 +/- 3.05e-44]', 'positive': False, 'negative': True}
{'last_prime': 61, 'time_H': '12943/80000', 'y0_H': '37/200', 'Lambda_pair': '1789/10000', 'margin': '[-0.0029890966177677121439356791738638066326690 +/- 6.62e-44]', 'positive': False, 'negative': True}


==> anc/certificates/canopy_frontier/limits_256.json <==
{
  "bits": 256,
  "status": "passed_diagnostics",
  "fixed_pair_prime_table": [
    {
      "last_prime": 29,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[-0.0055732729148648702764848493391932736435262958415881918906121081295591512 +/- 4.36e-74]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 31,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[-0.0023744225765098652131782415367702407095060232212482522820171472796142958 +/- 2.92e-74]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 37,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[-2.76956449408267653604263106815724904834990571429351729656606835595443e-5 +/- 4.16e-74]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 41,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.0019237019955442381038931161151672987708303645513842826855202874860920353 +/- 9.24e-74]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 43,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.0037016909468621680163073263326824255707710598549880566995303101857693525 +/- 9.14e-74]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 47,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.005216453153713825813074365895881015105374511796945442855224316031154829 +/- 5.21e-73]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 53,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.006444193360935768780837201220583275313455773618746648486522055763840358 +/- 6.09e-73]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 59,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.007461962684222334596476503097894120739489285115320330041861319831505856 +/- 4.35e-73]",
      "positive": true,
      "negative": false
    },
    {
      "last_prime": 61,
      "time_H": "1621/10000",
      "y0_H": "37/200",
      "Lambda_pair": "14337/80000",
      "margin": "[0.00841495994305489666319190250892779083174237298956974235062656674042571 +/- 1.98e-72]",
      "positive": true,
      "negative": false
    }
  ],
  "failed_01789_pair": [
    {
      "last_prime": 53,
      "time_H": "12943/80000",
      "y0_H": "37/200",
      "Lambda_pair": "1789/10000",
      "margin": "[-0.004928107921671499744024178802301728895154690092106250215125292339683390 +/- 6.35e-73]",
      "positive": false,
      "negative": true
    },
    {
      "last_prime": 61,
      "time_H": "12943/80000",
      "y0_H": "37/200",
      "Lambda_pair": "1789/10000",
      "margin": "[-0.00298909661776771214393567917386380663266902582099863920987437575507558 +/- 1.31e-72]",
      "positive": false,
      "negative": true
    }
  ],
  "scope": "Point diagnostics for one specified coefficient budget. Neither a complete canopy certificate nor an optimality theorem. A negative margin does not exhibit a zero or rule out another estimate."
}


==> anc/certificates/canopy_frontier/limits_256.log <==
{'last_prime': 29, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[-0.0055732729148648702764848493391932736435262958415881918906121081295591512 +/- 4.36e-74]', 'positive': False, 'negative': True}
{'last_prime': 31, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[-0.0023744225765098652131782415367702407095060232212482522820171472796142958 +/- 2.92e-74]', 'positive': False, 'negative': True}
{'last_prime': 37, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[-2.76956449408267653604263106815724904834990571429351729656606835595443e-5 +/- 4.16e-74]', 'positive': False, 'negative': True}
{'last_prime': 41, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.0019237019955442381038931161151672987708303645513842826855202874860920353 +/- 9.24e-74]', 'positive': True, 'negative': False}
{'last_prime': 43, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.0037016909468621680163073263326824255707710598549880566995303101857693525 +/- 9.14e-74]', 'positive': True, 'negative': False}
{'last_prime': 47, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.005216453153713825813074365895881015105374511796945442855224316031154829 +/- 5.21e-73]', 'positive': True, 'negative': False}
{'last_prime': 53, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.006444193360935768780837201220583275313455773618746648486522055763840358 +/- 6.09e-73]', 'positive': True, 'negative': False}
{'last_prime': 59, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.007461962684222334596476503097894120739489285115320330041861319831505856 +/- 4.35e-73]', 'positive': True, 'negative': False}
{'last_prime': 61, 'time_H': '1621/10000', 'y0_H': '37/200', 'Lambda_pair': '14337/80000', 'margin': '[0.00841495994305489666319190250892779083174237298956974235062656674042571 +/- 1.98e-72]', 'positive': True, 'negative': False}
{'last_prime': 53, 'time_H': '12943/80000', 'y0_H': '37/200', 'Lambda_pair': '1789/10000', 'margin': '[-0.004928107921671499744024178802301728895154690092106250215125292339683390 +/- 6.35e-73]', 'positive': False, 'negative': True}
{'last_prime': 61, 'time_H': '12943/80000', 'y0_H': '37/200', 'Lambda_pair': '1789/10000', 'margin': '[-0.00298909661776771214393567917386380663266902582099863920987437575507558 +/- 1.31e-72]', 'positive': False, 'negative': True}


==> anc/certificates/canopy_frontier/probe_limits.py <==
#!/usr/bin/env python3
"""Directed point diagnostics; failures are failures of this budget, not zeros."""
import argparse,json
from pathlib import Path
from fractions import Fraction as F
from flint import arb,ctx
from frontier_engine import Canopy,q
PRIMES=(2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61)
def point_table(bits,time,y,lasts):
 e=Canopy(bits,time=time);ds=[(1,0,arb(0),arb(1))];rows=[]
 for p in PRIMES:
  lp=arb(p).log();wp=(e.c*lp*lp).exp()
  ds += [(d*p,1-o,ld+lp,w*wp) for d,o,ld,w in ds]
  if p not in lasts:continue
  pp=PRIMES[:PRIMES.index(p)+1];e.catalogues[pp]=ds
  m,v=e.cell(e.L0,e.L0,q(y.numerator,y.denominator),q(y.numerator,y.denominator),pp)
  row={'last_prime':p,'time_H':str(time),'y0_H':str(y),'Lambda_pair':str(time+y*y/2),
   'margin':str(m),'positive':bool(m>0),'negative':bool(m<0)}
  rows.append(row);print(row,flush=True)
 return rows
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--bits',type=int,default=160);p.add_argument('--output',type=Path,required=True);a=p.parse_args()
 rows=point_table(a.bits,F(1621,10000),F(37,200),{29,31,37,41,43,47,53,59,61})
 fail=point_table(a.bits,F(12943,80000),F(37,200),{53,61})
 assert F(12943,80000)+F(37,200)**2/2==F(1789,10000)
 assert all(r['negative'] for r in fail)
 data={'bits':a.bits,'status':'passed_diagnostics','fixed_pair_prime_table':rows,
 'failed_01789_pair':fail,'scope':'Point diagnostics for one specified coefficient budget. Neither a complete canopy certificate nor an optimality theorem. A negative margin does not exhibit a zero or rule out another estimate.'}
 a.output.write_text(json.dumps(data,indent=2)+'\n')


==> anc/certificates/canopy_frontier/receipt_audit.json <==
{
  "status": "passed",
  "rectangles_each_precision": 3591,
  "precisions": [
    160,
    256
  ],
  "identical_exact_cover_and_prime_choices": true,
  "Lambda_bound": "1791/10000",
  "scope": "Independent receipt and geometry audit, same Arb implementation; external computations not replayed."
}


==> anc/certificates/canopy_frontier/requirements.txt <==
python-flint==0.9.0


==> anc/certificates/canopy_inverse/README_INVERSE_CANOPY.txt <==
FINITE RECIPROCAL-HEAD CANOPY - 15 OCTOBER 2026
==============================================

Result and scope
----------------
Theorem 7.19 gives Lambda<=3559/20000=0.17795 from a new canopy and
the same published finite-RH and rectangular time-barrier results used
at the preceding checkpoints. No RH, QRH or A1-A3 premise is added.
This is a computer-assisted manuscript theorem, subject to independent
mathematical review, not a claim of an independently accepted record.
The published initial-RH and time-barrier numerical runs are NOT rerun.

Parameters: H time 12867/80000=0.1608375, H strip height 37/200=0.185.
Xi time 12867/320000, Xi strip half-height 37/400.
The resulting ceiling is about 3.254642861e-6 below the earlier
audit-relative collective endpoint 0.177953254642861..., which uses
different imported frontier premises.

Replay
------
Unzip the complete bundle, keep the adjacent canopy_frontier directory,
and change to certificates/canopy_inverse. Install the pinned requirements:
python-flint==0.9.0, numpy==2.3.5. Then run

python3 cert_inverse_cover.py --bits 160 --output inverse_cover_160.json
python3 cert_inverse_cover.py --bits 256 --output inverse_cover_256.json
python3 audit_inverse.py
python3 check_qrh_geometry.py

The .log files are captured stdout of the corresponding cover commands.
The engine imports the unchanged generalized positive-mass/integral
engine from ../canopy_frontier/frontier_engine.py. All 100 preceding
certificate files are retained byte-for-byte. No float reconnaissance
output is used by the proof programs.

Finite inverse head
-------------------
For c=t/4, b_n=exp(c log(n)^2), define a_1=1 and
a_n=-sum_{d|n,d<n}a_d b_(n/d), 2<=n<=128.
The finite polynomial mu(s)=sum_{d<=128}a_d d^(-s) cancels the primary
coefficients 2..128 of mu*S_N, since N>=128. This is a finite algebraic
identity. The program assumes neither convergence of an infinite
thermal Dirichlet series nor any sign pattern of the inverse coefficients.

Reference L_r=log((5*10^12-1)/(4*pi)), y_r=37/200,
sigma_r=(1+y_r)/2+c L_r, N_r=floor(exp(L_r/2)-1)=630782.
G_r=exp(-y_r L_r/2). The primary source weights are
b_n*n^(-sigma_r), and dual weights are G_r*b_n*n^(y_r-sigma_r).

Arb enclosures quantize each weighted mollifier coefficient at scale
2^27 and each positive source weight at scale 2^32. Every individual
quantization error is enclosed before the errors are summed. Signed
integer arrays then enumerate the COMPLETE finite convolution through
128*630782=80740096, in blocks. The exact primary/dual integer norm
numerators are 827653878373035760 and 257672719430126216, with common
denominator 2^59. Their sum plus the rigorous quantization-transfer
debit is <1.883023. The debit is <0.000282.

Overflow and quantization audit
------------------------------
Let m_d be quantized coefficients, w_(s,n) quantized source weights,
m_abs=sum_d |m_d|, w_max=max_(s,n)w_(s,n).
Before convolution, the program checks
  m_abs*w_max <2^63,
  (N_r+1)*w_max <2^64,
  m_abs*sum_n w_(s,n) <2^64, separately for each source array.
The first inequality bounds EVERY product and partial sum in a signed
int64 output entry, regardless of cancellation order, and excludes the
int64 minimum before abs. The second protects source reductions. The
third protects each unsigned absolute-value reduction, since it bounds
the absolute mass of the ENTIRE uncombined convolution. Reduced blocks
are accumulated with arbitrary-precision Python integers.

No floating-point array operations enter the convolution. If E_P,E_Q
are the full l1 source-array errors, E_mu the weighted-coefficient error,
and M the true weighted mollifier l1 mass, the convolution inequality
gives
  E <= M*(E_P+E_Q)+E_mu*(||P_integer||_1+||Q_integer||_1),
with the integer arrays divided by 2^32. This transfers the exact
integer norm to the true reference coefficient norm. All remaining
noninteger computations use Arb ball arithmetic.

At 160 and 256 bits the integer norms, quantized-array hashes, full
cover geometry and method choices agree. This is a consistency check
in one transcendental arithmetic implementation. The separate auditor
also compares convolution indexing against Python arbitrary integers
on a toy problem with both signs, zeros and several block sizes; that
test does not replace regeneration of the full reference calculation.

Uniform transfer, not point sampling
-----------------------------------
For a fixed exponent nu and cutoff N_r, the complete polynomial
coefficient norm decreases as Re(sigma) increases: every output
coefficient is simply reweighted by its output index to that power.
Thus the primary norm needs NO separate-factor parameter debit.

For the dual, write h=y-y_r>=0. Its frozen part is multiplied by at
most exp(-h L_r/2). For the change of n^y use the elementary inequality
  exp(-h L_r/2)*(n^h-1) <= h*log n, n<=N_r<exp(L_r/2).
The resulting tilt debit is h*M*Q1, where
Q1=G_r sum_{n<=N_r}b_n n^(y_r-sigma_r)log n.
The guard M*Q1>L_r*I_Q/2 makes the entire bound increase with h,
so the upper rectangle edge controls all intermediate y.

The changing Riemann-Siegel cutoff is bounded from above by exp(U+),
U+=L_upper/2+10^-12. All added coefficients beyond N_r are charged
by the exact-erfi decreasing-sum integral between N_r and exp(U+).
Its weights dominate the added weights throughout each cell; the
program checks U+<L_r and the decreasing-summand guard.
Lemma 7.18 gives the complete analytic proof for all real coordinates
and all intermediate cutoff indices.

The real-part loss and gamma modulus loss multiply this ideal norm by
at most exp(delta*(log(128)+U+)+2*delta), delta=10^-12.
The conjugate exponent shift is charged separately by positive dual
mass. The AB/C approximation errors use the published Polymath
majorants and the actual mollifier bound M*exp(delta*log(128)).
The constant primary coefficient equals one, so the reverse triangle
inequality gives |mu*S_primary|>=2-primary_norm. The dual magnitude
is bounded by its complete polynomial norm. In particular
|mu*conjugate(S_y)|=|mu|*|S_y|=|mu*S_y|; no false conjugate-phase
cancellation is used.

Full cover and infinite tail
---------------------------
153 columns of width 1/20 cover L_r..L_r+153/20, beyond the overlap
with u=10^16. Exact rational seams cover y=37/200..33/40.
There are 2449 rectangles. Nine low-corner rectangles use the inverse
head (all y<=0.2); the other 2440 use retained Euler budgets, ending
at primes 5,11,19,29 in counts 2414,17,8,1. All cells assert
mollified margin >1/10000 and true normalized amplitude >1/30000.
The minima exceed 0.000297 and 0.000161 respectively.

A fresh infinite-tail amplitude calculation at the new time gives
|H/B|>0.0698 for u>=10^16 and y>=0.185 up to the classical strip top.
It uses the same proved positive head/terminal-band monotonicity as
the preceding checkpoint, with the small exponent shift absorbed by
an extra delta in the dual exponent. Neither the old y>=0.2 phase
theorem nor the previous-time tail is extended outside its domain.

Published-input transfer
-----------------------
Platt-Trudgian, arXiv:2004.09765, Theorem 1, supplies initial RH through
3000175332800. Polymath, arXiv:1904.12438v2, Section 10 Table 1 second
row near 5*10^12+194858, supplies the rectangular time-barrier run by
the Section 8.4 method, up to time 0.186 and from y_B<0.17 to 1.
The new time is smaller, height larger, and required width <1. The
initial finite-RH height and horizontal overlap hold unchanged.
Polymath Theorem 1.2 then yields the global strip and Lambda<=0.17795.
The STRONG RECTANGULAR domain is reused; the minimal old curved
barrier hypothesis alone would not justify the restriction.
These external numerical runs are cited published inputs, not reruns.

Subsidiary QRH question
----------------------
Assuming H_(7/8), the initial H zero strip has half-height 3/4.
At t=12867/80000, de Bruijn contraction lowers the cap top to
sqrt(9633)/200=0.490739..., compared with the unconditional top
sqrt(27133)/200=0.823604.... All nine hard rectangles lie at y<=0.2,
so none is removed by that truncation. The QRH geometry checker
records this conditional comparison; QRH is not used by the new bound.
QRH alone gives the classical ceiling 9/32, weaker than 0.17795.
No claim is made that a different argument could not exploit QRH.

The local genus-two geometry, heat interval and period arithmetic
are unchanged; no global continuation of that core is asserted.


==> anc/certificates/canopy_inverse/audit_inverse.py <==
#!/usr/bin/env python3
"""Separate exact-convolution indexing test and full receipt/cover audit."""
import json
from pathlib import Path
from fractions import Fraction as F
import numpy as np
from flint import arb,ctx

def toy_convolution():
    # Python arbitrary integers provide a separate reference for several
    # block boundaries and both signs, including vanishing coefficients.
    coeff=[64,-31,19,-7,0,3]
    raw=[[0]+[max(0,67-3*n) for n in range(1,18)],
         [0]+[n*n%23 for n in range(1,18)]]
    N=17;J=len(coeff);expected=[]
    for side in range(2):
        out=[0]*(J*N+1)
        for d,k in enumerate(coeff,1):
            for n in range(1,N+1):out[d*n]+=k*raw[side][n]
        expected.append(sum(map(abs,out)))
    raw=np.array(raw,dtype=np.int64)
    for chunk in (1,7,13,37,200):
        actual=[0,0]
        for lo in range(1,J*N+1,chunk):
            hi=min(lo+chunk-1,J*N);work=np.zeros((2,hi-lo+1),dtype=np.int64)
            for d,k in enumerate(coeff,1):
                a=max(1,(lo+d-1)//d);b=min(N,hi//d)
                if a<=b:work[:,a*d-lo:b*d-lo+1:d]+=k*raw[:,a:b+1]
            for side in range(2):actual[side]+=int(np.abs(work[side]).sum(dtype=np.uint64))
        assert actual==expected

def audit():
    toy_convolution();root=Path(__file__).resolve().parent;geometries=[];frozen=[]
    for bits in (160,256):
        ctx.prec=bits
        d=json.loads((root/f'inverse_cover_{bits}.json').read_text())
        assert d['status']=='passed' and d['rectangles']==2449
        assert F(d['time_H'])+F(d['y0_H'])**2/2==F(3559,20000)
        assert F(3559,20000)<F(177953254642861,10**15)
        r=d['reference_inverse_certificate'];frozen.append(r)
        assert r['head']==128 and r['N_reference']==630782
        assert r['raw_scale']==2**32 and r['mollifier_scale']==2**27
        assert all(r['initial_guards'].values()) and r['integer_overflow_guards']
        ints=list(map(int,r['integer_norm_parts']))
        n=arb(sum(ints))/(2**59)+arb(r['quantization_transfer_error'])
        assert n.overlaps(arb(r['norm_upper'])) and n<arb(1883023)/10**6
        assert arb(r['quantization_transfer_error'])<arb(282)/10**6
        assert arb(d['fresh_exterior']['nonzero_margin'])>arb(698)/10000
        assert all(d['fresh_exterior']['guards'].values()) and all(d['transfer_guards'].values())
        geometry=[];counts={};last=F(0)
        for col in range(153):
            rows=[x for x in d['cells'] if x['column']==col]
            assert F(rows[0]['L_lower_offset'])==last==F(col,20)
            assert F(rows[0]['L_upper_offset'])==F(col+1,20)
            y=F(37,200)
            for x in rows:
                assert F(x['L_lower_offset'])==F(col,20) and F(x['L_upper_offset'])==F(col+1,20)
                assert F(x['y_lower'])==y and F(x['y_upper'])>y
                y=F(x['y_upper']);v=x['intervals'];m=arb(v['mollified_nonzero_margin'])
                assert m>arb(297)/10**6 and arb(v['g_lower'])>arb(161)/10**6
                method=x['method'];counts[method]=counts.get(method,0)+1
                if method=='inverse128':assert y<=F(1,5)
                geometry.append({k:v for k,v in x.items() if k!='intervals'})
            assert y==F(33,40);last=F(col+1,20)
        assert last==F(153,20)
        assert counts==d['counts_by_method'] and counts['inverse128']==9
        assert d['external_RH_and_time_barrier_replayed'] is False
        geometries.append(geometry)
    assert geometries[0]==geometries[1]
    for key in ('integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256'):
        assert frozen[0][key]==frozen[1][key]
    return {'status':'passed','precisions':[160,256],'rectangles_each_precision':2449,
        'inverse_rectangles':9,'same_geometry_and_integer_arrays':True,
        'toy_convolution_checked_with_Python_integers':True,'Lambda_ceiling':'3559/20000',
        'scope':'Receipt and exact-index audit; transcendental enclosures share Arb; external published runs not replayed.'}

if __name__=='__main__':
    result=audit();p=Path(__file__).resolve().parent/'inverse_audit.json'
    p.write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))


==> anc/certificates/canopy_inverse/cert_inverse_cover.py <==
#!/usr/bin/env python3
"""Complete directed canopy using a frozen reciprocal head and retained Euler norms."""
import argparse,json
from pathlib import Path
from fractions import Fraction as F
from cert_inverse_engine import FrozenInverse,Canopy,q,aq,TIME,Y0
from inverse_exterior import exterior

TOP=F(33,40)
def certificate(bits):
 f=FrozenInverse(bits);e=f.e;cells=[];counts={};worst=None;wg=None
 edges=[F(j,20) for j in range(154)]
 assert e.L0+aq(edges[-1])>(q(10)**16/(4*e.pi)).log()
 for col,(ll,lh) in enumerate(zip(edges,edges[1:])):
  y=Y0;width=F(1,200)
  while y<TOP:
   width=min(width,TOP-y)
   while True:
    yp=y+width;passed=None
    # Try the reciprocal head first only near the short low corner.
    if lh<=F(3,10) and yp<=F(1,4):
     m,v=f.cell(ll,lh,y,yp)
     if m>q(1,10000) and v['g_lower']>q(1,30000):passed=('inverse128',m,v)
    if passed is None:
     for ps in e.catalogues:
      m,v=e.cell(e.L0+aq(ll),e.L0+aq(lh),aq(y),aq(yp),ps)
      if m>q(1,10000) and v['g_lower']>q(1,30000):
       passed=('Euler'+str(ps[-1]),m,v);break
    if passed:break
    width/=2
    if width<F(1,256000):raise AssertionError(('uncovered',col,str(y),str(width),str(m)))
   method,m,v=passed
   if worst is None or m.lower()<worst.lower():worst=m
   if wg is None or v['g_lower'].lower()<wg.lower():wg=v['g_lower']
   counts[method]=counts.get(method,0)+1
   cells.append({'column':col,'L_lower_offset':str(ll),'L_upper_offset':str(lh),
    'y_lower':str(y),'y_upper':str(yp),'method':method,'intervals':{k:str(z) for k,z in v.items()}})
   y=yp;width=min(2*width,F(1,20))
  if col<8 or col%20==0:print('cover',col+1,'/153','rectangles',len(cells),'methods',counts,flush=True)
 for col in range(153):
  rows=[r for r in cells if r['column']==col]
  assert F(rows[0]['y_lower'])==Y0 and F(rows[-1]['y_upper'])==TOP
  for a,b in zip(rows,rows[1:]):assert a['y_upper']==b['y_lower']
 tail=exterior(bits)
 bound=TIME+Y0**2/2
 assert bound==F(3559,20000)
 assert bound<F(177953254642861,10**15)
 transfer={'time_inside_published_rectangle':TIME<F(186,1000),
 'height_inside_published_rectangle':Y0>F(17,100),
 'width_below_one':1-Y0*Y0<1,'finite_RH_height_covers_barrier':5000000200000<2*3000175332800,
 'canopy_overlaps_barrier':5000000000000<5000000194858,
 'target_identity':bound==F(3559,20000),'below_earlier_endpoint':bound<F(177953254642861,10**15)}
 assert all(transfer.values())
 return {'status':'passed','bits':bits,'time_H':str(TIME),'y0_H':str(Y0),'Xi_time':str(TIME/4),
 'Xi_strip_height':str(Y0/2),'Lambda_bound':str(bound),'Lambda_decimal':'0.17795',
 'rectangles':len(cells),'counts_by_method':counts,'worst_margin':str(worst),'worst_g_lower':str(wg),
 'reference_inverse_certificate':f.receipt,'fresh_exterior':tail,'transfer_guards':transfer,
 'external_RH_and_time_barrier_replayed':False,'cells':cells}

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--bits',type=int,default=160);p.add_argument('--output',type=Path,required=True);a=p.parse_args()
 result=certificate(a.bits);a.output.write_text(json.dumps(result,indent=2)+'\n')
 print(json.dumps({k:v for k,v in result.items() if k!='cells'},indent=2),flush=True)


==> anc/certificates/canopy_inverse/cert_inverse_engine.py <==
"""Arb plus exact int64 convolution certificate for a frozen inverse-head norm.
Integer overflow is excluded before every NumPy convolution/summation.
"""
import sys,json,hashlib,time
from pathlib import Path
from fractions import Fraction as F
import numpy as np
from flint import arb,ctx
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'canopy_frontier'))
from frontier_engine import Canopy,q

TIME=F(12867,80000) # .1608375; with y=.185 gives .17795
Y0=F(37,200)

def aq(f):return arb(f.numerator)/f.denominator

def integer_quantize(z,Q):
    v=(z*Q).floor().unique_fmpz()
    if v is None:v=(z*Q).lower().floor().unique_fmpz()
    assert v is not None
    k=int(v)
    assert abs(z-arb(k)/Q)<q(2,Q) or (z-arb(k)/Q).is_zero()
    return k

class FrozenInverse:
    def __init__(self,bits=160,J=128,chunk=1000000,offset=F(0)):
        self.bits=bits;self.e=Canopy(bits,time=TIME,ytop=F(33,40));e=self.e
        self.J=J;self.y=aq(Y0);self.offset=offset;self.L=e.L0+aq(offset);c=e.c
        self.sigma=(1+self.y)/2+c*self.L
        self.G=(-self.y*self.L/2).exp()
        self.N=int(((self.L/2).exp()-1).floor().unique_fmpz())
        self.Qr=2**32;self.Qm=2**27
        assert self.N>1000
        b=[arb(0)]+[(c*arb(n).log()**2).exp() for n in range(1,J+1)]
        a=[arb(0)]*(J+1);a[1]=arb(1)
        for n in range(2,J+1):a[n]=-sum((a[d]*b[n//d] for d in range(1,n) if n%d==0),arb(0))
        self.coeff=a
        M=arb(0);Ml=arb(0);Em=arb(0);mi=[]
        for d in range(1,J+1):
            ld=arb(d).log();r=a[d]*(-self.sigma*ld).exp()
            k=integer_quantize(r,self.Qm)
            mi.append(k);M+=abs(r);Ml+=ld*abs(r);Em+=abs(r-arb(k)/self.Qm)
        self.M,self.Mlog,self.Em=M,Ml,Em
        raw=np.zeros((2,self.N+1),dtype=np.int64)
        sums=[arb(0),arb(0)];logs=[arb(0),arb(0)];errors=[arb(0),arb(0)]
        stamp=time.time()
        for n in range(1,self.N+1):
            u=arb(n).log();p=(c*u*u-self.sigma*u).exp()
            dual=p*(self.y*(u-self.L/2)).exp()
            for side,v in enumerate((p,dual)):
                k=integer_quantize(v,self.Qr);assert k>=0;raw[side,n]=k
                sums[side]+=v;logs[side]+=u*v;errors[side]+=abs(v-arb(k)/self.Qr)
        self.P,self.Q=sums;self.Pl,self.Ql=logs
        # These exact integer guards exclude multiplication, partial-addition,
        # signed abs and uint64 reduction overflow for every output block.
        miabs=sum(map(abs,mi));rmax=max(int(raw[0].max()),int(raw[1].max()))
        assert miabs*rmax<2**63
        assert (self.N+1)*rmax<2**64
        raw_sums=[int(raw[k].sum(dtype=np.uint64)) for k in (0,1)]
        assert all(miabs*s<2**64 for s in raw_sums)
        norms=[0,0];maxout=J*self.N
        for lo in range(1,maxout+1,chunk):
            hi=min(lo+chunk-1,maxout)
            work=np.zeros((2,hi-lo+1),dtype=np.int64)
            for d,k in enumerate(mi,1):
                if k==0:continue
                first=max(1,(lo+d-1)//d);last=min(self.N,hi//d)
                if first<=last:work[:,first*d-lo:last*d-lo+1:d]+=k*raw[:,first:last+1]
            for side in (0,1):norms[side]+=int(np.abs(work[side]).sum(dtype=np.uint64))
        self.integer_norms=norms
        self.quant_error=M*sum(errors,arb(0))+Em*arb(sum(raw_sums))/self.Qr
        self.norm=arb(sum(norms))/(self.Qm*self.Qr)+self.quant_error
        self.receipt={'bits':bits,'time_H':str(TIME),'y_H':str(Y0),'head':J,'N_reference':self.N,
            'L_reference':str(self.L),'L_reference_offset':str(offset),'sigma_reference':str(self.sigma),
            'raw_scale':self.Qr,'mollifier_scale':self.Qm,'integer_norm_parts':list(map(str,norms)),
            'raw_arrays_sha256':hashlib.sha256(raw.tobytes()).hexdigest(),
            'mollifier_integer_sha256':hashlib.sha256(json.dumps(mi).encode()).hexdigest(),
            'integer_overflow_guards':True,'initial_guards':{k:bool(v) for k,v in e.initial_guards.items()},
            'M_abs':str(M),'M_log':str(Ml),'coefficient_quantization_error':str(Em),
            'raw_quantization_errors':list(map(str,errors)),
            'quantization_transfer_error':str(self.quant_error),'norm_upper':str(self.norm),
            'point_margin_before_H_error':str(2-self.norm),
            'P':str(self.P),'Q':str(self.Q),'Plog':str(self.Pl),'Qlog':str(self.Ql),
            'elapsed_seconds':time.time()-stamp,
            'scope':'Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling.'}
        print('frozen inverse certificate',json.dumps(self.receipt),flush=True)

    def cell(self,offset_lo,offset_hi,ylo_frac,yhi_frac):
        assert offset_lo>=self.offset and ylo_frac>=Y0 and offset_hi>offset_lo and yhi_frac>ylo_frac
        e=self.e;c=e.c
        Llo=e.L0+aq(offset_lo);Lhi=e.L0+aq(offset_hi);ylo=aq(ylo_frac);yhi=aq(yhi_frac)
        dl=aq(offset_hi-self.offset);dy=aq(yhi_frac-Y0)
        Uhi=Lhi/2+e.delta;lnN=arb(self.N).log()
        assert self.sigma-self.y>2*c*Uhi
        assert Uhi<self.L
        extraP=e.integral(self.sigma,lnN,Uhi)
        extraQ=self.G*e.integral(self.sigma-self.y,lnN,Uhi)
        assert extraP>0 and extraQ>0
        # The complete primary coefficient norm decreases as sigma increases.
        # The frozen dual norm also decreases under sigma reweighting; only
        # the change j^y-j^y_ref needs a debit. Since log j<L_ref/2,
        # exp(-dy*L_ref/2)*(exp(dy*log j)-1)<=dy*log j.
        unit=self.Qm*self.Qr
        npart=arb(self.integer_norms[0])/unit
        qpart=arb(self.integer_norms[1])/unit
        dual_cost=dy*self.M*self.Ql
        assert self.M*self.Ql>self.L*qpart/2
        ideal_norm=npart+(-dy*self.L/2).exp()*qpart+self.quant_error+dual_cost+self.M*(extraP+extraQ)
        # True sigma differs from its ideal value by <=delta. The output
        # support is n<=J*N_hi, so norm reweighting costs exp(delta*log(J*N_hi)).
        # Gamma modulus differs from exp(-yL/2) by <=exp(dg).
        norm_loss=(e.delta*(arb(self.J).log()+Uhi)+e.dg).exp()
        model_norm=norm_loss*ideal_norm
        Mactual=self.M*(e.delta*arb(self.J).log()).exp()
        shift=Mactual*(self.Q+extraQ)*(e.delta*Uhi+e.dg).exp()*((e.delta*Uhi).exp()-1)
        a=(1+ylo)/2-e.delta;b=(1-ylo)/2-e.delta
        P=e.mass(a,Llo);Q=(-ylo*Llo/2+e.dg).exp()*e.mass(b,Llo,ylo/2)
        d1=(e.t**2*Llo**2/16+q(313,500))/(4*arb.pi()*Llo.exp()-q(333,50))
        AB=(d1.exp()-1)*(P+(e.delta*Uhi).exp()*Q)
        nu=(Llo/2).exp()-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+arb.pi()**2/4).sqrt()+q(261,25))/(4*arb.pi()*Llo.exp()-12)
        C=(-(1+ylo)*Llo/4-e.t*Llo**2/16+corr).exp()
        error=shift+Mactual*(AB+C)
        margin=2-model_norm-error
        return margin,{'ideal_norm_upper':ideal_norm,'sigma_gamma_reweight_factor':norm_loss,
            'true_model_norm_upper':model_norm,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'mollifier_abs_upper':Mactual,'g_lower':margin/Mactual,
            'dual_tilt_debit':dual_cost,'dual_frozen_norm':(-dy*self.L/2).exp()*qpart,
            'cutoff_boundary_debit':self.M*(extraP+extraQ)}

if __name__=='__main__':
    FrozenInverse()


==> anc/certificates/canopy_inverse/check_qrh_geometry.py <==
#!/usr/bin/env python3
"""Conditional QRH strip geometry; QRH is assumed and is not audited here."""
import json
from pathlib import Path
from fractions import Fraction as F
from flint import arb,ctx

def check():
    ctx.prec=256;t=F(12867,80000);y=F(37,200)
    initial=F(3,4);classical_sq=1-2*t;qrh_sq=initial**2-2*t
    assert classical_sq==F(27133,40000) and qrh_sq==F(9633,40000)
    assert qrh_sq>F(49,100)**2 and qrh_sq<classical_sq
    assert F(1,5)**2<qrh_sq
    top=(arb(qrh_sq.numerator)/qrh_sq.denominator).sqrt()
    classical=(arb(classical_sq.numerator)/classical_sq.denominator).sqrt()
    receipt=json.loads((Path(__file__).resolve().parent/'inverse_cover_256.json').read_text())
    hard=[r for r in receipt['cells'] if r['method']=='inverse128']
    assert len(hard)==9 and all(F(r['y_upper'])<=F(1,5) for r in hard)
    return {'status':'passed_conditional_geometry','assumption':'H_(7/8): every nontrivial zeta zero has real part <=7/8',
        'initial_strip_H':'3/4','initial_strip_Xi':'3/8','classical_ceiling_from_QRH_only':'9/32',
        'time_H':str(t),'classical_top':str(classical),'QRH_top':str(top),
        'all_nine_inverse_rectangles_remain_inside_QRH_cap':True,
        'QRH_used_in_017795_certificate':False,
        'scope':'QRH shortens this cover but does not automatically lower its final ceiling. No claim that QRH cannot help a different argument.'}

if __name__=='__main__':
    d=check();(Path(__file__).resolve().parent/'qrh_geometry.json').write_text(json.dumps(d,indent=2)+'\n')
    print(json.dumps(d,indent=2))


==> anc/certificates/canopy_inverse/inverse_audit.json <==
{
  "status": "passed",
  "precisions": [
    160,
    256
  ],
  "rectangles_each_precision": 2449,
  "inverse_rectangles": 9,
  "same_geometry_and_integer_arrays": true,
  "toy_convolution_checked_with_Python_integers": true,
  "Lambda_ceiling": "3559/20000",
  "scope": "Receipt and exact-index audit; transcendental enclosures share Arb; external published runs not replayed."
}


==> anc/certificates/canopy_inverse/inverse_cover_160.log <==
frozen inverse certificate {"bits": 160, "time_H": "12867/80000", "y_H": "37/200", "head": 128, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6664696791630805040057980984653168913205044127 +/- 1.96e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827653878373035760", "257672719430126216"], "raw_arrays_sha256": "7ae3b2c37d05113176e9f6b791d1a143d44d0cf777e35ba96fd7fd4603678f77", "mollifier_integer_sha256": "2c1eea8211dbb32d237c3816188f002b01121c641f5df965e3d3cf909c7ab1ce", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.902431740541234493629071088133066065685161503 +/- 5.82e-46]", "M_log": "[1.466658421692175390899610516202885729922952945 +/- 5.30e-46]", "coefficient_quantization_error": "[4.650152303715035182079073207342255110201e-7 +/- 6.75e-47]", "raw_quantization_errors": ["[7.3402931658447052336622535567831438937509e-5 +/- 6.20e-46]", "[7.3423674094408624915587102756357460702040e-5 +/- 1.51e-46]"], "quantization_transfer_error": "[0.000281028216621330178090885282175694424714383 +/- 6.84e-46]", "norm_upper": "[1.883022556527804559660763515010943482462372121 +/- 6.16e-46]", "point_margin_before_H_error": "[0.116977443472195440339236484989056517537627879 +/- 6.16e-46]", "P": "[3.00725285061423283841738789206681783143894 +/- 5.09e-42]", "Q": "[0.650024689333277672403602110540256357460702 +/- 5.06e-43]", "Plog": "[9.4640764178566002095295486995723900003818 +/- 2.06e-41]", "Qlog": "[4.73195935087263122492985866757013837840296 +/- 4.28e-42]", "elapsed_seconds": 7.398789405822754, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
cover 1 /153 rectangles 16 methods {'inverse128': 2, 'Euler19': 1, 'Euler5': 13}
cover 2 /153 rectangles 32 methods {'inverse128': 4, 'Euler19': 2, 'Euler5': 26}
cover 3 /153 rectangles 48 methods {'inverse128': 6, 'Euler19': 3, 'Euler5': 39}
cover 4 /153 rectangles 65 methods {'inverse128': 8, 'Euler19': 4, 'Euler5': 52, 'Euler11': 1}
cover 5 /153 rectangles 81 methods {'inverse128': 9, 'Euler19': 5, 'Euler5': 65, 'Euler11': 2}
cover 6 /153 rectangles 97 methods {'inverse128': 9, 'Euler19': 6, 'Euler5': 78, 'Euler11': 3, 'Euler29': 1}
cover 7 /153 rectangles 113 methods {'inverse128': 9, 'Euler19': 7, 'Euler5': 91, 'Euler11': 5, 'Euler29': 1}
cover 8 /153 rectangles 129 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 104, 'Euler11': 7, 'Euler29': 1}
cover 21 /153 rectangles 337 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 302, 'Euler11': 17, 'Euler29': 1}
cover 41 /153 rectangles 657 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 622, 'Euler11': 17, 'Euler29': 1}
cover 61 /153 rectangles 977 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 942, 'Euler11': 17, 'Euler29': 1}
cover 81 /153 rectangles 1297 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 1262, 'Euler11': 17, 'Euler29': 1}
cover 101 /153 rectangles 1617 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 1582, 'Euler11': 17, 'Euler29': 1}
cover 121 /153 rectangles 1937 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 1902, 'Euler11': 17, 'Euler29': 1}
cover 141 /153 rectangles 2257 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 2222, 'Euler11': 17, 'Euler29': 1}
{
  "status": "passed",
  "bits": 160,
  "time_H": "12867/80000",
  "y0_H": "37/200",
  "Xi_time": "12867/320000",
  "Xi_strip_height": "37/400",
  "Lambda_bound": "3559/20000",
  "Lambda_decimal": "0.17795",
  "rectangles": 2449,
  "counts_by_method": {
    "inverse128": 9,
    "Euler19": 8,
    "Euler5": 2414,
    "Euler11": 17,
    "Euler29": 1
  },
  "worst_margin": "[0.00029770054918135820958102883810170960253081 +/- 3.39e-45]",
  "worst_g_lower": "[0.00016174508096359129749361725105622421927684 +/- 1.64e-45]",
  "reference_inverse_certificate": {
    "bits": 160,
    "time_H": "12867/80000",
    "y_H": "37/200",
    "head": 128,
    "N_reference": 630782,
    "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.6664696791630805040057980984653168913205044127 +/- 1.96e-47]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "827653878373035760",
      "257672719430126216"
    ],
    "raw_arrays_sha256": "7ae3b2c37d05113176e9f6b791d1a143d44d0cf777e35ba96fd7fd4603678f77",
    "mollifier_integer_sha256": "2c1eea8211dbb32d237c3816188f002b01121c641f5df965e3d3cf909c7ab1ce",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.902431740541234493629071088133066065685161503 +/- 5.82e-46]",
    "M_log": "[1.466658421692175390899610516202885729922952945 +/- 5.30e-46]",
    "coefficient_quantization_error": "[4.650152303715035182079073207342255110201e-7 +/- 6.75e-47]",
    "raw_quantization_errors": [
      "[7.3402931658447052336622535567831438937509e-5 +/- 6.20e-46]",
      "[7.3423674094408624915587102756357460702040e-5 +/- 1.51e-46]"
    ],
    "quantization_transfer_error": "[0.000281028216621330178090885282175694424714383 +/- 6.84e-46]",
    "norm_upper": "[1.883022556527804559660763515010943482462372121 +/- 6.16e-46]",
    "point_margin_before_H_error": "[0.116977443472195440339236484989056517537627879 +/- 6.16e-46]",
    "P": "[3.00725285061423283841738789206681783143894 +/- 5.09e-42]",
    "Q": "[0.650024689333277672403602110540256357460702 +/- 5.06e-43]",
    "Plog": "[9.4640764178566002095295486995723900003818 +/- 2.06e-41]",
    "Qlog": "[4.73195935087263122492985866757013837840296 +/- 4.28e-42]",
    "elapsed_seconds": 7.398789405822754,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "fresh_exterior": {
    "L0": "[34.310337240935440051309971680680410473819328736 +/- 4.33e-46]",
    "primary_amplitude": "[0.82213641483704192475340029965930530109165328 +/- 2.06e-45]",
    "dual_amplitude_with_shift": "[0.108019516277823442716041296821958673592750620 +/- 1.91e-46]",
    "AB_error": "[4.8819211607226420591579791338991e-16 +/- 5.61e-48]",
    "C_error": "[2.794916440814635943502155567600907592359667206e-10 +/- 5.90e-56]",
    "nonzero_margin": "[0.06984406860564250025697873690431455275759195 +/- 2.95e-45]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_006": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "transfer_guards": {
    "time_inside_published_rectangle": true,
    "height_inside_published_rectangle": true,
    "width_below_one": true,
    "finite_RH_height_covers_barrier": true,
    "canopy_overlaps_barrier": true,
    "target_identity": true,
    "below_earlier_endpoint": true
  },
  "external_RH_and_time_barrier_replayed": false
}


==> anc/certificates/canopy_inverse/inverse_cover_256.log <==
frozen inverse certificate {"bits": 256, "time_H": "12867/80000", "y_H": "37/200", "head": 128, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.666469679163080504005798098465316891320504412688131100850914481921365206583 +/- 8.07e-77]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["827653878373035760", "257672719430126216"], "raw_arrays_sha256": "7ae3b2c37d05113176e9f6b791d1a143d44d0cf777e35ba96fd7fd4603678f77", "mollifier_integer_sha256": "2c1eea8211dbb32d237c3816188f002b01121c641f5df965e3d3cf909c7ab1ce", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.90243174054123449362907108813306606568516150346782790157565812636823041091 +/- 5.70e-75]", "M_log": "[1.46665842169217539089961051620288572992295294536433829471072280410495473740 +/- 6.58e-75]", "coefficient_quantization_error": "[4.65015230371503518207907320734225511020062060508476521473381138297870e-7 +/- 6.65e-76]", "raw_quantization_errors": ["[7.340293165844705233662253556783143893750946581736840025789205249227749e-5 +/- 3.28e-75]", "[7.342367409440862491558710275635746070203993044807565157142755422165169e-5 +/- 4.33e-75]"], "quantization_transfer_error": "[0.00028102821662133017809088528217569442471438313364013370236619426340608886 +/- 7.07e-75]", "norm_upper": "[1.88302255652780455966076351501094348246237212086557372745236619426340608886 +/- 7.10e-75]", "point_margin_before_H_error": "[0.11697744347219544033923648498905651753762787913442627254763380573659391114 +/- 7.10e-75]", "P": "[3.0072528506142328384173878920668178314389375094658173684002578920524923 +/- 5.52e-71]", "Q": "[0.65002468933327767240360211054025635746070203993044807565157142755422165 +/- 5.19e-72]", "Plog": "[9.4640764178566002095295486995723900003817872801460014003915133776038456 +/- 8.71e-71]", "Qlog": "[4.7319593508726312249298586675701383784029588975708781223450498211466859 +/- 2.96e-71]", "elapsed_seconds": 7.2365758419036865, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
cover 1 /153 rectangles 16 methods {'inverse128': 2, 'Euler19': 1, 'Euler5': 13}
cover 2 /153 rectangles 32 methods {'inverse128': 4, 'Euler19': 2, 'Euler5': 26}
cover 3 /153 rectangles 48 methods {'inverse128': 6, 'Euler19': 3, 'Euler5': 39}
cover 4 /153 rectangles 65 methods {'inverse128': 8, 'Euler19': 4, 'Euler5': 52, 'Euler11': 1}
cover 5 /153 rectangles 81 methods {'inverse128': 9, 'Euler19': 5, 'Euler5': 65, 'Euler11': 2}
cover 6 /153 rectangles 97 methods {'inverse128': 9, 'Euler19': 6, 'Euler5': 78, 'Euler11': 3, 'Euler29': 1}
cover 7 /153 rectangles 113 methods {'inverse128': 9, 'Euler19': 7, 'Euler5': 91, 'Euler11': 5, 'Euler29': 1}
cover 8 /153 rectangles 129 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 104, 'Euler11': 7, 'Euler29': 1}
cover 21 /153 rectangles 337 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 302, 'Euler11': 17, 'Euler29': 1}
cover 41 /153 rectangles 657 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 622, 'Euler11': 17, 'Euler29': 1}
cover 61 /153 rectangles 977 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 942, 'Euler11': 17, 'Euler29': 1}
cover 81 /153 rectangles 1297 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 1262, 'Euler11': 17, 'Euler29': 1}
cover 101 /153 rectangles 1617 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 1582, 'Euler11': 17, 'Euler29': 1}
cover 121 /153 rectangles 1937 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 1902, 'Euler11': 17, 'Euler29': 1}
cover 141 /153 rectangles 2257 methods {'inverse128': 9, 'Euler19': 8, 'Euler5': 2222, 'Euler11': 17, 'Euler29': 1}
{
  "status": "passed",
  "bits": 256,
  "time_H": "12867/80000",
  "y0_H": "37/200",
  "Xi_time": "12867/320000",
  "Xi_strip_height": "37/400",
  "Lambda_bound": "3559/20000",
  "Lambda_decimal": "0.17795",
  "rectangles": 2449,
  "counts_by_method": {
    "inverse128": 9,
    "Euler19": 8,
    "Euler5": 2414,
    "Euler11": 17,
    "Euler29": 1
  },
  "worst_margin": "[0.0002977005491813582095810288381017096025308109390475223582682837234027913 +/- 5.15e-74]",
  "worst_g_lower": "[0.0001617450809635912974936172510562242192768389039994478463848001081671209 +/- 1.99e-74]",
  "reference_inverse_certificate": {
    "bits": 256,
    "time_H": "12867/80000",
    "y_H": "37/200",
    "head": 128,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.666469679163080504005798098465316891320504412688131100850914481921365206583 +/- 8.07e-77]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "827653878373035760",
      "257672719430126216"
    ],
    "raw_arrays_sha256": "7ae3b2c37d05113176e9f6b791d1a143d44d0cf777e35ba96fd7fd4603678f77",
    "mollifier_integer_sha256": "2c1eea8211dbb32d237c3816188f002b01121c641f5df965e3d3cf909c7ab1ce",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.90243174054123449362907108813306606568516150346782790157565812636823041091 +/- 5.70e-75]",
    "M_log": "[1.46665842169217539089961051620288572992295294536433829471072280410495473740 +/- 6.58e-75]",
    "coefficient_quantization_error": "[4.65015230371503518207907320734225511020062060508476521473381138297870e-7 +/- 6.65e-76]",
    "raw_quantization_errors": [
      "[7.340293165844705233662253556783143893750946581736840025789205249227749e-5 +/- 3.28e-75]",
      "[7.342367409440862491558710275635746070203993044807565157142755422165169e-5 +/- 4.33e-75]"
    ],
    "quantization_transfer_error": "[0.00028102821662133017809088528217569442471438313364013370236619426340608886 +/- 7.07e-75]",
    "norm_upper": "[1.88302255652780455966076351501094348246237212086557372745236619426340608886 +/- 7.10e-75]",
    "point_margin_before_H_error": "[0.11697744347219544033923648498905651753762787913442627254763380573659391114 +/- 7.10e-75]",
    "P": "[3.0072528506142328384173878920668178314389375094658173684002578920524923 +/- 5.52e-71]",
    "Q": "[0.65002468933327767240360211054025635746070203993044807565157142755422165 +/- 5.19e-72]",
    "Plog": "[9.4640764178566002095295486995723900003817872801460014003915133776038456 +/- 8.71e-71]",
    "Qlog": "[4.7319593508726312249298586675701383784029588975708781223450498211466859 +/- 2.96e-71]",
    "elapsed_seconds": 7.2365758419036865,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "fresh_exterior": {
    "L0": "[34.31033724093544005130997168068041047381932873642421220344492999166390340768 +/- 6.34e-76]",
    "primary_amplitude": "[0.8221364148370419247534002996593053010916532800097757584625126135375375623 +/- 6.04e-74]",
    "dual_amplitude_with_shift": "[0.10801951627782344271604129682195867359275062012799602227152432626177482350 +/- 5.54e-75]",
    "AB_error": "[4.881921160722642059157979133899137157855387918966359706075946e-16 +/- 7.76e-77]",
    "C_error": "[2.79491644081463594350215556760090759235966720562848250765589239371687723113e-10 +/- 8.74e-85]",
    "nonzero_margin": "[0.0698440686056425002569787369043145527575919507125457131643229127991277672 +/- 3.22e-74]",
    "guards": {
      "L_above_two": true,
      "primary_head_decreases": true,
      "dual_head_decreases": true,
      "primary_sum_decreases": true,
      "dual_sum_decreases": true,
      "primary_tail_decreases": true,
      "dual_tail_decreases": true,
      "dual_y_weights_decrease": true,
      "AB_exponent_decreases": true,
      "C_exponent_decreases": true,
      "C_floor_denominator_positive": true,
      "C_log_ratio_decreases": true,
      "nonzero_margin_above_006": true,
      "ytop_covers_classical": true
    },
    "scope": "All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent."
  },
  "transfer_guards": {
    "time_inside_published_rectangle": true,
    "height_inside_published_rectangle": true,
    "width_below_one": true,
    "finite_RH_height_covers_barrier": true,
    "canopy_overlaps_barrier": true,
    "target_identity": true,
    "below_earlier_endpoint": true
  },
  "external_RH_and_time_barrier_replayed": false
}


==> anc/certificates/canopy_inverse/inverse_exterior.py <==
from cert_inverse_engine import *
T=TIME;Y=Y0;TOP=F(33,40)
def exterior(bits):
 e=Canopy(bits,cutoff=10**16,time=T,ytop=TOP)
 L=e.L0;y=aq(Y);ytop=aq(TOP)
 a=(1+y)/2-e.delta;b=(1-y)/2-2*e.delta
 P=e.mass(a,L)-1
 Q=(-y*L/2+e.dg).exp()*e.mass(b,L,y/2)
 S=1+P+Q
 d1=(e.t**2*L**2/16+q(313,500))/(e.A-q(333,50))
 AB=(d1.exp()-1)*S
 nu=(L/2).exp()-1
 corr=q(31,25)*((ytop*arb(3).log()).exp()+(-ytop*arb(3).log()).exp())/(nu-q(1,8))+(3*(L**2+arb.pi()**2/4).sqrt()+q(261,25))/(e.A-12)
 C=(-(1+y)*L/4-e.t*L**2/16+corr).exp()
 margin=1-P-Q-AB-C
 Kp=1-a+2*e.c*e.delta;Kd=1-b+2*e.c*e.delta
 Fp=(1-(-3*Kp).exp())/Kp;Fd=(1-(-3*Kd).exp())/Kd
 Z=L/2+e.delta-3
 guards={'L_above_two':L>2,
  'primary_head_decreases':a>0,'dual_head_decreases':y>0,
  'primary_sum_decreases':a+e.c*L-2*e.c*(L/2+e.delta)>0,
  'dual_sum_decreases':b+e.c*L-2*e.c*(L/2+e.delta)>0,
  'primary_tail_decreases':e.c*Z*Fp>q(1,2),
  'dual_tail_decreases':(y/2+e.c*Z)*Fd>q(1,2),
  'dual_y_weights_decrease':L/2-(L/2+e.delta)/2>0,
  'AB_exponent_decreases':L>2,
  'C_exponent_decreases':(1+y)/4+e.t*L/8>0,
  'C_floor_denominator_positive':nu-q(1,8)>0,
  'C_log_ratio_decreases':e.A>12 and L>2,
  'nonzero_margin_above_006':margin>q(6,100),
  'ytop_covers_classical':ytop>(1-2*e.t).sqrt()}
 assert all(guards.values())
 return {'L0':str(L),'primary_amplitude':str(P),'dual_amplitude_with_shift':str(Q),
  'AB_error':str(AB),'C_error':str(C),'nonzero_margin':str(margin),'guards':guards,
  'scope':'All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent.'}



==> anc/certificates/canopy_inverse/qrh_geometry.json <==
{
  "status": "passed_conditional_geometry",
  "assumption": "H_(7/8): every nontrivial zeta zero has real part <=7/8",
  "initial_strip_H": "3/4",
  "initial_strip_Xi": "3/8",
  "classical_ceiling_from_QRH_only": "9/32",
  "time_H": "12867/80000",
  "classical_top": "[0.8236048809957357216050676950333484689273662213631836484670514151971379420646 +/- 4.55e-77]",
  "QRH_top": "[0.4907392382925987303203845124514976087844426558005197089894107488711969270047 +/- 5.36e-77]",
  "all_nine_inverse_rectangles_remain_inside_QRH_cap": true,
  "QRH_used_in_017795_certificate": false,
  "scope": "QRH shortens this cover but does not automatically lower its final ceiling. No claim that QRH cannot help a different argument."
}


==> anc/certificates/canopy_inverse/requirements.txt <==
python-flint==0.9.0
numpy==2.3.5


==> anc/certificates/canopy_localized/README.txt <==
Localized reciprocal-head canopy, version 13.

Target Lambda <= 7/40 = 0.175, t=12631/80000, y0=37/200.
From this directory run:
 python cert_localized_cover.py 0.175 160
 python cert_localized_cover.py 0.175 256
 python audit_localized.py

Dependencies: python-flint 0.9.0, numpy 2.5.4; ../canopy_frontier/frontier_engine.py.
All scripts resolve dependencies and outputs relative to their own directory.
The full covers retain eleven reference pairs and 2483 rectangles, their
exact integer norm masses, overflow guards, Arb error ledgers and hashes.
The finite and infinite regions overlap; the exterior margin is >0.02185.
The auditor checks the exact rational cover and all eleven reference hashes
across precisions, interval overlaps, and every asserted margin. It is not
an independent rerun of the underlying convolutions or external sources.

Published inputs: Platt-Trudgian arXiv:2004.09765 Theorem 1; Polymath
arXiv:1904.12438v2 Section 10 Table 1 second row, using the rectangular
time-barrier domain of Section 8.4, not only the minimal curved barrier.
The same inclusions documented in ../canopy_inverse/ apply at the new time.
Those external computations are not rerun. No QRH is assumed.

Optional directed diagnostics: diagnostics.py, compare_transfer.py,
point_limit.py. The last proves a reference-norm obstruction only for
J=512,y=0.185,target=0.173,Nref=630782. It proves no optimality theorem.


==> anc/certificates/canopy_localized/audit_localized.py <==
import json,hashlib
from pathlib import Path
from fractions import Fraction as F
from flint import arb,ctx
ctx.prec=256
root=Path(__file__).resolve().parent
a=json.loads((root/'cover_7_40_160.json').read_text());b=json.loads((root/'cover_7_40_256.json').read_text())
assert a['target']==b['target']=='7/40'
assert F(a['time'])+F(a['y0'])**2/2==F(7,40)
assert a['counts']==b['counts'] and len(a['cells'])==len(b['cells'])==2483
assert len(a['references'])==len(b['references'])==11
refs={}
for x,y in zip(a['references'],b['references']):
 assert x['offset']==y['offset'] and x['y']==y['y']
 for k in ['integer_norm_parts','raw_arrays_sha256','mollifier_integer_sha256','N_reference','raw_scale','mollifier_scale']:
  assert x['receipt'][k]==y['receipt'][k]
 refs[(x['offset'],x['y'])]=y
 for k in ['norm_upper','M_abs','quantization_transfer_error']:
  assert arb(x['receipt'][k]).overlaps(arb(y['receipt'][k]))
for x,y in zip(a['cells'],b['cells']):
 for k in ['column','L_lower_offset','L_upper_offset','y_lower','y_upper','method','anchor']:assert x[k]==y[k]
 for k in x['intervals']:assert arb(x['intervals'][k]).overlaps(arb(y['intervals'][k]))
 assert arb(y['intervals']['mollified_nonzero_margin'])>arb('0.0002248')
 assert arb(y['intervals']['g_lower'])>arb('0.0001194')
 if y['anchor'] is not None:
  rr=refs[tuple(y['anchor'])]
  assert F(rr['offset'])<=F(y['L_lower_offset']) and F(rr['y'])<=F(y['y_lower'])
for col in range(153):
 rows=[c for c in b['cells'] if c['column']==col]
 assert F(rows[0]['y_lower'])==F(37,200) and F(rows[-1]['y_upper'])==F(17,20)
 assert all(x['y_upper']==y['y_lower'] for x,y in zip(rows,rows[1:]))
assert all(b['exterior']['guards'].values())
assert arb(b['exterior']['nonzero_margin'])>arb('0.02185')
p=json.loads((root/'point_limit.json').read_text())
assert arb(p['absolute_norm_lower'])>2
base=Path(__file__).resolve().parents[1]/'canopy_inverse'
unchanged={n:(base/n).read_text().split("if __name__=='__main__':")[0]==(Path(__file__).resolve().parent/n).read_text().split("if __name__=='__main__':")[0] for n in ['cert_inverse_engine.py','inverse_exterior.py']}
assert all(unchanged.values())
r={'status':'passed','bits':[160,256],'reference_pairs_compared':11,'rectangles_compared':2483,'integer_reference_arrays_and_norms_identical':True,'all_cell_intervals_overlap':True,'all_cover_and_margin_checks':True,'imported_inverse_definitions_match_frozen_bundle':unchanged,'point_limit_lower_exceeds_two':True,'external_runs_replayed':False,'exterior_guard_rename':'Label corrected to match threshold 1/1000; numerical bounds unchanged.'}
(root/'validation.json').write_text(json.dumps(r,indent=2));print(json.dumps(r,indent=2))


==> anc/certificates/canopy_localized/cert_inverse_engine.py <==
"""Arb plus exact int64 convolution certificate for a frozen inverse-head norm.
Integer overflow is excluded before every NumPy convolution/summation.
"""
import sys,json,hashlib,time
from pathlib import Path
from fractions import Fraction as F
import numpy as np
from flint import arb,ctx
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'canopy_frontier'))
from frontier_engine import Canopy,q

TIME=F(12867,80000) # .1608375; with y=.185 gives .17795
Y0=F(37,200)

def aq(f):return arb(f.numerator)/f.denominator

def integer_quantize(z,Q):
    v=(z*Q).floor().unique_fmpz()
    if v is None:v=(z*Q).lower().floor().unique_fmpz()
    assert v is not None
    k=int(v)
    assert abs(z-arb(k)/Q)<q(2,Q) or (z-arb(k)/Q).is_zero()
    return k

class FrozenInverse:
    def __init__(self,bits=160,J=128,chunk=1000000,offset=F(0)):
        self.bits=bits;self.e=Canopy(bits,time=TIME,ytop=F(33,40));e=self.e
        self.J=J;self.y=aq(Y0);self.offset=offset;self.L=e.L0+aq(offset);c=e.c
        self.sigma=(1+self.y)/2+c*self.L
        self.G=(-self.y*self.L/2).exp()
        self.N=int(((self.L/2).exp()-1).floor().unique_fmpz())
        self.Qr=2**32;self.Qm=2**27
        assert self.N>1000
        b=[arb(0)]+[(c*arb(n).log()**2).exp() for n in range(1,J+1)]
        a=[arb(0)]*(J+1);a[1]=arb(1)
        for n in range(2,J+1):a[n]=-sum((a[d]*b[n//d] for d in range(1,n) if n%d==0),arb(0))
        self.coeff=a
        M=arb(0);Ml=arb(0);Em=arb(0);mi=[]
        for d in range(1,J+1):
            ld=arb(d).log();r=a[d]*(-self.sigma*ld).exp()
            k=integer_quantize(r,self.Qm)
            mi.append(k);M+=abs(r);Ml+=ld*abs(r);Em+=abs(r-arb(k)/self.Qm)
        self.M,self.Mlog,self.Em=M,Ml,Em
        raw=np.zeros((2,self.N+1),dtype=np.int64)
        sums=[arb(0),arb(0)];logs=[arb(0),arb(0)];errors=[arb(0),arb(0)]
        stamp=time.time()
        for n in range(1,self.N+1):
            u=arb(n).log();p=(c*u*u-self.sigma*u).exp()
            dual=p*(self.y*(u-self.L/2)).exp()
            for side,v in enumerate((p,dual)):
                k=integer_quantize(v,self.Qr);assert k>=0;raw[side,n]=k
                sums[side]+=v;logs[side]+=u*v;errors[side]+=abs(v-arb(k)/self.Qr)
        self.P,self.Q=sums;self.Pl,self.Ql=logs
        # These exact integer guards exclude multiplication, partial-addition,
        # signed abs and uint64 reduction overflow for every output block.
        miabs=sum(map(abs,mi));rmax=max(int(raw[0].max()),int(raw[1].max()))
        assert miabs*rmax<2**63
        assert (self.N+1)*rmax<2**64
        raw_sums=[int(raw[k].sum(dtype=np.uint64)) for k in (0,1)]
        assert all(miabs*s<2**64 for s in raw_sums)
        norms=[0,0];maxout=J*self.N
        for lo in range(1,maxout+1,chunk):
            hi=min(lo+chunk-1,maxout)
            work=np.zeros((2,hi-lo+1),dtype=np.int64)
            for d,k in enumerate(mi,1):
                if k==0:continue
                first=max(1,(lo+d-1)//d);last=min(self.N,hi//d)
                if first<=last:work[:,first*d-lo:last*d-lo+1:d]+=k*raw[:,first:last+1]
            for side in (0,1):norms[side]+=int(np.abs(work[side]).sum(dtype=np.uint64))
        self.integer_norms=norms
        self.quant_error=M*sum(errors,arb(0))+Em*arb(sum(raw_sums))/self.Qr
        self.norm=arb(sum(norms))/(self.Qm*self.Qr)+self.quant_error
        self.receipt={'bits':bits,'time_H':str(TIME),'y_H':str(Y0),'head':J,'N_reference':self.N,
            'L_reference':str(self.L),'L_reference_offset':str(offset),'sigma_reference':str(self.sigma),
            'raw_scale':self.Qr,'mollifier_scale':self.Qm,'integer_norm_parts':list(map(str,norms)),
            'raw_arrays_sha256':hashlib.sha256(raw.tobytes()).hexdigest(),
            'mollifier_integer_sha256':hashlib.sha256(json.dumps(mi).encode()).hexdigest(),
            'integer_overflow_guards':True,'initial_guards':{k:bool(v) for k,v in e.initial_guards.items()},
            'M_abs':str(M),'M_log':str(Ml),'coefficient_quantization_error':str(Em),
            'raw_quantization_errors':list(map(str,errors)),
            'quantization_transfer_error':str(self.quant_error),'norm_upper':str(self.norm),
            'point_margin_before_H_error':str(2-self.norm),
            'P':str(self.P),'Q':str(self.Q),'Plog':str(self.Pl),'Qlog':str(self.Ql),
            'elapsed_seconds':time.time()-stamp,
            'scope':'Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling.'}
        print('frozen inverse certificate',json.dumps(self.receipt),flush=True)

    def cell(self,offset_lo,offset_hi,ylo_frac,yhi_frac):
        assert offset_lo>=self.offset and ylo_frac>=Y0 and offset_hi>offset_lo and yhi_frac>ylo_frac
        e=self.e;c=e.c
        Llo=e.L0+aq(offset_lo);Lhi=e.L0+aq(offset_hi);ylo=aq(ylo_frac);yhi=aq(yhi_frac)
        dl=aq(offset_hi-self.offset);dy=aq(yhi_frac-Y0)
        Uhi=Lhi/2+e.delta;lnN=arb(self.N).log()
        assert self.sigma-self.y>2*c*Uhi
        assert Uhi<self.L
        extraP=e.integral(self.sigma,lnN,Uhi)
        extraQ=self.G*e.integral(self.sigma-self.y,lnN,Uhi)
        assert extraP>0 and extraQ>0
        # The complete primary coefficient norm decreases as sigma increases.
        # The frozen dual norm also decreases under sigma reweighting; only
        # the change j^y-j^y_ref needs a debit. Since log j<L_ref/2,
        # exp(-dy*L_ref/2)*(exp(dy*log j)-1)<=dy*log j.
        unit=self.Qm*self.Qr
        npart=arb(self.integer_norms[0])/unit
        qpart=arb(self.integer_norms[1])/unit
        dual_cost=dy*self.M*self.Ql
        assert self.M*self.Ql>self.L*qpart/2
        ideal_norm=npart+(-dy*self.L/2).exp()*qpart+self.quant_error+dual_cost+self.M*(extraP+extraQ)
        # True sigma differs from its ideal value by <=delta. The output
        # support is n<=J*N_hi, so norm reweighting costs exp(delta*log(J*N_hi)).
        # Gamma modulus differs from exp(-yL/2) by <=exp(dg).
        norm_loss=(e.delta*(arb(self.J).log()+Uhi)+e.dg).exp()
        model_norm=norm_loss*ideal_norm
        Mactual=self.M*(e.delta*arb(self.J).log()).exp()
        shift=Mactual*(self.Q+extraQ)*(e.delta*Uhi+e.dg).exp()*((e.delta*Uhi).exp()-1)
        a=(1+ylo)/2-e.delta;b=(1-ylo)/2-e.delta
        P=e.mass(a,Llo);Q=(-ylo*Llo/2+e.dg).exp()*e.mass(b,Llo,ylo/2)
        d1=(e.t**2*Llo**2/16+q(313,500))/(4*arb.pi()*Llo.exp()-q(333,50))
        AB=(d1.exp()-1)*(P+(e.delta*Uhi).exp()*Q)
        nu=(Llo/2).exp()-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+arb.pi()**2/4).sqrt()+q(261,25))/(4*arb.pi()*Llo.exp()-12)
        C=(-(1+ylo)*Llo/4-e.t*Llo**2/16+corr).exp()
        error=shift+Mactual*(AB+C)
        margin=2-model_norm-error
        return margin,{'ideal_norm_upper':ideal_norm,'sigma_gamma_reweight_factor':norm_loss,
            'true_model_norm_upper':model_norm,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'mollifier_abs_upper':Mactual,'g_lower':margin/Mactual,
            'dual_tilt_debit':dual_cost,'dual_frozen_norm':(-dy*self.L/2).exp()*qpart,
            'cutoff_boundary_debit':self.M*(extraP+extraQ)}

if __name__=='__main__':
    f=FrozenInverse()
    Path('tmp/canopy_power/frozen_160.json').write_text(json.dumps(f.receipt,indent=2)+'\n')
    for dl,dy in [(F(1,20),F(1,200)),(F(1,10),F(1,100)),(F(1,5),F(1,50))]:
        m,v=f.cell(F(0),dl,Y0,Y0+dy)
        print('rectangle',dl,dy,str(m),{k:str(z) for k,z in v.items()},flush=True)


==> anc/certificates/canopy_localized/cert_localized_cover.py <==
import sys,json
from pathlib import Path
from fractions import Fraction as F
sys.path.insert(0,str(Path(__file__).resolve().parent))
import cert_inverse_engine as en
Orig=en.Canopy
TOP=F(17,20);BASE=F(37,200)
def canopy(*a,**k):
 k['ytop']=TOP
 return Orig(*a,**k)
en.Canopy=canopy
TARGET=F(sys.argv[1]) if len(sys.argv)>1 else F(175,1000)
BITS=int(sys.argv[2]) if len(sys.argv)>2 else 160
en.TIME=TARGET-BASE**2/2
e=canopy(BITS,time=en.TIME);cache={};receipts=[];cells=[];counts={}
def ref(offset,y):
 key=(offset,y)
 if key not in cache:
  old=en.Y0;en.Y0=y
  try:f=en.FrozenInverse(BITS,J=512,offset=offset)
  finally:en.Y0=old
  cache[key]=f;receipts.append({'offset':str(offset),'y':str(y),'receipt':f.receipt})
 return cache[key]
def icell(f,yy,ll,lh,yl,yh):
 old=en.Y0;en.Y0=yy
 try:return f.cell(ll,lh,yl,yh)
 finally:en.Y0=old
edges=[F(j,20) for j in range(154)]
for col,(ll,lh) in enumerate(zip(edges,edges[1:])):
 y=BASE;width=F(1,200)
 while y<TOP:
  width=min(width,TOP-y)
  while True:
   yp=y+width;passed=None
   for ps in e.catalogues:
    m,v=e.cell(e.L0+en.aq(ll),e.L0+en.aq(lh),en.aq(y),en.aq(yp),ps)
    if m>en.q(1,10000) and v['g_lower']>en.q(1,30000):
     passed=('Euler'+str(ps[-1]),m,v,None);break
   if passed is None and lh<=1 and yp<=F(3,10):
    anchor=(ll//F(1,10))*F(1,10)
    candidates=[ky for ka,ky in cache if ka==anchor and ky<=y]
    ya=max(candidates) if candidates else BASE
    f=ref(anchor,ya);m,v=icell(f,ya,ll,lh,y,yp)
    if (m<=en.q(1,10000) or v['g_lower']<=en.q(1,30000)) and width<=F(1,1000) and ya<y:
     ya=y;f=ref(anchor,ya);m,v=icell(f,ya,ll,lh,y,yp)
    if m>en.q(1,10000) and v['g_lower']>en.q(1,30000):passed=('inverse512',m,v,[str(anchor),str(ya)])
   if passed:break
   width/=2
   if width<F(1,256000):raise AssertionError(('uncovered',col,str(y),str(width),str(m)))
  method,m,v,anchor=passed;counts[method]=counts.get(method,0)+1
  cells.append({'column':col,'L_lower_offset':str(ll),'L_upper_offset':str(lh),'y_lower':str(y),'y_upper':str(yp),'method':method,'anchor':anchor,'intervals':{k:str(z) for k,z in v.items()}})
  y=yp;width=min(2*width,F(1,20))
 if col<10 or col%20==0:print('COVER',col,len(cells),counts,'references',len(cache),flush=True)
for col in range(153):
 rows=[r for r in cells if r['column']==col]
 assert F(rows[0]['y_lower'])==BASE and F(rows[-1]['y_upper'])==TOP
 assert all(a['y_upper']==b['y_lower'] for a,b in zip(rows,rows[1:]))
assert e.L0+en.aq(edges[-1])>(en.q(10)**16/(4*e.pi)).log()
exsource=(Path(__file__).resolve().parent/'inverse_exterior.py').read_text().replace('q(6,100)','q(1,1000)').replace('nonzero_margin_above_006','nonzero_margin_above_one_thousandth')
scope={'__name__':'local_exterior'};exec(exsource,scope);scope['T']=en.TIME;scope['TOP']=TOP;scope['Y']=BASE
exterior=scope['exterior'](BITS)
assert en.TIME<F(186,1000) and BASE>F(17,100)
assert 5000000200000<2*3000175332800 and 5000000000000<5000000194858
from flint import arb
worst=min(cells,key=lambda c:float(arb(c['intervals']['mollified_nonzero_margin']).lower()))
r={'status':'passed local replay; external barriers inherited, not rerun; independent review outstanding','bits':BITS,'target':str(TARGET),'time':str(en.TIME),'y0':str(BASE),'ytop':str(TOP),'rectangles':len(cells),'counts':counts,'references':receipts,'worst_cell':worst,'exterior':exterior,'external_barrier_guards_passed':True,'external_barriers_replayed':False,'cells':cells}
(Path(__file__).resolve().parent/f'cover_{TARGET.numerator}_{TARGET.denominator}_{BITS}.json').write_text(json.dumps(r,indent=2))
print('FINAL',str(TARGET),BITS,len(cells),counts,worst,flush=True)


==> anc/certificates/canopy_localized/compare_transfer.py <==
from pathlib import Path
exec(open(Path(__file__).resolve().parent/'diagnostics.py').read().split('results=[]')[0])
from flint import arb
rows=[]
for run in json.load(open(Path(__file__).resolve().parent/'diagnostics.json')):
 en.TIME=F(run['target'])-en.Y0**2/2
 e=canopy(160,time=en.TIME)
 def restore(entry):
  r=entry['reference'];f=en.FrozenInverse.__new__(en.FrozenInverse)
  f.e=e;f.J=r['head'];f.y=en.aq(en.Y0);f.offset=F(entry['offset']);f.L=arb(r['L_reference']);f.sigma=arb(r['sigma_reference']);f.G=(-f.y*f.L/2).exp();f.N=r['N_reference'];f.Qm=r['mollifier_scale'];f.Qr=r['raw_scale'];f.integer_norms=list(map(int,r['integer_norm_parts']));f.quant_error=arb(r['quantization_transfer_error']);f.M=arb(r['M_abs']);f.Q=arb(r['Q']);f.Ql=arb(r['Qlog'])
  return f
 old=restore(run['anchors'][0]);local=restore(run['anchors'][1])
 tests=[]
 for f,label in [(old,'transported_from_zero'),(local,'reference_at_one_quarter')]:
  m,v=f.cell(F(1,4),F(3,10),en.Y0,en.Y0+F(1,200))
  tests.append({'method':label,'margin':str(m),'components':{k:str(z) for k,z in v.items()}})
 rows.append({'target':run['target'],'same_rectangle':{'L_offsets':['1/4','3/10'],'y':['37/200','19/100']},'comparison':tests})
(Path(__file__).resolve().parent/'transfer_comparison.json').write_text(json.dumps(rows,indent=2))
for r in rows:print(r['target'],[(x['method'],x['margin'],x['components']['cutoff_boundary_debit']) for x in r['comparison']])


==> anc/certificates/canopy_localized/cover_0175_160.log <==
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6467714710118030501357920091486296459368377428 +/- 7.25e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["832080961139007258", "286385155079489980"], "raw_arrays_sha256": "eba554eae9e3ab576689ab375bb2aa82c3693ac7c4917cad4fcc89e68bfd5d63", "mollifier_integer_sha256": "102c693f0a4ce867dd3930e045ebf2ac7ae183441b2bafda6c6b2673eec271db", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.97163965497190677988807808669801833517540595 +/- 3.23e-45]", "M_log": "[1.75778428660509575926562048572258967881089779 +/- 3.46e-45]", "coefficient_quantization_error": "[1.8922075199909119423676538675354248176401e-6 +/- 5.44e-47]", "raw_quantization_errors": ["[7.3414007714188836203722080665083239187760e-5 +/- 2.59e-46]", "[7.3430756103205143591659572627139634034361e-5 +/- 5.21e-46]"], "quantization_transfer_error": "[0.00029681201896062550239328189500076171916594 +/- 1.26e-45]", "norm_upper": "[1.94052624090779165066523546287053169856753816 +/- 2.25e-45]", "point_margin_before_H_error": "[0.05947375909220834933476453712946830143246184 +/- 2.25e-45]", "P": "[3.14177725086039880587874522598691508323919 +/- 4.83e-42]", "Q": "[0.709458555489774751125952499416377139634034 +/- 5.55e-43]", "Plog": "[10.47569365262217011029714874900129197601039 +/- 9.76e-42]", "Qlog": "[5.33538810908030440298322689367111120128614 +/- 5.98e-42]", "elapsed_seconds": 8.978863000869751, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "31/160", "head": 512, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6511464710118030501357920091486296459368377428 +/- 6.21e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["818830745926773516", "266485719286535808"], "raw_arrays_sha256": "896f02c20200c708afbc0c012076f27857af8a2bac3394f56df024b0978b92db", "mollifier_integer_sha256": "8b3513b7b8f652c2161c277bb3875ed0be5d821ee6c8e43c031a06143d7b238c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.963995504210143948418283925043007924689808220 +/- 8.88e-46]", "M_log": "[1.73674045284786881383892600990679993832504570 +/- 3.23e-45]", "coefficient_quantization_error": "[1.8853454002276960158546292815266631854555e-6 +/- 4.65e-47]", "raw_quantization_errors": ["[7.3415034984675439340132006902950762448467e-5 +/- 4.96e-46]", "[7.3443677583505705257433353781776637523485e-5 +/- 1.52e-46]"], "quantization_transfer_error": "[0.000295498226287491900559361258010677077403515 +/- 8.77e-46]", "norm_upper": "[1.88301944929598088158217345423664496654324815 +/- 4.02e-45]", "point_margin_before_H_error": "[0.11698055070401911841782654576335503345675185 +/- 4.02e-45]", "P": "[3.09678204105568441489551688981940295076245 +/- 4.13e-42]", "Q": "[0.652478931516716053083797472416281776637523 +/- 6.64e-43]", "Plog": "[10.09639884807658683136940553308208750504618 +/- 8.26e-42]", "Qlog": "[4.97507839017114333603742278285658984946237 +/- 2.38e-42]", "elapsed_seconds": 8.193880319595337, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 0 23 {'inverse512': 8, 'Euler29': 1, 'Euler11': 1, 'Euler5': 13} references 2
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "303/1600", "head": 512, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6489589710118030501357920091486296459368377428 +/- 6.73e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825364047440697623", "276249464605517505"], "raw_arrays_sha256": "6a59e106fd9fd11937f63b434c775b64d075335889c66821ca004b7719f1cbaa", "mollifier_integer_sha256": "d0d531eb9cafb98b557a3ed7a96190cf3259cdaef9b7fdc5c5b4233ff5784f54", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96780607131547952600351737691727878855918081 +/- 2.25e-45]", "M_log": "[1.747220504950286761985082716719052912014930115 +/- 8.43e-46]", "coefficient_quantization_error": "[1.8475188239134969974288615846142894744483e-6 +/- 4.82e-47]", "raw_quantization_errors": ["[7.3434523729409728996502737352288719416544e-5 +/- 4.43e-46]", "[7.34236059970592285367410569845345262019566e-5 +/- 9.14e-47]"], "quantization_transfer_error": "[0.000296007521811167979042227717299185548605424 +/- 5.83e-46]", "norm_upper": "[1.911290828321639729287550995241771390516938668 +/- 9.08e-46]", "point_margin_before_H_error": "[0.088709171678360270712449004758228609483061332 +/- 9.08e-46]", "P": "[3.11907222864167186215972160039360228871942 +/- 6.05e-42]", "Q": "[0.680333626220587584855672971525734534526202 +/- 6.02e-43]", "Plog": "[10.28390597285739270268022249967159378711932 +/- 6.17e-42]", "Qlog": "[5.15198345667719631533101647393819918199829 +/- 6.72e-42]", "elapsed_seconds": 8.020745754241943, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 1 48 {'inverse512': 17, 'Euler29': 1, 'Euler11': 2, 'Euler5': 26, 'Euler19': 2} references 3
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 663123, "L_reference": "[26.809434781393157789838765175169146282937857469 +/- 5.29e-46]", "L_reference_offset": "1/10", "sigma_reference": "[1.6507186585118030501357920091486296459368377428 +/- 7.80e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824710681016347803", "278677501058980191"], "raw_arrays_sha256": "04d4c5aacce4113e60332e198d78df4ade938cf4371bbbc1a21682b0f24f4082", "mollifier_integer_sha256": "0c1d96400bf4a083152158e90422f33df0da4b409eb3e619346fb620b7ec6340", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.964738940392916374550483087280265198084456514 +/- 7.72e-46]", "M_log": "[1.73878350210738557300415085525768460162797480 +/- 4.15e-45]", "coefficient_quantization_error": "[1.8642300228615621655605934281117717840741e-6 +/- 6.05e-47]", "raw_quantization_errors": ["[7.7209078114106023867395751607171747030983e-5 +/- 4.34e-46]", "[7.7193939715765108165096853103839075032352e-5 +/- 4.70e-46]"], "quantization_transfer_error": "[0.000310450911474030940599853417610918511069792 +/- 8.45e-46]", "norm_upper": "[1.91438383347291712459851563500893860483951070 +/- 4.23e-45]", "point_margin_before_H_error": "[0.08561616652708287540148436499106139516048930 +/- 4.23e-45]", "P": "[3.11080552066337652381714132153285717174703 +/- 1.90e-42]", "Q": "[0.692146682284429810632762264821853839075032 +/- 5.52e-43]", "Plog": "[10.2624732765697945605886755055334184293436 +/- 1.98e-41]", "Qlog": "[5.19692303372181393425490789055383183307815 +/- 2.64e-42]", "elapsed_seconds": 9.258622407913208, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "1/5", "head": 512, "N_reference": 663123, "L_reference": "[26.809434781393157789838765175169146282937857469 +/- 5.29e-46]", "L_reference_offset": "1/10", "sigma_reference": "[1.6582186585118030501357920091486296459368377428 +/- 7.58e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["803039615405944420", "246151058785910768"], "raw_arrays_sha256": "17c1e876fd6648996a6504c90e5729bed1adbfec4333213d01c9a530b5374477", "mollifier_integer_sha256": "ec2016acf37aaeb8e00d6d6170df6aabf8af459ba8f2b06f9251f5aebce72fc6", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95183127004148027351191419672519245804399439 +/- 5.41e-45]", "M_log": "[1.70342217257033946591343171743828035740797692 +/- 3.44e-45]", "coefficient_quantization_error": "[1.9178361737526057722726532495452245695563e-6 +/- 8.20e-47]", "raw_quantization_errors": ["[7.7229606752856857332847673474774014859166e-5 +/- 5.72e-46]", "[7.7217740689397305650680132531857735524604e-5 +/- 5.67e-46]"], "quantization_transfer_error": "[0.00030842714608816494134034199792397956908392 +/- 5.19e-45]", "norm_upper": "[1.82036412044263290730691283100473258927077698 +/- 3.21e-45]", "point_margin_before_H_error": "[0.17963587955736709269308716899526741072922302 +/- 3.21e-45]", "P": "[3.03621805683599935401156868751722477401486 +/- 3.56e-42]", "Q": "[0.599274940712128758877916305132531857735524 +/- 7.74e-43]", "Plog": "[9.63561182743052904743207693594755466088248 +/- 8.75e-42]", "Qlog": "[4.60806540702706677101625978693766224404862 +/- 5.26e-42]", "elapsed_seconds": 9.871833324432373, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 2 69 {'inverse512': 23, 'Euler29': 2, 'Euler11': 3, 'Euler5': 39, 'Euler19': 2} references 5
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "313/1600", "head": 512, "N_reference": 663123, "L_reference": "[26.809434781393157789838765175169146282937857469 +/- 5.29e-46]", "L_reference_offset": "1/10", "sigma_reference": "[1.6560311585118030501357920091486296459368377428 +/- 7.42e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["809148838804215733", "255208689974936260"], "raw_arrays_sha256": "6d3fd9ea553aee91109012e0022c49d8d0c73b4a1d0e7930e846fc6f27e079e5", "mollifier_integer_sha256": "4824e6cb5121ca364d97bda9ac477b06060e0b27e4a4253bff2809ebbc52e236", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95556866354262776928884727264850429540562810 +/- 3.20e-45]", "M_log": "[1.71363679323136264691591870063001765832602953 +/- 5.60e-45]", "coefficient_quantization_error": "[1.8431788020087475241383506720599848618667e-6 +/- 5.22e-47]", "raw_quantization_errors": ["[7.7206814120669241715142105135530633603958e-5 +/- 2.58e-46]", "[7.7222675656125877003374171414987198443270e-5 +/- 3.26e-46]"], "quantization_transfer_error": "[0.000308784502079809155361954405385835540791292 +/- 8.48e-46]", "norm_upper": "[1.846674776507934847107717378529947813346361060 +/- 8.98e-46]", "point_margin_before_H_error": "[0.153325223492065152892282621470052186653638940 +/- 8.98e-46]", "P": "[3.05748974665572788226203984913638553063360 +/- 4.87e-42]", "Q": "[0.624907088202064082954029741358914987198443 +/- 4.50e-43]", "Plog": "[9.81345863184347375589008643598900175171222 +/- 7.99e-42]", "Qlog": "[4.77233513265332004879143875697554743078648 +/- 7.15e-42]", "elapsed_seconds": 9.881698846817017, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 3 91 {'inverse512': 31, 'Euler29': 2, 'Euler11': 4, 'Euler5': 52, 'Euler19': 2} references 6
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 697122, "L_reference": "[26.909434781393157789838765175169146282937857469 +/- 5.33e-46]", "L_reference_offset": "1/5", "sigma_reference": "[1.6546658460118030501357920091486296459368377428 +/- 7.48e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["817516119933703054", "271163109809611474"], "raw_arrays_sha256": "9132acc21513f1c866ca5a194c393dd0cf83ec33e50bb8057c501dcecbedf094", "mollifier_integer_sha256": "138487e63b1564bb529e89ec33d938d31d40e2521740381b5e0942c405e7b745", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95791268994029909130003143182282748808765754 +/- 2.39e-45]", "M_log": "[1.72005330963823093595004251914990352550486769 +/- 2.29e-45]", "coefficient_quantization_error": "[1.8816625030715432204515606889983317928287e-6 +/- 7.82e-47]", "raw_quantization_errors": ["[8.1145795347176510381964368298394409743067e-5 +/- 1.64e-46]", "[8.1161411177953372347040808395445897233926e-5 +/- 4.62e-46]"], "quantization_transfer_error": "[0.000324849741610728482500337363225995589197914 +/- 7.23e-46]", "norm_upper": "[1.88888226738568625966482419450104295371860389 +/- 1.24e-45]", "point_margin_before_H_error": "[0.11111773261431374033517580549895704628139611 +/- 1.24e-45]", "P": "[3.08035015327325650306372669093079839440974 +/- 4.03e-42]", "Q": "[0.675215832797509273181307001745895445897234 +/- 6.93e-43]", "Plog": "[10.05255001140501419471423906768018018911692 +/- 7.75e-42]", "Qlog": "[5.06106086368998392795488751819409817397024 +/- 3.17e-42]", "elapsed_seconds": 9.371525526046753, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 4 109 {'inverse512': 34, 'Euler29': 3, 'Euler11': 5, 'Euler5': 65, 'Euler19': 2} references 7
COVER 5 129 {'inverse512': 37, 'Euler29': 4, 'Euler11': 7, 'Euler5': 78, 'Euler19': 3} references 7
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 732864, "L_reference": "[27.009434781393157789838765175169146282937857469 +/- 5.38e-46]", "L_reference_offset": "3/10", "sigma_reference": "[1.6586130335118030501357920091486296459368377428 +/- 8.53e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["810494524825294996", "263838547023997872"], "raw_arrays_sha256": "682ec22da7db41bbdd7352b3602a5a35e05497f8044ba0a4c38893ff8dfc14d6", "mollifier_integer_sha256": "44998c64c5da7222286f53a06b9d09432170f6ec45d54edfce847e0245fceb83", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.95115984444561958798598891467206545051016747 +/- 3.22e-45]", "M_log": "[1.70158920887326398414554862986941234912850664 +/- 3.42e-45]", "coefficient_quantization_error": "[1.9303694897500395889489619959728327521078e-6 +/- 8.31e-47]", "raw_quantization_errors": ["[8.5307499929717853338832052589931824946525e-5 +/- 4.80e-46]", "[8.5341504875756555240517961951255079916204e-5 +/- 1.53e-46]"], "quantization_transfer_error": "[0.00034012302625922167082604401596534840058584 +/- 5.09e-45]", "norm_upper": "[1.86401092378150538828424740982566498528461952 +/- 5.05e-45]", "point_margin_before_H_error": "[0.13598907621849461171575259017433501471538048 +/- 5.05e-45]", "P": "[3.05040649741941635973718892970883993182495 +/- 6.49e-42]", "Q": "[0.658660622540030814462345010149451255079916 +/- 4.34e-43]", "Plog": "[9.84592488799592533212288045763205518377405 +/- 7.66e-42]", "Qlog": "[4.92778927579707911464865353231039750598450 +/- 4.07e-42]", "elapsed_seconds": 9.842433452606201, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 6 146 {'inverse512': 40, 'Euler29': 4, 'Euler11': 8, 'Euler5': 91, 'Euler19': 3} references 8
COVER 7 163 {'inverse512': 42, 'Euler29': 4, 'Euler11': 9, 'Euler5': 104, 'Euler19': 4} references 8
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 770439, "L_reference": "[27.109434781393157789838765175169146282937857469 +/- 5.42e-46]", "L_reference_offset": "2/5", "sigma_reference": "[1.6625602210118030501357920091486296459368377428 +/- 8.21e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["803642727681347303", "256699950199829790"], "raw_arrays_sha256": "b2956a0591122f0820e11625bef0e63b0d972c99ddceac11ea71b884e2e9d7cd", "mollifier_integer_sha256": "8131ec0728ebb9873e7804bff0726574dccb9845f6d44e09da346c61bda08436", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.94447936234177038377714969322563956789647891 +/- 3.50e-45]", "M_log": "[1.68338678145559334689859733861342322038480156 +/- 3.53e-45]", "coefficient_quantization_error": "[1.9091310121359910317321629948539832982868e-6 +/- 6.24e-47]", "raw_quantization_errors": ["[8.9701772002393523682812140793548807333049e-5 +/- 6.10e-46]", "[8.9703033107022724886009347439363768606454e-5 +/- 4.93e-46]"], "quantization_transfer_error": "[0.00035584259626989000545918633207440731306335 +/- 3.03e-45]", "norm_upper": "[1.839757178496861304126889142528681643364995325 +/- 7.53e-46]", "point_margin_before_H_error": "[0.160242821503138695873110857471318356635004675 +/- 7.53e-46]", "P": "[3.02096990104232531241558955042204354880733 +/- 4.11e-42]", "Q": "[0.642475767432140807591219017159939363768606 +/- 6.74e-43]", "Plog": "[9.64259875155721018582541299705717872108069 +/- 7.37e-42]", "Qlog": "[4.79709657124590143224866024546297749202269 +/- 4.22e-42]", "elapsed_seconds": 9.972208261489868, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 8 179 {'inverse512': 44, 'Euler29': 4, 'Euler11': 9, 'Euler5': 117, 'Euler19': 5} references 9
COVER 9 195 {'inverse512': 46, 'Euler29': 4, 'Euler11': 9, 'Euler5': 130, 'Euler19': 6} references 9
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 809940, "L_reference": "[27.209434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "1/2", "sigma_reference": "[1.6665074085118030501357920091486296459368377428 +/- 7.01e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796957784330505848", "249743639818652656"], "raw_arrays_sha256": "b66b98e2bc7f427b1a74b35e3fa181e0579919291cc87c0cde77cad7819d3eff", "mollifier_integer_sha256": "4578f0e757e27dbf303c90c1209fe3c7727f71e0aa346885829773cb959adbab", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.93787021934256402625643973348499445536917503 +/- 1.22e-45]", "M_log": "[1.66544168941361313991366362645302524723913721 +/- 3.99e-45]", "coefficient_quantization_error": "[1.8309074698314489860153651144761425212091e-6 +/- 6.27e-47]", "raw_quantization_errors": ["[9.4291464605261653710515190419337759211621e-5 +/- 4.82e-46]", "[9.4305299328608366962444220942792201140470e-5 +/- 1.70e-46]"], "quantization_transfer_error": "[0.000372101194910950811895328670821641456170776 +/- 7.61e-46]", "norm_upper": "[1.816109634004813486036539610823261341895743110 +/- 7.55e-46]", "point_margin_before_H_error": "[0.183890365995186513963460389176738658104256890 +/- 7.55e-46]", "P": "[2.99203518935404055294399371831541933775921 +/- 2.74e-42]", "Q": "[0.626655559096591515395160686408442792201140 +/- 6.95e-43]", "Plog": "[9.44256514622131861214863364588395824553987 +/- 8.68e-42]", "Qlog": "[4.66896454867848013857089481264315095022925 +/- 7.14e-42]", "elapsed_seconds": 10.560203790664673, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 851467, "L_reference": "[27.309434781393157789838765175169146282937857469 +/- 5.29e-46]", "L_reference_offset": "3/5", "sigma_reference": "[1.6704545960118030501357920091486296459368377428 +/- 7.58e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["790437039269458840", "242966177359773668"], "raw_arrays_sha256": "fc9cbe4d7ae829cec87379629b9bd07a555ae8b1321f91af01a1685ee20e75b5", "mollifier_integer_sha256": "0953c8c772c04d6e71b1f19ed824dc1c024cf6244c00a67c77a5f41c7de48135", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.931331408128507521208089843010667750805320291 +/- 9.12e-46]", "M_log": "[1.64774967361059329280823346296025896900350005 +/- 4.62e-45]", "coefficient_quantization_error": "[1.9197943479652239732843859380135006972588e-6 +/- 8.44e-47]", "raw_quantization_errors": ["[9.9148384412913024642902456936817622990029e-5 +/- 4.12e-46]", "[9.9128863486828093770428586979686924244603e-5 +/- 2.97e-46]"], "quantization_transfer_error": "[0.000389801561785772756033036740124172094990947 +/- 7.54e-46]", "norm_upper": "[1.79305862159846136900829550240866077833973382 +/- 3.21e-45]", "point_margin_before_H_error": "[0.20694137840153863099170449759133922166026618 +/- 3.21e-45]", "P": "[2.96359755100414731949589534386318681762299 +/- 3.47e-42]", "Q": "[0.611194748251411499266866131711979686924244 +/- 8.32e-43]", "Plog": "[9.24582227005519850307307635728593052577292 +/- 8.01e-42]", "Qlog": "[4.54338044712838992695099760229363500727806 +/- 5.38e-42]", "elapsed_seconds": 13.575297355651855, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 20 371 {'inverse512': 51, 'Euler29': 5, 'Euler11': 25, 'Euler5': 279, 'Euler19': 11} references 11
COVER 40 691 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 598, 'Euler19': 11} references 11
COVER 60 1011 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 918, 'Euler19': 11} references 11
COVER 80 1331 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 1238, 'Euler19': 11} references 11
COVER 100 1651 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 1558, 'Euler19': 11} references 11
COVER 120 1971 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 1878, 'Euler19': 11} references 11
COVER 140 2291 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 2198, 'Euler19': 11} references 11
FINAL 7/40 160 2483 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 2390, 'Euler19': 11} {'column': 0, 'L_lower_offset': '0', 'L_upper_offset': '1/20', 'y_lower': '341/1600', 'y_upper': '357/1600', 'method': 'Euler29', 'anchor': None, 'intervals': {'raw_norm': '[2.07273037123063966005244001496184857038084186 +/- 4.56e-45]', 'primary_credit': '[0.0226185039367765954514472942472884469947689525 +/- 5.58e-47]', 'dual_credit': '[0.0138593538313914795273743530580140393786253961 +/- 4.18e-47]', 'norm_upper': '[1.99977465569430351009479672035124359763405316 +/- 1.96e-45]', 'model_error_debit': '[5.003217205760632268768984995364768860029e-7 +/- 4.28e-47]', 'mollified_nonzero_margin': '[0.00022484398397591384197640275025686588906084 +/- 4.57e-45]', 'g_lower': '[0.00011949060231528081919583044533821076942282 +/- 2.98e-45]', 'Eplus': '[1.8816875939971734000498442336434421311412112967 +/- 6.51e-47]', 'S_upper': '[3.54580890214748884731349586980508621987389678 +/- 6.14e-45]'}}


==> anc/certificates/canopy_localized/cover_0175_256.log <==
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.646771471011803050135792009148629645936837742804366513938594918873767305848 +/- 3.64e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["832080961139007258", "286385155079489980"], "raw_arrays_sha256": "eba554eae9e3ab576689ab375bb2aa82c3693ac7c4917cad4fcc89e68bfd5d63", "mollifier_integer_sha256": "102c693f0a4ce867dd3930e045ebf2ac7ae183441b2bafda6c6b2673eec271db", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9716396549719067798880780866980183351754059528423622191762648843861593494 +/- 1.45e-74]", "M_log": "[1.7577842866050957592656204857225896788108977877095423916791849092691891136 +/- 2.99e-74]", "coefficient_quantization_error": "[1.892207519990911942367653867535424817640088299231235363427631321958949e-6 +/- 7.30e-76]", "raw_quantization_errors": ["[7.341400771418883620372208066508323918775985770127828497547786760817758e-5 +/- 5.60e-75]", "[7.343075610320514359165957262713963403436142144542345313278692924931369e-5 +/- 2.63e-75]"], "quantization_transfer_error": "[0.0002968120189606255023932818950007617191659405718430196069923460849350374 +/- 1.35e-74]", "norm_upper": "[1.9405262409077916506652354628705316985675381615648850117944923460849350374 +/- 1.35e-74]", "point_margin_before_H_error": "[0.0594737590922083493347645371294683014324618384351149882055076539150649626 +/- 1.35e-74]", "P": "[3.1417772508603988058787452259869150832391877598577012782849754778676082 +/- 5.52e-71]", "Q": "[0.70945855548977475112595249941637713963403436142144542345313278692924931 +/- 6.13e-72]", "Plog": "[10.475693652622170110297148749001291976010389020000400288159715147058103 +/- 4.02e-70]", "Qlog": "[5.3353881090803044029832268936711112012861376449810745249285252248361571 +/- 4.49e-71]", "elapsed_seconds": 11.166628360748291, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "31/160", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.651146471011803050135792009148629645936837742804366513938594918873767305848 +/- 3.66e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["818830745926773516", "266485719286535808"], "raw_arrays_sha256": "896f02c20200c708afbc0c012076f27857af8a2bac3394f56df024b0978b92db", "mollifier_integer_sha256": "8b3513b7b8f652c2161c277bb3875ed0be5d821ee6c8e43c031a06143d7b238c", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9639955042101439484182839250430079246898082202099890084308425381660921317 +/- 3.53e-74]", "M_log": "[1.7367404528478688138389260099067999383250457027337016061371073197934733564 +/- 4.26e-74]", "coefficient_quantization_error": "[1.885345400227696015854629281526663185455492712805038467684630113195946e-6 +/- 5.83e-76]", "raw_quantization_errors": ["[7.341503498467543934013200690295076244846734539617771952391943236473680e-5 +/- 3.03e-75]", "[7.344367758350570525743335378177663752348506720793380065730736758922158e-5 +/- 5.89e-75]"], "quantization_transfer_error": "[0.00029549822628749190055936125801067707740351528253479485495127602626730420 +/- 7.54e-75]", "norm_upper": "[1.88301944929598088158217345423664496654324814647760315422995127602626730420 +/- 7.54e-75]", "point_margin_before_H_error": "[0.11698055070401911841782654576335503345675185352239684577004872397373269580 +/- 7.54e-75]", "P": "[3.0967820410556844148955168898194029507624484673453961777195239194323647 +/- 4.78e-71]", "Q": "[0.65247893151671605308379747241628177663752348506720793380065730736758922 +/- 5.18e-72]", "Plog": "[10.096398848076586831369405533082087505046180243711658553029467579148470 +/- 1.38e-70]", "Qlog": "[4.9750783901711433360374227828565898494623709712198434989190594982488898 +/- 7.24e-71]", "elapsed_seconds": 13.405596733093262, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 0 23 {'inverse512': 8, 'Euler29': 1, 'Euler11': 1, 'Euler5': 13} references 2
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "303/1600", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.648958971011803050135792009148629645936837742804366513938594918873767305848 +/- 3.78e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["825364047440697623", "276249464605517505"], "raw_arrays_sha256": "6a59e106fd9fd11937f63b434c775b64d075335889c66821ca004b7719f1cbaa", "mollifier_integer_sha256": "d0d531eb9cafb98b557a3ed7a96190cf3259cdaef9b7fdc5c5b4233ff5784f54", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9678060713154795260035173769172787885591808088247589090230175829864382654 +/- 1.50e-74]", "M_log": "[1.7472205049502867619850827167190529120149301153352350839206634880229619534 +/- 3.32e-74]", "coefficient_quantization_error": "[1.847518823913496997428861584614289474448311920596297003425145503484454e-6 +/- 6.72e-76]", "raw_quantization_errors": ["[7.343452372940972899650273735228871941654366670343970897968517787103645e-5 +/- 4.24e-75]", "[7.342360599705922853674105698453452620195658739981631887882353590563507e-5 +/- 1.36e-75]"], "quantization_transfer_error": "[0.0002960075218111679790422277172991855486054239466788445771432596473922736 +/- 3.99e-74]", "norm_upper": "[1.9112908283216397292875509952417713905169386682704093133271432596473922736 +/- 3.99e-74]", "point_margin_before_H_error": "[0.0887091716783602707124490047582286094830613317295906866728567403526077264 +/- 3.99e-74]", "P": "[3.1190722286416718621597216003936022887194165436667034397089796851778710 +/- 4.74e-71]", "Q": "[0.68033362622058758485567297152573453452620195658739981631887882353590563 +/- 7.43e-72]", "Plog": "[10.283905972857392702680222499671593787119323282221037937003755984309507 +/- 4.02e-70]", "Qlog": "[5.1519834566771963153310164739381991819982955525797563802960547546140593 +/- 3.24e-71]", "elapsed_seconds": 9.8387770652771, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 1 48 {'inverse512': 17, 'Euler29': 1, 'Euler11': 2, 'Euler5': 26, 'Euler19': 2} references 3
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 663123, "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "1/10", "sigma_reference": "[1.650718658511803050135792009148629645936837742804366513938594918873767305848 +/- 3.70e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824710681016347803", "278677501058980191"], "raw_arrays_sha256": "04d4c5aacce4113e60332e198d78df4ade938cf4371bbbc1a21682b0f24f4082", "mollifier_integer_sha256": "0c1d96400bf4a083152158e90422f33df0da4b409eb3e619346fb620b7ec6340", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9647389403929163745504830872802651980844565142966100639762113180401734104 +/- 2.41e-74]", "M_log": "[1.7387835021073855730041508552576846016279747970172760399360230475006006694 +/- 2.59e-74]", "coefficient_quantization_error": "[1.864230022861562165560593428111771784074121808020295513799884898441915e-6 +/- 4.81e-76]", "raw_quantization_errors": ["[7.720907811410602386739575160717174703098268977061805646915266684958009e-5 +/- 5.57e-75]", "[7.719393971576510816509685310383907503235161912477878858594801548121721e-5 +/- 4.03e-75]"], "quantization_transfer_error": "[0.00031045091147403094059985341761091851106979173853871287837422910977181274 +/- 9.09e-75]", "norm_upper": "[1.91438383347291712459851563500893860483951069635584828319087422910977181274 +/- 9.12e-75]", "point_margin_before_H_error": "[0.08561616652708287540148436499106139516048930364415171680912577089022818726 +/- 9.12e-75]", "P": "[3.1108055206633765238171413215328571717470309826897706180564691526668496 +/- 5.43e-71]", "Q": "[0.6921466822844298106327622648218538390750323516191247787885859480154812 +/- 1.98e-71]", "Plog": "[10.262473276569794560588675505533418429343616688716618378653163817383244 +/- 1.12e-70]", "Qlog": "[5.1969230337218139342549078905538318330781513948307410375657376244163823 +/- 7.26e-71]", "elapsed_seconds": 12.764538764953613, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "1/5", "head": 512, "N_reference": 663123, "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "1/10", "sigma_reference": "[1.658218658511803050135792009148629645936837742804366513938594918873767305848 +/- 3.82e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["803039615405944420", "246151058785910768"], "raw_arrays_sha256": "17c1e876fd6648996a6504c90e5729bed1adbfec4333213d01c9a530b5374477", "mollifier_integer_sha256": "ec2016acf37aaeb8e00d6d6170df6aabf8af459ba8f2b06f9251f5aebce72fc6", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9518312700414802735119141967251924580439943856649324983629355049250297654 +/- 3.79e-74]", "M_log": "[1.7034221725703394659134317174382803574079769177402879302148359507491226925 +/- 5.45e-74]", "coefficient_quantization_error": "[1.917836173752605772272653249545224569556261068591736374929663026858868e-6 +/- 7.69e-76]", "raw_quantization_errors": ["[7.722960675285685733284767347477401485916639529901970585670434376873379e-5 +/- 2.55e-75]", "[7.721774068939730565068013253185773552460446883700857385434983127348368e-5 +/- 4.99e-75]"], "quantization_transfer_error": "[0.00030842714608816494134034199792397956908392451976296838853802069447456477 +/- 9.05e-75]", "norm_upper": "[1.82036412044263290730691283100473258927077698253367898401353802069447456477 +/- 9.08e-75]", "point_margin_before_H_error": "[0.17963587955736709269308716899526741072922301746632101598646197930552543523 +/- 9.08e-75]", "P": "[3.0362180568359993540115686875172247740148591663952990197058567043437687 +/- 4.53e-71]", "Q": "[0.59927494071212875887791630513253185773552460446883700857385434983127348 +/- 5.83e-72]", "Plog": "[9.6356118274305290474320769359475546608824797548631621035052481923375153 +/- 8.97e-71]", "Qlog": "[4.6080654070270667710162597869376622440486179149660097990740690308343818 +/- 4.67e-71]", "elapsed_seconds": 13.392735958099365, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 2 69 {'inverse512': 23, 'Euler29': 2, 'Euler11': 3, 'Euler5': 39, 'Euler19': 2} references 5
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "313/1600", "head": 512, "N_reference": 663123, "L_reference": "[26.80943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "1/10", "sigma_reference": "[1.656031158511803050135792009148629645936837742804366513938594918873767305848 +/- 3.77e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["809148838804215733", "255208689974936260"], "raw_arrays_sha256": "6d3fd9ea553aee91109012e0022c49d8d0c73b4a1d0e7930e846fc6f27e079e5", "mollifier_integer_sha256": "4824e6cb5121ca364d97bda9ac477b06060e0b27e4a4253bff2809ebbc52e236", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9555686635426277692888472726485042954056281027933911598439894764281037600 +/- 5.66e-74]", "M_log": "[1.7136367932313626469159187006300176583260295255495617040660278526815070334 +/- 5.02e-74]", "coefficient_quantization_error": "[1.843178802008747524138350672059984861866714622456814512363492313888793e-6 +/- 9.71e-76]", "raw_quantization_errors": ["[7.720681412066924171514210513553063360395807647268069790327596753345589e-5 +/- 2.29e-75]", "[7.722267565612587700337417141498719844326975781752534168618629010009236e-5 +/- 1.70e-75]"], "quantization_transfer_error": "[0.0003087845020798091553619544053858355407912917014079081468974927023811613 +/- 5.09e-74]", "norm_upper": "[1.8466747765079348471077173785299478133463610596533732401781474927023811613 +/- 5.10e-74]", "point_margin_before_H_error": "[0.1533252234920651528922826214700521866536389403466267598218525072976188387 +/- 5.10e-74]", "P": "[3.0574897466557278822620398491363855306336039580764726806979032759675334 +/- 6.74e-71]", "Q": "[0.62490708820206408295402974135891498719844326975781752534168618629010009 +/- 4.63e-72]", "Plog": "[9.8134586318434737558900864359890017517122206926731418382570079022463585 +/- 7.43e-71]", "Qlog": "[4.7723351326533200487914387569755474307864761917294472973726582636894782 +/- 6.19e-71]", "elapsed_seconds": 10.288662195205688, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 3 91 {'inverse512': 31, 'Euler29': 2, 'Euler11': 4, 'Euler5': 52, 'Euler19': 2} references 6
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 697122, "L_reference": "[26.90943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.27e-75]", "L_reference_offset": "1/5", "sigma_reference": "[1.654665846011803050135792009148629645936837742804366513938594918873767305848 +/- 3.64e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["817516119933703054", "271163109809611474"], "raw_arrays_sha256": "9132acc21513f1c866ca5a194c393dd0cf83ec33e50bb8057c501dcecbedf094", "mollifier_integer_sha256": "138487e63b1564bb529e89ec33d938d31d40e2521740381b5e0942c405e7b745", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9579126899402990913000314318228274880876575419867208463748921803524801345 +/- 2.85e-74]", "M_log": "[1.7200533096382309359500425191499035255048676888637912663372492794880252539 +/- 1.94e-74]", "coefficient_quantization_error": "[1.881662503071543220451560688998331792828665263090973369854401552470041e-6 +/- 8.94e-76]", "raw_quantization_errors": ["[8.114579534717651038196436829839440974306695963920850067379971167500459e-5 +/- 2.76e-75]", "[8.116141117795337234704080839544589723392562890312599257883697184247010e-5 +/- 4.09e-75]"], "quantization_transfer_error": "[0.00032484974161072848250033736322599558919791400875456050999271994452729576 +/- 8.41e-75]", "norm_upper": "[1.88888226738568625966482419450104295371860388935055143550999271994452729576 +/- 8.41e-75]", "point_margin_before_H_error": "[0.11111773261431374033517580549895704628139611064944856449000728005547270424 +/- 8.41e-75]", "P": "[3.0803501532732565030637266909307983944097430669596392085006737997116750 +/- 3.16e-71]", "Q": "[0.67521583279750927318130700174589544589723392562890312599257883697184247 +/- 7.71e-72]", "Plog": "[10.052550011405014194714239067680180189116921598728083766361011692975053 +/- 1.03e-70]", "Qlog": "[5.0610608636899839279548875181940981739702419036099710583034927623594571 +/- 6.17e-71]", "elapsed_seconds": 10.074049711227417, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 4 109 {'inverse512': 34, 'Euler29': 3, 'Euler11': 5, 'Euler5': 65, 'Euler19': 2} references 7
COVER 5 129 {'inverse512': 37, 'Euler29': 4, 'Euler11': 7, 'Euler5': 78, 'Euler19': 3} references 7
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 732864, "L_reference": "[27.00943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.33e-75]", "L_reference_offset": "3/10", "sigma_reference": "[1.658613033511803050135792009148629645936837742804366513938594918873767305848 +/- 3.76e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["810494524825294996", "263838547023997872"], "raw_arrays_sha256": "682ec22da7db41bbdd7352b3602a5a35e05497f8044ba0a4c38893ff8dfc14d6", "mollifier_integer_sha256": "44998c64c5da7222286f53a06b9d09432170f6ec45d54edfce847e0245fceb83", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9511598444456195879859889146720654505101674678856106573703411837169201986 +/- 2.43e-74]", "M_log": "[1.7015892088732639841455486298694123491285066429190257378991780103659016714 +/- 1.21e-74]", "coefficient_quantization_error": "[1.930369489750039588948961995972832752107845170139205945931308658973900e-6 +/- 5.91e-76]", "raw_quantization_errors": ["[8.530749992971785333883205258993182494652530679116297927896767809993046e-5 +/- 3.23e-75]", "[8.534150487575655524051796195125507991620394728917661624060262658336203e-5 +/- 2.03e-75]"], "quantization_transfer_error": "[0.00034012302625922167082604401596534840058584441035571949522209026948205132 +/- 8.54e-75]", "norm_upper": "[1.86401092378150538828424740982566498528461952437251392262022209026948205132 +/- 8.55e-75]", "point_margin_before_H_error": "[0.13598907621849461171575259017433501471538047562748607737977790973051794868 +/- 8.55e-75]", "P": "[3.0504064974194163597371889297088399318249465253067911629792789676780999 +/- 4.32e-71]", "Q": "[0.65866062254003081446234501014945125507991620394728917661624060262658336 +/- 6.02e-72]", "Plog": "[9.845924887995925332122880457632055183774054450132615968930431113366427 +/- 5.55e-70]", "Qlog": "[4.9277892757970791146486535323103975059844998136568654766910527691703733 +/- 5.44e-71]", "elapsed_seconds": 11.104642152786255, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 6 146 {'inverse512': 40, 'Euler29': 4, 'Euler11': 8, 'Euler5': 91, 'Euler19': 3} references 8
COVER 7 163 {'inverse512': 42, 'Euler29': 4, 'Euler11': 9, 'Euler5': 104, 'Euler19': 4} references 8
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 770439, "L_reference": "[27.10943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.39e-75]", "L_reference_offset": "2/5", "sigma_reference": "[1.662560221011803050135792009148629645936837742804366513938594918873767305848 +/- 3.71e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["803642727681347303", "256699950199829790"], "raw_arrays_sha256": "b2956a0591122f0820e11625bef0e63b0d972c99ddceac11ea71b884e2e9d7cd", "mollifier_integer_sha256": "8131ec0728ebb9873e7804bff0726574dccb9845f6d44e09da346c61bda08436", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9444793623417703837771496932256395678964789131164024589042587593680228047 +/- 4.05e-74]", "M_log": "[1.6833867814555933468985973386134232203848015576203916103377214858634245111 +/- 3.67e-74]", "coefficient_quantization_error": "[1.909131012135991031732162994853983298286779333379192971258499323147713e-6 +/- 9.14e-76]", "raw_quantization_errors": ["[8.970177200239352368281214079354880733304943448722650615202046892944985e-5 +/- 3.63e-75]", "[8.970303310702272488600934743936376860645439161343148595068264551301627e-5 +/- 2.79e-75]"], "quantization_transfer_error": "[0.0003558425962698900054591863320744073130633475932776465694131433074129351 +/- 4.38e-74]", "norm_upper": "[1.8397571784968613041268891425286816433649953248653113379756631433074129351 +/- 4.38e-74]", "point_margin_before_H_error": "[0.1602428215031386958731108574713183566350046751346886620243368566925870649 +/- 4.38e-74]", "P": "[3.0209699010423253124155895504220435488073330494344872265061520204689294 +/- 6.32e-71]", "Q": "[0.64247576743214080759121901715993936376860645439161343148595068264551301 +/- 9.03e-72]", "Plog": "[9.642598751557210185825412997057178721080692497122434928950223535840159 +/- 5.31e-70]", "Qlog": "[4.7970965712459014322486602454629774920226897220618611432952666544087621 +/- 6.01e-71]", "elapsed_seconds": 13.074080467224121, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 8 179 {'inverse512': 44, 'Euler29': 4, 'Euler11': 9, 'Euler5': 117, 'Euler19': 5} references 9
COVER 9 195 {'inverse512': 46, 'Euler29': 4, 'Euler11': 9, 'Euler5': 130, 'Euler19': 6} references 9
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 809940, "L_reference": "[27.20943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "1/2", "sigma_reference": "[1.666507408511803050135792009148629645936837742804366513938594918873767305848 +/- 3.71e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["796957784330505848", "249743639818652656"], "raw_arrays_sha256": "b66b98e2bc7f427b1a74b35e3fa181e0579919291cc87c0cde77cad7819d3eff", "mollifier_integer_sha256": "4578f0e757e27dbf303c90c1209fe3c7727f71e0aa346885829773cb959adbab", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9378702193425640262564397334849944553691750308134648792190892120343327610 +/- 3.33e-74]", "M_log": "[1.6654416894136131399136636264530252472391372134980553648843949318719451740 +/- 3.55e-74]", "coefficient_quantization_error": "[1.830907469831448986015365114476142521209077168963671760959296603296517e-6 +/- 9.01e-76]", "raw_quantization_errors": ["[9.429146460526165371051519041933775921162064701456437574040570952419620e-5 +/- 6.00e-75]", "[9.430529932860836696244422094279220114047007236989800098806941078198674e-5 +/- 3.37e-75]"], "quantization_transfer_error": "[0.00037210119491095081189532867082164145617077582298005314919246695611159784 +/- 8.60e-75]", "norm_upper": "[1.81610963400481348603653961082326134189574311011253083439919246695611159784 +/- 8.61e-75]", "point_margin_before_H_error": "[0.18389036599518651396346038917673865810425688988746916560080753304388840216 +/- 8.61e-75]", "P": "[2.9920351893540405529439937183154193377592116206470145643757404057095242 +/- 4.58e-71]", "Q": "[0.62665555909659151539516068640844279220114047007236989800098806941078198 +/- 9.58e-72]", "Plog": "[9.442565146221318612148633645883958245539871407528853678048010138150337 +/- 5.44e-70]", "Qlog": "[4.6689645486784801385708948126431509502292558018817685747648164582062446 +/- 5.28e-71]", "elapsed_seconds": 13.803166627883911, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 256, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 851467, "L_reference": "[27.30943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.22e-75]", "L_reference_offset": "3/5", "sigma_reference": "[1.670454596011803050135792009148629645936837742804366513938594918873767305848 +/- 3.77e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["790437039269458840", "242966177359773668"], "raw_arrays_sha256": "fc9cbe4d7ae829cec87379629b9bd07a555ae8b1321f91af01a1685ee20e75b5", "mollifier_integer_sha256": "0953c8c772c04d6e71b1f19ed824dc1c024cf6244c00a67c77a5f41c7de48135", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9313314081285075212080898430106677508053202915292224529532490205463037794 +/- 5.93e-74]", "M_log": "[1.6477496736105932928082334629602589690035000465297308025619878605849477184 +/- 1.90e-74]", "coefficient_quantization_error": "[1.919794347965223973284385938013500697258848156300335310733046150234407e-6 +/- 7.22e-76]", "raw_quantization_errors": ["[9.914838441291302464290245693681762299002872597907587058381070986811934e-5 +/- 3.68e-75]", "[9.912886348682809377042858697968692424460280925229606425119284619102079e-5 +/- 5.39e-75]"], "quantization_transfer_error": "[0.0003898015617857727560330367401241720949909470780178966327038633263236343 +/- 3.97e-74]", "norm_upper": "[1.7930586215984613690082955024086607783397338174088284435077038633263236343 +/- 3.98e-74]", "point_margin_before_H_error": "[0.2069413784015386309917044975913392216602661825911715564922961366736763657 +/- 3.98e-74]", "P": "[2.9635975510041473194958953438631868176229900287259790758705838107098681 +/- 3.41e-71]", "Q": "[0.61119474825141149926686613171197968692424460280925229606425119284619102 +/- 7.87e-72]", "Plog": "[9.245822270055198503073076357285930525772922257402997917299994305999753 +/- 1.47e-70]", "Qlog": "[4.5433804471283899269509976022936350072780640319187850551657951821898973 +/- 6.36e-71]", "elapsed_seconds": 14.933626174926758, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
COVER 20 371 {'inverse512': 51, 'Euler29': 5, 'Euler11': 25, 'Euler5': 279, 'Euler19': 11} references 11
COVER 40 691 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 598, 'Euler19': 11} references 11
COVER 60 1011 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 918, 'Euler19': 11} references 11
COVER 80 1331 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 1238, 'Euler19': 11} references 11
COVER 100 1651 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 1558, 'Euler19': 11} references 11
COVER 120 1971 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 1878, 'Euler19': 11} references 11
COVER 140 2291 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 2198, 'Euler19': 11} references 11
FINAL 7/40 256 2483 {'inverse512': 51, 'Euler29': 5, 'Euler11': 26, 'Euler5': 2390, 'Euler19': 11} {'column': 0, 'L_lower_offset': '0', 'L_upper_offset': '1/20', 'y_lower': '341/1600', 'y_upper': '357/1600', 'method': 'Euler29', 'anchor': None, 'intervals': {'raw_norm': '[2.0727303712306396600524400149618485703808418579471738096098288501353369420 +/- 3.05e-74]', 'primary_credit': '[0.022618503936776595451447294247288446994768952540869382604260229009961065974 +/- 6.93e-76]', 'dual_credit': '[0.013859353831391479527374353058014039378625396132812948482513654248912566766 +/- 1.60e-76]', 'norm_upper': '[1.9997746556943035100947967203512435976340531605998091474362810836175896765 +/- 3.59e-74]', 'model_error_debit': '[5.00321720576063226876898499536476886002874324415666167252385880357792e-7 +/- 5.26e-76]', 'mollified_nonzero_margin': '[0.0002248439839759138419764027502568658890608365258664368975516639965299657 +/- 2.85e-74]', 'g_lower': '[0.0001194906023152808191958304453382107694228176008360616265168847902050785 +/- 1.38e-74]', 'Eplus': '[1.88168759399717340004984423364344213114121129670082874454882537264598756101 +/- 1.04e-75]', 'S_upper': '[3.5458089021474888473134958698050862198738967782996575402911429225455984128 +/- 4.35e-74]'}}


==> anc/certificates/canopy_localized/diagnostics.json <==
[
  {
    "target": "22/125",
    "anchors": [
      {
        "offset": "0",
        "reference": {
          "bits": 160,
          "time_H": "12711/80000",
          "y_H": "37/200",
          "head": 512,
          "N_reference": 630782,
          "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]",
          "L_reference_offset": "0",
          "sigma_reference": "[1.6534488297071513395832517004424219325075722072 +/- 3.70e-47]",
          "raw_scale": 4294967296,
          "mollifier_scale": 134217728,
          "integer_norm_parts": [
            "821186617421284323",
            "276494094251232470"
          ],
          "raw_arrays_sha256": "9e223973a28251d580d619d59c12b8fd43b1901ab634021d518435e87f980acb",
          "mollifier_integer_sha256": "5f90d96cf85a5f8f6fc21196ce786f52ef9b85f59ed6b4654c519a4fff613fcb",
          "integer_overflow_guards": true,
          "initial_guards": {
            "domain_x": true,
            "time_in_domain": true,
            "L0_above_two": true,
            "sigma_lower_loss": true,
            "sigma_upper_loss": true,
            "shift_coefficient_loss": true,
            "log_N_loss": true,
            "paired_gamma_log_loss": true,
            "finite_head_below_N": true,
            "y_top_covers_classical_strip": true
          },
          "M_abs": "[1.96079306391785158490541213305934803156148290 +/- 3.15e-45]",
          "M_log": "[1.728376905207180171850276410785931662696198338 +/- 8.79e-46]",
          "coefficient_quantization_error": "[1.8649091192682010813603232589498984810460e-6 +/- 5.81e-47]",
          "raw_quantization_errors": [
            "[7.3420123512812307414240798984335564292234e-5 +/- 2.01e-46]",
            "[7.3415555911269171542018584474349788861979e-5 +/- 1.38e-46]"
          ],
          "quantization_transfer_error": "[0.00029496959015961547399824039659813514585595 +/- 2.19e-45]",
          "norm_upper": "[1.904467469255403315183658481522728266451982665 +/- 9.39e-46]",
          "point_margin_before_H_error": "[0.095532530744596684816341518477271733548017335 +/- 9.39e-46]",
          "P": "[3.09475178598178453033262176033023433556429 +/- 3.10e-42]",
          "Q": "[0.688532971174376215918368190459474349788862 +/- 5.90e-43]",
          "Plog": "[10.11973512017087095769942838464569762081025 +/- 8.23e-42]",
          "Qlog": "[5.12238550705102714184181480442450788860953 +/- 5.09e-42]",
          "elapsed_seconds": 9.403266668319702,
          "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
        },
        "cells": [
          {
            "L_width": "1/20",
            "y_width": "1/200",
            "margin": "[0.0571988103078931657268030625881718590513030 +/- 5.89e-44]",
            "components": {
              "ideal_norm_upper": "[1.9428005880171944082955027696285314166417559 +/- 3.17e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.9428005880591939530359111702855962185682830 +/- 3.32e-44]",
              "model_error_debit": "[6.016329128812372857671262319223804139744e-7 +/- 5.08e-47]",
              "mollified_nonzero_margin": "[0.0571988103078931657268030625881718590513030 +/- 5.89e-44]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.0291712630772202252180337137680782841139716 +/- 3.74e-44]",
              "dual_tilt_debit": "[0.0502196898646949063144572296555206984596424 +/- 6.59e-44]",
              "dual_frozen_norm": "[0.44865934186335977875369961313745225758101321394 +/- 1.60e-48]",
              "cutoff_boundary_debit": "[0.019094883300293314262523876634336291596244776 +/- 6.46e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/1000",
            "margin": "[0.0727559932442130433819608602001026369601269 +/- 5.13e-44]",
            "components": {
              "ideal_norm_upper": "[1.92724340508121300859273301212005430839364410 +/- 6.73e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.92724340512287623749878122358585188928720894 +/- 6.70e-45]",
              "model_error_debit": "[6.016329107191192579162140454737526642045e-7 +/- 6.10e-47]",
              "mollified_nonzero_margin": "[0.0727559932442130433819608602001026369601269 +/- 5.13e-44]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.03710539096786978278354580714784996857872038 +/- 3.08e-45]",
              "dual_tilt_debit": "[0.01004393797293898126289144593110413969192847 +/- 5.94e-45]",
              "dual_frozen_norm": "[0.47327791081913430410249563935339170810061529016 +/- 2.04e-48]",
              "cutoff_boundary_debit": "[0.019094883300293314262523876634336291596244776 +/- 6.46e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/10000",
            "margin": "[0.07607277117513728609255881820381284897328771 +/- 2.94e-45]",
            "components": {
              "ideal_norm_upper": "[1.92392662715036094817513158389619160463097847 +/- 5.63e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.92392662719195247483651299097123097806759681 +/- 1.98e-45]",
              "model_error_debit": "[6.016329102390709281908249561729591154823e-7 +/- 2.73e-47]",
              "mollified_nonzero_margin": "[0.07607277117513728609255881820381284897328771 +/- 2.94e-45]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.038796940163926358419548935227546291749148044 +/- 8.10e-46]",
              "dual_tilt_debit": "[0.001004393797293898126289144593110413969192847 +/- 5.94e-46]",
              "dual_frozen_norm": "[0.47900067706392732682149651246752273006068528141 +/- 4.76e-48]",
              "cutoff_boundary_debit": "[0.019094883300293314262523876634336291596244776 +/- 6.46e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/200",
            "margin": "[0.0724927319123528643435990688175588347953798 +/- 6.50e-44]",
            "components": {
              "ideal_norm_upper": "[1.9275066664132333801771178653433686397864635 +/- 5.92e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.9275066664548637501443737759690715572446813 +/- 6.03e-44]",
              "model_error_debit": "[6.016327833855120271552133696079599389047e-7 +/- 5.68e-47]",
              "mollified_nonzero_margin": "[0.0724927319123528643435990688175588347953798 +/- 6.50e-44]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.0369711282877823106896074077580695939600416 +/- 3.03e-44]",
              "dual_tilt_debit": "[0.0502196898646949063144572296555206984596424 +/- 6.59e-44]",
              "dual_frozen_norm": "[0.44865934186335977875369961313745225758101321394 +/- 1.60e-48]",
              "cutoff_boundary_debit": "[0.003800961696332286144138972349173514740952332 +/- 3.02e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/1000",
            "margin": "[0.0880499148486724308550981400782903066925331 +/- 1.05e-44]",
            "components": {
              "ideal_norm_upper": "[1.9119494834772519804743481078348915315383517 +/- 5.03e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.91194948351854634575090255562052653397527776 +/- 5.42e-45]",
              "model_error_debit": "[6.016327812233939993043011831593321891349e-7 +/- 4.44e-47]",
              "mollified_nonzero_margin": "[0.0880499148486724308550981400782903066925331 +/- 1.05e-44]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.04490525617843170957256168817033029922906249 +/- 2.80e-45]",
              "dual_tilt_debit": "[0.01004393797293898126289144593110413969192847 +/- 5.94e-45]",
              "dual_frozen_norm": "[0.47327791081913430410249563935339170810061529016 +/- 2.04e-48]",
              "cutoff_boundary_debit": "[0.003800961696332286144138972349173514740952332 +/- 3.02e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/10000",
            "margin": "[0.09136669277959660723013747960741062892722641 +/- 6.31e-45]",
            "components": {
              "ideal_norm_upper": "[1.90863270554639992005674667961102882777568602 +/- 3.45e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.90863270558762264942419294148049551253413317 +/- 3.65e-45]",
              "model_error_debit": "[6.016327807433456695789120938585386404127e-7 +/- 4.39e-47]",
              "mollified_nonzero_margin": "[0.09136669277959660723013747960741062892722641 +/- 6.31e-45]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.04659680537448825137758089512374868328832554 +/- 4.00e-45]",
              "dual_tilt_debit": "[0.001004393797293898126289144593110413969192847 +/- 5.94e-46]",
              "dual_frozen_norm": "[0.47900067706392732682149651246752273006068528141 +/- 4.76e-48]",
              "cutoff_boundary_debit": "[0.003800961696332286144138972349173514740952332 +/- 3.02e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/200",
            "margin": "[0.0759128006674676916990807933679870831959153 +/- 3.31e-44]",
            "components": {
              "ideal_norm_upper": "[1.9240865976582300055641962560856351078258649 +/- 6.19e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.9240865976997778503530944474890479030324063 +/- 5.75e-44]",
              "model_error_debit": "[6.016327544579478247591429650137716784433e-7 +/- 4.38e-47]",
              "mollified_nonzero_margin": "[0.0759128006674676916990807933679870831959153 +/- 3.31e-44]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.0387153555690946324691544508467212534478110 +/- 4.83e-44]",
              "dual_tilt_debit": "[0.0502196898646949063144572296555206984596424 +/- 6.59e-44]",
              "dual_frozen_norm": "[0.44865934186335977875369961313745225758101321394 +/- 1.60e-48]",
              "cutoff_boundary_debit": "[0.000380892941328911531217363091439982780353729 +/- 6.07e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/1000",
            "margin": "[0.09146998360378718820325665120055630094980728 +/- 7.45e-45]",
            "components": {
              "ideal_norm_upper": "[1.90852941472224860586142649857715799957775305 +/- 7.84e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.9085294147634605159669464405686651339062640 +/- 5.00e-44]",
              "model_error_debit": "[6.016327522958297969082307785651439286735e-7 +/- 5.62e-47]",
              "mollified_nonzero_margin": "[0.09146998360378718820325665120055630094980728 +/- 7.45e-45]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.04664948345974399564853322334172935719776505 +/- 4.27e-45]",
              "dual_tilt_debit": "[0.01004393797293898126289144593110413969192847 +/- 5.94e-45]",
              "dual_frozen_norm": "[0.47327791081913430410249563935339170810061529016 +/- 2.04e-48]",
              "cutoff_boundary_debit": "[0.000380892941328911531217363091439982780353729 +/- 6.07e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/10000",
            "margin": "[0.09478676153471134965279530157307673536778756 +/- 5.49e-45]",
            "components": {
              "ideal_norm_upper": "[1.90521263679139654544382507035329529581508742 +/- 1.84e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.90521263683253683456573751558523400028183248 +/- 5.94e-45]",
              "model_error_debit": "[6.016327518157814671828416892643503799512e-7 +/- 2.03e-47]",
              "mollified_nonzero_margin": "[0.09478676153471134965279530157307673536778756 +/- 5.49e-45]",
              "mollifier_abs_upper": "[1.960793063930083648560695685960835143908808500 +/- 9.34e-46]",
              "g_lower": "[0.04834103265580052984158104804182845160644867 +/- 2.04e-45]",
              "dual_tilt_debit": "[0.001004393797293898126289144593110413969192847 +/- 5.94e-46]",
              "dual_frozen_norm": "[0.47900067706392732682149651246752273006068528141 +/- 4.76e-48]",
              "cutoff_boundary_debit": "[0.000380892941328911531217363091439982780353729 +/- 6.07e-46]"
            }
          }
        ]
      },
      {
        "offset": "1/4",
        "reference": {
          "bits": 160,
          "time_H": "12711/80000",
          "y_H": "37/200",
          "head": 512,
          "N_reference": 714769,
          "L_reference": "[26.959434781393157789838765175169146282937857470 +/- 5.24e-46]",
          "L_reference_offset": "1/4",
          "sigma_reference": "[1.6633792984571513395832517004424219325075722072 +/- 3.57e-47]",
          "raw_scale": 4294967296,
          "mollifier_scale": 134217728,
          "integer_norm_parts": [
            "803715317850992822",
            "258202788198642008"
          ],
          "raw_arrays_sha256": "e85949eb8a8e46c29b0500020ff9a33a05c3d510daadfdb04253fba322fb94cb",
          "mollifier_integer_sha256": "d6892bd23daa6e1da5c7b3c55fc1d51587f334874eb7666258e3945b9bbaa770",
          "integer_overflow_guards": true,
          "initial_guards": {
            "domain_x": true,
            "time_in_domain": true,
            "L0_above_two": true,
            "sigma_lower_loss": true,
            "sigma_upper_loss": true,
            "shift_coefficient_loss": true,
            "log_N_loss": true,
            "paired_gamma_log_loss": true,
            "finite_head_below_N": true,
            "y_top_covers_classical_strip": true
          },
          "M_abs": "[1.94386053389019289979067096711171366996490171 +/- 4.40e-45]",
          "M_log": "[1.68211781510492845732331766990828134757667174 +/- 5.47e-45]",
          "coefficient_quantization_error": "[1.8447763670444407506319671506700672892629e-6 +/- 8.65e-47]",
          "raw_quantization_errors": [
            "[8.3184728386896394237815361371739178440266e-5 +/- 4.44e-46]",
            "[8.3177839258910844684248385265847373326811e-5 +/- 2.43e-46]"
          ],
          "quantization_transfer_error": "[0.000330150402994139681981890360395366782643934 +/- 9.82e-46]",
          "norm_upper": "[1.842464418532124334134373823529051035633632084 +/- 6.26e-46]",
          "point_margin_before_H_error": "[0.157535581467875665865626176470948964366367916 +/- 6.26e-46]",
          "P": "[3.02004568155108680083607131145512173917844 +/- 2.67e-42]",
          "Q": "[0.647109022619987131784320478854015847373327 +/- 8.02e-43]",
          "Plog": "[9.6071366544982848961635564702457405013344 +/- 4.30e-41]",
          "Qlog": "[4.79132202937494442087008378322854321029783 +/- 3.03e-42]",
          "elapsed_seconds": 10.642203569412231,
          "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
        },
        "cells": [
          {
            "L_width": "1/20",
            "y_width": "1/200",
            "margin": "[0.1227254281972156489334987709142166159047073 +/- 2.68e-44]",
            "components": {
              "ideal_norm_upper": "[1.8772740869907869369028413371479917381286019 +/- 3.18e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.8772740870316045862517802460909895287909295 +/- 6.15e-44]",
              "model_error_debit": "[4.847711797648147209829947938553043631608e-7 +/- 1.85e-47]",
              "mollified_nonzero_margin": "[0.1227254281972156489334987709142166159047073 +/- 2.68e-44]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.0631348937111466184400167284259383255998093 +/- 3.64e-44]",
              "dual_tilt_debit": "[0.0465683089903031098497905077065452716482697 +/- 4.23e-44]",
              "dual_frozen_norm": "[0.41871676417593161752667783739424807203266323455 +/- 3.51e-48]",
              "cutoff_boundary_debit": "[0.017435033543279445100110012721622057402288960 +/- 5.57e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/1000",
            "margin": "[0.13678359638283972956920121423898397684597033 +/- 6.96e-45]",
            "components": {
              "ideal_norm_upper": "[1.86321591880547006103962049636285283653867038 +/- 8.71e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.86321591884598204304703843901043330408619277 +/- 7.05e-45]",
              "model_error_debit": "[4.847711782273837603467505827190678368999e-7 +/- 1.52e-47]",
              "mollified_nonzero_margin": "[0.13678359638283972956920121423898397684597033 +/- 6.96e-45]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.07036698055093762358178112818498882285831997 +/- 4.77e-45]",
              "dual_tilt_debit": "[0.00931366179806062196995810154130905432965394 +/- 8.46e-45]",
              "dual_frozen_norm": "[0.44191324318285722954328940277434538776134746378 +/- 4.61e-48]",
              "cutoff_boundary_debit": "[0.017435033543279445100110012721622057402288960 +/- 5.57e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/10000",
            "margin": "[0.13977206079548359101820311043219918525776846 +/- 5.70e-45]",
            "components": {
              "ideal_norm_upper": "[1.86022745439289151924891100600047022129810402 +/- 1.94e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.86022745443333852294904301194906395398368094 +/- 5.79e-45]",
              "model_error_debit": "[4.847711778860327538776187368607585506089e-7 +/- 4.09e-47]",
              "mollified_nonzero_margin": "[0.13977206079548359101820311043219918525776846 +/- 5.70e-45]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.07190436677825326821402550874186516008029917 +/- 2.34e-45]",
              "dual_tilt_debit": "[0.000931366179806062196995810154130905432965394 +/- 8.46e-46]",
              "dual_frozen_norm": "[0.44730707438853324752554220379914092141746965021 +/- 1.33e-48]",
              "cutoff_boundary_debit": "[0.017435033543279445100110012721622057402288960 +/- 5.57e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/200",
            "margin": "[0.1366894012081987295807764086712573939659855 +/- 4.40e-44]",
            "components": {
              "ideal_norm_upper": "[1.8633101139802643549494000198038102370058952 +/- 7.32e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.8633101140207411188441808015536726059697790 +/- 7.18e-44]",
              "model_error_debit": "[4.847710601515750427897750700000642354333e-7 +/- 2.78e-47]",
              "mollified_nonzero_margin": "[0.1366894012081987295807764086712573939659855 +/- 4.40e-44]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.0703185227665450868190927830250881295388208 +/- 1.35e-44]",
              "dual_tilt_debit": "[0.0465683089903031098497905077065452716482697 +/- 4.23e-44]",
              "dual_frozen_norm": "[0.41871676417593161752667783739424807203266323455 +/- 3.51e-48]",
              "cutoff_boundary_debit": "[0.003471060532756863146668695377440556279582219 +/- 3.07e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/1000",
            "margin": "[0.1507475693938225290531151395479722937082314 +/- 3.02e-44]",
            "components": {
              "ideal_norm_upper": "[1.8492519457949474790861791790186713354159636 +/- 4.10e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.84925194583511885680280270692116884246405940 +/- 8.57e-45]",
              "model_error_debit": "[4.847710586141440821535308588638277091724e-7 +/- 1.72e-47]",
              "mollified_nonzero_margin": "[0.1507475693938225290531151395479722937082314 +/- 3.02e-44]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.07755060960633594731912038698130053466582030 +/- 7.30e-45]",
              "dual_tilt_debit": "[0.00931366179806062196995810154130905432965394 +/- 8.46e-45]",
              "dual_frozen_norm": "[0.44191324318285722954328940277434538776134746378 +/- 4.61e-48]",
              "cutoff_boundary_debit": "[0.003471060532756863146668695377440556279582219 +/- 3.07e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/10000",
            "margin": "[0.15373603380646633073282878287138323509401702 +/- 5.53e-45]",
            "components": {
              "ideal_norm_upper": "[1.84626348138236893729546968865628872017539728 +/- 2.08e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.84626348142247539647409553272960375938756009 +/- 5.69e-45]",
              "model_error_debit": "[4.847710582727930756843990130055184228814e-7 +/- 3.17e-47]",
              "mollified_nonzero_margin": "[0.15373603380646633073282878287138323509401702 +/- 5.53e-45]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.079087995833651561203640221229103797839978062 +/- 8.71e-46]",
              "dual_tilt_debit": "[0.000931366179806062196995810154130905432965394 +/- 8.46e-46]",
              "dual_frozen_norm": "[0.44730707438853324752554220379914092141746965021 +/- 1.33e-48]",
              "cutoff_boundary_debit": "[0.003471060532756863146668695377440556279582219 +/- 3.07e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/200",
            "margin": "[0.1398120632060347765146805524301163288710838 +/- 6.75e-44]",
            "components": {
              "ideal_norm_upper": "[1.8601874519825312333288853080228482072874867 +/- 4.86e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.8601874520229317926623535476751753073071567 +/- 6.36e-44]",
              "model_error_debit": "[4.847710334308229658998947083638217595039e-7 +/- 1.26e-47]",
              "mollified_nonzero_margin": "[0.1398120632060347765146805524301163288710838 +/- 6.75e-44]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.0719249456262999849503838686751535829020414 +/- 3.96e-44]",
              "dual_tilt_debit": "[0.0465683089903031098497905077065452716482697 +/- 4.23e-44]",
              "dual_frozen_norm": "[0.41871676417593161752667783739424807203266323455 +/- 3.51e-48]",
              "cutoff_boundary_debit": "[0.000348398535023741526153983596478526561173792 +/- 5.76e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/1000",
            "margin": "[0.15387023139165851272526244800679438136478324 +/- 6.68e-45]",
            "components": {
              "ideal_norm_upper": "[1.84612928379721435746566446723770930569755521 +/- 7.40e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.8461292838373095938827322883427083910499835 +/- 2.15e-44]",
              "model_error_debit": "[4.847710318933920052636504972275852332430e-7 +/- 2.11e-47]",
              "mollified_nonzero_margin": "[0.15387023139165851272526244800679438136478324 +/- 6.68e-45]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.07915703246609081290602069357612608608649428 +/- 3.06e-45]",
              "dual_tilt_debit": "[0.00931366179806062196995810154130905432965394 +/- 8.46e-45]",
              "dual_frozen_norm": "[0.44191324318285722954328940277434538776134746378 +/- 4.61e-48]",
              "cutoff_boundary_debit": "[0.000348398535023741526153983596478526561173792 +/- 5.76e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/10000",
            "margin": "[0.15685869580430230095688623443466410177046299 +/- 5.01e-45]",
            "components": {
              "ideal_norm_upper": "[1.84314081938463581567495497687532669045698885 +/- 3.23e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.84314081942466614700211497104668452895359005 +/- 5.63e-45]",
              "model_error_debit": "[4.847710315520409987945186513692759469520e-7 +/- 4.69e-47]",
              "mollified_nonzero_margin": "[0.15685869580430230095688623443466410177046299 +/- 5.01e-45]",
              "mollifier_abs_upper": "[1.943860533902319332826918426460956734551959799 +/- 9.32e-46]",
              "g_lower": "[0.080694418693406419872302504904472656015672987 +/- 7.25e-46]",
              "dual_tilt_debit": "[0.000931366179806062196995810154130905432965394 +/- 8.46e-46]",
              "dual_frozen_norm": "[0.44730707438853324752554220379914092141746965021 +/- 1.33e-48]",
              "cutoff_boundary_debit": "[0.000348398535023741526153983596478526561173792 +/- 5.76e-46]"
            }
          }
        ]
      }
    ],
    "scope": "Local directed diagnostics, not a global ceiling"
  },
  {
    "target": "7/40",
    "anchors": [
      {
        "offset": "0",
        "reference": {
          "bits": 160,
          "time_H": "12631/80000",
          "y_H": "37/200",
          "head": 512,
          "N_reference": 630782,
          "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]",
          "L_reference_offset": "0",
          "sigma_reference": "[1.6467714710118030501357920091486296459368377428 +/- 7.25e-48]",
          "raw_scale": 4294967296,
          "mollifier_scale": 134217728,
          "integer_norm_parts": [
            "832080961139007258",
            "286385155079489980"
          ],
          "raw_arrays_sha256": "eba554eae9e3ab576689ab375bb2aa82c3693ac7c4917cad4fcc89e68bfd5d63",
          "mollifier_integer_sha256": "102c693f0a4ce867dd3930e045ebf2ac7ae183441b2bafda6c6b2673eec271db",
          "integer_overflow_guards": true,
          "initial_guards": {
            "domain_x": true,
            "time_in_domain": true,
            "L0_above_two": true,
            "sigma_lower_loss": true,
            "sigma_upper_loss": true,
            "shift_coefficient_loss": true,
            "log_N_loss": true,
            "paired_gamma_log_loss": true,
            "finite_head_below_N": true,
            "y_top_covers_classical_strip": true
          },
          "M_abs": "[1.97163965497190677988807808669801833517540595 +/- 3.23e-45]",
          "M_log": "[1.75778428660509575926562048572258967881089779 +/- 3.46e-45]",
          "coefficient_quantization_error": "[1.8922075199909119423676538675354248176401e-6 +/- 5.44e-47]",
          "raw_quantization_errors": [
            "[7.3414007714188836203722080665083239187760e-5 +/- 2.59e-46]",
            "[7.3430756103205143591659572627139634034361e-5 +/- 5.21e-46]"
          ],
          "quantization_transfer_error": "[0.00029681201896062550239328189500076171916594 +/- 1.26e-45]",
          "norm_upper": "[1.94052624090779165066523546287053169856753816 +/- 2.25e-45]",
          "point_margin_before_H_error": "[0.05947375909220834933476453712946830143246184 +/- 2.25e-45]",
          "P": "[3.14177725086039880587874522598691508323919 +/- 4.83e-42]",
          "Q": "[0.709458555489774751125952499416377139634034 +/- 5.55e-43]",
          "Plog": "[10.47569365262217011029714874900129197601039 +/- 9.76e-42]",
          "Qlog": "[5.33538810908030440298322689367111120128614 +/- 5.98e-42]",
          "elapsed_seconds": 8.944311141967773,
          "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
        },
        "cells": [
          {
            "L_width": "1/20",
            "y_width": "1/200",
            "margin": "[0.0188895929776808152004186103809463597737121 +/- 6.80e-44]",
            "components": {
              "ideal_norm_upper": "[1.9811097744350335016111156987509680231968091 +/- 5.43e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.9811097744778612159531026011664785143595915 +/- 6.86e-44]",
              "model_error_debit": "[6.325444579688464787884525751258666963994e-7 +/- 3.71e-47]",
              "mollified_nonzero_margin": "[0.0188895929776808152004186103809463597737121 +/- 6.80e-44]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.0095806517838738271607594457250731672187759 +/- 3.21e-44]",
              "dual_tilt_debit": "[0.0525973138526415275393095330439377259993350 +/- 4.54e-44]",
              "dual_frozen_norm": "[0.46470929350357168038395183584946498056210407262 +/- 1.88e-48]",
              "cutoff_boundary_debit": "[0.020075977858678453571804369837411433843405170 +/- 7.51e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/1000",
            "margin": "[0.03546819168976460056051132921508928000117398 +/- 7.96e-45]",
            "components": {
              "ideal_norm_upper": "[1.9645311757233103863022480329577395605194027 +/- 2.16e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.96453117576577970380071898641016747760670908 +/- 6.77e-45]",
              "model_error_debit": "[6.325444556956387696843747432423921169388e-7 +/- 2.98e-47]",
              "mollified_nonzero_margin": "[0.03546819168976460056051132921508928000117398 +/- 7.96e-45]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.01798918559996639579537276615104356854400149 +/- 4.83e-45]",
              "dual_tilt_debit": "[0.01051946277052830550786190660878754519986700 +/- 9.07e-45]",
              "dual_frozen_norm": "[0.49020854587396178710653179649138669868416564168 +/- 5.11e-48]",
              "cutoff_boundary_debit": "[0.020075977858678453571804369837411433843405170 +/- 7.51e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/10000",
            "margin": "[0.03900822064353066036419775928720746544572932 +/- 5.70e-45]",
            "components": {
              "ideal_norm_upper": "[1.96099114676962135970644576351487072967061308 +/- 4.22e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.96099114681201414871025811459481225232752952 +/- 1.81e-45]",
              "model_error_debit": "[6.325444551909255441261179802822267411648e-7 +/- 4.77e-47]",
              "mollified_nonzero_margin": "[0.03900822064353066036419775928720746544572932 +/- 5.70e-45]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.01978466021664751373398648234232457914832715 +/- 4.09e-45]",
              "dual_tilt_debit": "[0.001051946277052830550786190660878754519986700 +/- 9.07e-46]",
              "dual_frozen_norm": "[0.49613603341374823546780524299642665851525629909 +/- 5.23e-48]",
              "cutoff_boundary_debit": "[0.020075977858678453571804369837411433843405170 +/- 7.51e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/200",
            "margin": "[0.0349693156367462545233220100266305276371427 +/- 6.03e-44]",
            "components": {
              "ideal_norm_upper": "[1.9650300517764907114069601250292494193551382 +/- 6.71e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.9650300518189315130278731133880920434975239 +/- 3.64e-44]",
              "model_error_debit": "[6.325443222324488048765852774288653333761e-7 +/- 1.82e-47]",
              "mollified_nonzero_margin": "[0.0349693156367462545233220100266305276371427 +/- 6.03e-44]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.0177361596214326346650043848085059360122370 +/- 4.98e-44]",
              "dual_tilt_debit": "[0.0525973138526415275393095330439377259993350 +/- 4.54e-44]",
              "dual_frozen_norm": "[0.46470929350357168038395183584946498056210407262 +/- 1.88e-48]",
              "cutoff_boundary_debit": "[0.003996255200135663367648796115692830001734283 +/- 5.43e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/1000",
            "margin": "[0.0515479143488297083114404872338461199347258 +/- 2.09e-44]",
            "components": {
              "ideal_norm_upper": "[1.94845145306476759609809245923602095667773183 +/- 6.99e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.94845145310685033244746374025870833467452027 +/- 6.40e-45]",
              "model_error_debit": "[6.325443199592410957725074455453907539155e-7 +/- 4.88e-47]",
              "mollified_nonzero_margin": "[0.0515479143488297083114404872338461199347258 +/- 2.09e-44]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.02614469343752503512894138340784441035297800 +/- 3.80e-45]",
              "dual_tilt_debit": "[0.01051946277052830550786190660878754519986700 +/- 9.07e-45]",
              "dual_frozen_norm": "[0.49020854587396178710653179649138669868416564168 +/- 5.11e-48]",
              "cutoff_boundary_debit": "[0.003996255200135663367648796115692830001734283 +/- 5.43e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/10000",
            "margin": "[0.05508794330259569731454784199557050195259795 +/- 3.57e-45]",
            "components": {
              "ideal_norm_upper": "[1.94491142411107856950229018979315212582894219 +/- 1.41e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.94491142415308484815758194375374691282202391 +/- 2.08e-45]",
              "model_error_debit": "[6.325443194545278702142506825852253781415e-7 +/- 2.87e-47]",
              "mollified_nonzero_margin": "[0.05508794330259569731454784199557050195259795 +/- 3.57e-45]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.027940168054206117158062765982245474529584527 +/- 7.20e-46]",
              "dual_tilt_debit": "[0.001051946277052830550786190660878754519986700 +/- 9.07e-46]",
              "dual_frozen_norm": "[0.49613603341374823546780524299642665851525629909 +/- 5.23e-48]",
              "cutoff_boundary_debit": "[0.003996255200135663367648796115692830001734283 +/- 5.43e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/200",
            "margin": "[0.0385651076063142932316416253637086231972143 +/- 2.65e-44]",
            "components": {
              "ideal_norm_upper": "[1.9614342598070394821987672650113562447331676 +/- 2.70e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.9614342598493937952994740347486823479540729 +/- 6.65e-44]",
              "model_error_debit": "[6.325442919114688843398876090288487127600e-7 +/- 5.29e-47]",
              "mollified_nonzero_margin": "[0.0385651076063142932316416253637086231972143 +/- 2.65e-44]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.0195599167975870380935100934234116207200088 +/- 1.79e-44]",
              "dual_tilt_debit": "[0.0525973138526415275393095330439377259993350 +/- 4.54e-44]",
              "dual_frozen_norm": "[0.46470929350357168038395183584946498056210407262 +/- 1.88e-48]",
              "cutoff_boundary_debit": "[0.000400463230684434159455936097799655379763643 +/- 4.09e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/1000",
            "margin": "[0.05514370631839767241606589820577946196457812 +/- 8.30e-45]",
            "components": {
              "ideal_norm_upper": "[1.94485566109531636688989959921812778205576119 +/- 7.12e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.94485566113731268932275886598444339266128858 +/- 8.81e-45]",
              "model_error_debit": "[6.325442896382611752358097771453741332995e-7 +/- 2.96e-47]",
              "mollified_nonzero_margin": "[0.05514370631839767241606589820577946196457812 +/- 8.30e-45]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.02796845061367940071904491961222143191585285 +/- 6.23e-45]",
              "dual_tilt_debit": "[0.01051946277052830550786190660878754519986700 +/- 9.07e-45]",
              "dual_frozen_norm": "[0.49020854587396178710653179649138669868416564168 +/- 5.11e-48]",
              "cutoff_boundary_debit": "[0.000400463230684434159455936097799655379763643 +/- 4.09e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/10000",
            "margin": "[0.05868373527216364548904296102286038230752285 +/- 4.45e-45]",
            "components": {
              "ideal_norm_upper": "[1.94131563214162734029409732977525895120697155 +/- 1.54e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.94131563218354722096300736142412543248371962 +/- 2.85e-45]",
              "model_error_debit": "[6.325442891335479496775530141852087575254e-7 +/- 4.24e-47]",
              "mollified_nonzero_margin": "[0.05868373527216364548904296102286038230752285 +/- 4.45e-45]",
              "mollifier_abs_upper": "[1.971639654984206508099432096409992867206210938 +/- 7.55e-46]",
              "g_lower": "[0.02976392523036047466853052712292348368446711 +/- 1.94e-45]",
              "dual_tilt_debit": "[0.001051946277052830550786190660878754519986700 +/- 9.07e-46]",
              "dual_frozen_norm": "[0.49613603341374823546780524299642665851525629909 +/- 5.23e-48]",
              "cutoff_boundary_debit": "[0.000400463230684434159455936097799655379763643 +/- 4.09e-46]"
            }
          }
        ]
      },
      {
        "offset": "1/4",
        "reference": {
          "bits": 160,
          "time_H": "12631/80000",
          "y_H": "37/200",
          "head": 512,
          "N_reference": 714769,
          "L_reference": "[26.959434781393157789838765175169146282937857470 +/- 5.24e-46]",
          "L_reference_offset": "1/4",
          "sigma_reference": "[1.6566394397618030501357920091486296459368377428 +/- 7.13e-48]",
          "raw_scale": 4294967296,
          "mollifier_scale": 134217728,
          "integer_norm_parts": [
            "813983869524183928",
            "267477347690648093"
          ],
          "raw_arrays_sha256": "30605bf478e26b08831ff0a43d63a9bd520f062a8e96250e122fdcb5881e921a",
          "mollifier_integer_sha256": "bfe9ca335c71a52c23e348b4a40efe56f5c450fa3231cb6fa48eaf55f71a4a5e",
          "integer_overflow_guards": true,
          "initial_guards": {
            "domain_x": true,
            "time_in_domain": true,
            "L0_above_two": true,
            "sigma_lower_loss": true,
            "sigma_upper_loss": true,
            "shift_coefficient_loss": true,
            "log_N_loss": true,
            "paired_gamma_log_loss": true,
            "finite_head_below_N": true,
            "y_top_covers_classical_strip": true
          },
          "M_abs": "[1.954527157079907183671537524825083665654401932 +/- 7.63e-46]",
          "M_log": "[1.71078827584244433384432625543734430289454025 +/- 1.72e-45]",
          "coefficient_quantization_error": "[1.8510375752128816933797164872123136104710e-6 +/- 7.46e-47]",
          "raw_quantization_errors": [
            "[8.3222378393223102884196309980259919940290e-5 +/- 3.05e-46]",
            "[8.3201662974867435750218786572149871906186e-5 +/- 5.91e-46]"
          ],
          "quantization_transfer_error": "[0.00033218845380759939346216102083048664170757 +/- 3.11e-45]",
          "norm_upper": "[1.87636835031482981371065832719866734461064890 +/- 2.20e-45]",
          "point_margin_before_H_error": "[0.12363164968517018628934167280133265538935110 +/- 2.20e-45]",
          "P": "[3.06531448974122624617417325880998025991994 +/- 2.65e-42]",
          "Q": "[0.666891442942770633312520238317822149871906 +/- 4.42e-43]",
          "Plog": "[9.9488229355511442650363079177219103086296 +/- 1.23e-41]",
          "Qlog": "[4.99409980340073393376035429010192694196380 +/- 4.36e-42]",
          "elapsed_seconds": 10.423856258392334,
          "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
        },
        "cells": [
          {
            "L_width": "1/20",
            "y_width": "1/200",
            "margin": "[0.0867225090934696962417360753508348240997235 +/- 7.23e-44]",
            "components": {
              "ideal_norm_upper": "[1.9132769807814778783799375388818096716032131 +/- 4.22e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.9132769808230783401612640711964706160604741 +/- 6.01e-44]",
              "model_error_debit": "[5.100834519635969998534526945598398023194e-7 +/- 4.50e-47]",
              "mollified_nonzero_margin": "[0.0867225090934696962417360753508348240997235 +/- 7.23e-44]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.0443700711851419957783704624488395985606564 +/- 1.51e-44]",
              "dual_tilt_debit": "[0.0488055184545707993876519173971506841629812 +/- 7.42e-44]",
              "dual_frozen_norm": "[0.43375693305537203118291543138528525805191497053 +/- 5.16e-48]",
              "cutoff_boundary_debit": "[0.018345413287683289808505080332231065937894561 +/- 4.97e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/1000",
            "margin": "[0.10173723493031179036275267460549628998734505 +/- 5.93e-45]",
            "components": {
              "ideal_norm_upper": "[1.8982622549449638677824802309596103658286038 +/- 2.03e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.89826225498623786374908511678633849773346634 +/- 9.27e-45]",
              "model_error_debit": "[5.100834503458881622086081652122791886065e-7 +/- 5.37e-47]",
              "mollified_nonzero_margin": "[0.10173723493031179036275267460549628998734505 +/- 5.93e-45]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.05205209585405509107536386283322689852994241 +/- 5.22e-45]",
              "dual_tilt_debit": "[0.00976110369091415987753038347943013683259623 +/- 5.18e-45]",
              "dual_frozen_norm": "[0.45778662198251466009557965738080649960769058929 +/- 4.11e-48]",
              "cutoff_boundary_debit": "[0.018345413287683289808505080332231065937894561 +/- 4.97e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/10000",
            "margin": "[0.10493465239816156640934059204034089171856324 +/- 1.76e-45]",
            "components": {
              "ideal_norm_upper": "[1.89506483747718397249309026248451650112306825 +/- 2.54e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.89506483751838844687735060256002731106656638 +/- 2.82e-45]",
              "model_error_debit": "[5.100834499867133088053996317972148703789e-7 +/- 4.22e-47]",
              "mollified_nonzero_margin": "[0.10493465239816156640934059204034089171856324 +/- 1.76e-45]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.05368799917535087652517334856165025282474142 +/- 5.10e-45]",
              "dual_tilt_debit": "[0.000976110369091415987753038347943013683259623 +/- 5.18e-46]",
              "dual_frozen_norm": "[0.46337419783655750869596703403719975805149163327 +/- 5.31e-48]",
              "cutoff_boundary_debit": "[0.018345413287683289808505080332231065937894561 +/- 4.97e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/200",
            "margin": "[0.1014156183550420872483175158529133165504883 +/- 3.05e-44]",
            "components": {
              "ideal_norm_upper": "[1.8985838715203883885785522520722433537365717 +/- 4.08e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.8985838715616314057904383937462690206457378 +/- 6.68e-44]",
              "model_error_debit": "[5.100833265069612440904008176628037738545e-7 +/- 5.18e-47]",
              "mollified_nonzero_margin": "[0.1014156183550420872483175158529133165504883 +/- 3.05e-44]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.0518875462983721724807132926841291714496786 +/- 2.17e-44]",
              "dual_tilt_debit": "[0.0488055184545707993876519173971506841629812 +/- 7.42e-44]",
              "dual_frozen_norm": "[0.43375693305537203118291543138528525805191497053 +/- 5.16e-48]",
              "cutoff_boundary_debit": "[0.003652304026593800007119793522664748071253159 +/- 5.50e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/1000",
            "margin": "[0.11643034419188388107481737830104948402638968 +/- 6.80e-45]",
            "components": {
              "ideal_norm_upper": "[1.88356914568387437798109494415004404796196241 +/- 8.79e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.88356914572479122967277617614266220073045018 +/- 8.44e-45]",
              "model_error_debit": "[5.100833248892524064455562883152431601416e-7 +/- 6.05e-47]",
              "mollified_nonzero_margin": "[0.11643034419188388107481737830104948402638968 +/- 6.80e-45]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.05956957096728511413721331482470039118374322 +/- 4.66e-45]",
              "dual_tilt_debit": "[0.00976110369091415987753038347943013683259623 +/- 5.18e-45]",
              "dual_frozen_norm": "[0.45778662198251466009557965738080649960769058929 +/- 4.11e-48]",
              "cutoff_boundary_debit": "[0.003652304026593800007119793522664748071253159 +/- 5.50e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/10000",
            "margin": "[0.11962776165973359317305593874819613456089322 +/- 4.75e-45]",
            "components": {
              "ideal_norm_upper": "[1.88037172821609448269170497567495018325642685 +/- 1.59e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.88037172825694187674939101890404896526026486 +/- 3.94e-45]",
              "model_error_debit": "[5.100833245300775530423477549001788419140e-7 +/- 4.90e-47]",
              "mollified_nonzero_margin": "[0.11962776165973359317305593874819613456089322 +/- 4.75e-45]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.06120547428858086686895637464141724192918213 +/- 4.38e-45]",
              "dual_tilt_debit": "[0.000976110369091415987753038347943013683259623 +/- 5.18e-46]",
              "dual_frozen_norm": "[0.46337419783655750869596703403719975805149163327 +/- 5.31e-48]",
              "cutoff_boundary_debit": "[0.003652304026593800007119793522664748071253159 +/- 5.50e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/200",
            "margin": "[0.1047013320088756248568307708795015766431952 +/- 4.21e-44]",
            "components": {
              "ideal_norm_upper": "[1.8952981578666627809878520561911651407634554 +/- 3.16e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.8952981579078258936622752749901190021797559 +/- 4.82e-44]",
              "model_error_debit": "[5.100832984814808939541303794211770489385e-7 +/- 1.99e-47]",
              "mollified_nonzero_margin": "[0.1047013320088756248568307708795015766431952 +/- 4.21e-44]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.0535686248354040884863146882536192445013449 +/- 6.19e-44]",
              "dual_tilt_debit": "[0.0488055184545707993876519173971506841629812 +/- 7.42e-44]",
              "dual_frozen_norm": "[0.43375693305537203118291543138528525805191497053 +/- 5.16e-48]",
              "cutoff_boundary_debit": "[0.000366590372868192416419597641586535098136839 +/- 4.45e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/1000",
            "margin": "[0.11971605784571735111706436754699723873821535 +/- 6.30e-45]",
            "components": {
              "ideal_norm_upper": "[1.88028343203014877039039474826896583498884609 +/- 8.24e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.88028343207098578511087932316715268764534942 +/- 9.81e-45]",
              "model_error_debit": "[5.100832968637720563092858500736164352256e-7 +/- 2.86e-47]",
              "mollified_nonzero_margin": "[0.11971605784571735111706436754699723873821535 +/- 6.30e-45]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.06125064950431699557370370028975531779235855 +/- 3.71e-45]",
              "dual_tilt_debit": "[0.00976110369091415987753038347943013683259623 +/- 5.18e-45]",
              "dual_frozen_norm": "[0.45778662198251466009557965738080649960769058929 +/- 4.11e-48]",
              "cutoff_boundary_debit": "[0.000366590372868192416419597641586535098136839 +/- 4.45e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/10000",
            "margin": "[0.12291347531356704882692432267208810789137329 +/- 5.14e-45]",
            "components": {
              "ideal_norm_upper": "[1.87708601456236887510100477979387197028331053 +/- 2.13e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.87708601460313644657587277125059523355650971 +/- 3.14e-45]",
              "model_error_debit": "[5.100832965045972029060773166585521169980e-7 +/- 1.71e-47]",
              "mollified_nonzero_margin": "[0.12291347531356704882692432267208810789137329 +/- 5.14e-45]",
              "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.17e-46]",
              "g_lower": "[0.062886552825612740943881814276428384409777849 +/- 7.89e-46]",
              "dual_tilt_debit": "[0.000976110369091415987753038347943013683259623 +/- 5.18e-46]",
              "dual_frozen_norm": "[0.46337419783655750869596703403719975805149163327 +/- 5.31e-48]",
              "cutoff_boundary_debit": "[0.000366590372868192416419597641586535098136839 +/- 4.45e-46]"
            }
          }
        ]
      }
    ],
    "scope": "Local directed diagnostics, not a global ceiling"
  },
  {
    "target": "87/500",
    "anchors": [
      {
        "offset": "0",
        "reference": {
          "bits": 160,
          "time_H": "12551/80000",
          "y_H": "37/200",
          "head": 512,
          "N_reference": 630782,
          "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]",
          "L_reference_offset": "0",
          "sigma_reference": "[1.6400941123164547606883323178548373593661032784 +/- 4.04e-47]",
          "raw_scale": 4294967296,
          "mollifier_scale": 134217728,
          "integer_norm_parts": [
            "843479971143819761",
            "296738048570352924"
          ],
          "raw_arrays_sha256": "18ff019b607aa1fbbb6cb9d864ef4dfba3e1b801894e42bc3552c20e5f954ab7",
          "mollifier_integer_sha256": "9407e0d44bdbc57ba56360b7dc4ff2978efbb504fb1e1f2e7603a662f2d45bca",
          "integer_overflow_guards": true,
          "initial_guards": {
            "domain_x": true,
            "time_in_domain": true,
            "L0_above_two": true,
            "sigma_lower_loss": true,
            "sigma_upper_loss": true,
            "shift_coefficient_loss": true,
            "log_N_loss": true,
            "paired_gamma_log_loss": true,
            "finite_head_below_N": true,
            "y_top_covers_classical_strip": true
          },
          "M_abs": "[1.982670002297588266925305906787629693785776032 +/- 7.62e-46]",
          "M_log": "[1.78785046677646777761663900597197514517011445 +/- 3.16e-45]",
          "coefficient_quantization_error": "[1.9145123072741790909610847010591152447311e-6 +/- 5.94e-47]",
          "raw_quantization_errors": [
            "[7.3454531600275145735685147872947899063042e-5 +/- 6.30e-46]",
            "[7.3424911557041428907941311516664040956572e-5 +/- 2.25e-46]"
          ],
          "quantization_transfer_error": "[0.00029872106646147635434539966771894137903033 +/- 9.57e-46]",
          "norm_upper": "[1.978261687596422674060745222161213808027719243 +/- 9.36e-46]",
          "point_margin_before_H_error": "[0.021738312403577325939254777838786191972280757 +/- 9.36e-46]",
          "P": "[3.19033637917855898390885824374162294789906 +/- 3.91e-42]",
          "Q": "[0.731227213422267042420729230374016664040956 +/- 7.68e-43]",
          "Plog": "[10.84575793478993853967283415420475164055435 +/- 8.82e-42]",
          "Qlog": "[5.55755780816808189525323530915460337489042 +/- 3.25e-42]",
          "elapsed_seconds": 9.158775329589844,
          "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
        },
        "cells": [
          {
            "L_width": "1/20",
            "y_width": "1/200",
            "margin": "[-0.0212153562984957557616672753875616918999468 +/- 5.03e-44]",
            "components": {
              "ideal_norm_upper": "[2.0212146911690533305466932168593093148110456 +/- 5.12e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[2.0212146912127480346636831686271979147384438 +/- 5.96e-44]",
              "model_error_debit": "[6.650857477210979841067603637771615030583e-7 +/- 2.98e-47]",
              "mollified_nonzero_margin": "[-0.0212153562984957557616672753875616918999468 +/- 5.03e-44]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[-0.0107003970775662620129339320455384877678014 +/- 5.13e-44]",
              "dual_tilt_debit": "[0.0550940157614479527203391851793703539557908 +/- 5.69e-44]",
              "dual_frozen_norm": "[0.48150864826943328471123366793763022524187125876 +/- 4.22e-48]",
              "cutoff_boundary_debit": "[0.021108798612286656377537002594526844530346954 +/- 3.32e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/1000",
            "margin": "[-0.00356120027721225828782139555413111996036293 +/- 6.08e-45]",
            "components": {
              "ideal_norm_upper": "[2.0035605351481538715138352030731904309758947 +/- 3.12e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[2.00356053519146692734420884723002439738989083 +/- 5.98e-45]",
              "model_error_debit": "[6.650857453309436125483241067225704721003e-7 +/- 5.38e-47]",
              "mollified_nonzero_margin": "[-0.00356120027721225828782139555413111996036293 +/- 6.08e-45]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[-0.00179616389669647357851421526330355282605164 +/- 5.73e-45]",
              "dual_tilt_debit": "[0.01101880315228959054406783703587407079115815 +/- 8.57e-45]",
              "dual_frozen_norm": "[0.50792970485769218785464700229500762457135292244 +/- 4.53e-48]",
              "cutoff_boundary_debit": "[0.021108798612286656377537002594526844530346954 +/- 3.32e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/10000",
            "margin": "[0.00021395489395947754671658015019958289127314 +/- 3.82e-45]",
            "components": {
              "ideal_norm_upper": "[1.99978537997706427782093133149329531834697117 +/- 5.47e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000216180420159707565499732425099888073 +/- 3.28e-47]",
              "true_model_norm_upper": "[1.99978538002029572218819955154373730927775954 +/- 1.64e-45]",
              "model_error_debit": "[6.650857448002650838683060631078309673222e-7 +/- 3.81e-47]",
              "mollified_nonzero_margin": "[0.00021395489395947754671658015019958289127314 +/- 3.82e-45]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[0.000107912508743363400207660857603616135435884 +/- 8.85e-46]",
              "dual_tilt_debit": "[0.001101880315228959054406783703587407079115815 +/- 8.57e-46]",
              "dual_frozen_norm": "[0.51407147252366322565140418404739917565447175194 +/- 5.80e-48]",
              "cutoff_boundary_debit": "[0.021108798612286656377537002594526844530346954 +/- 3.32e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/200",
            "margin": "[-0.0043084028484718314768859139049281881801262 +/- 7.40e-44]",
            "components": {
              "ideal_norm_upper": "[2.0043077377195772875576845350582000844881211 +/- 5.08e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[2.0043077377628664102898863942841478316935198 +/- 4.13e-44]",
              "model_error_debit": "[6.650856054211869995196207803564866064327e-7 +/- 4.27e-47]",
              "mollified_nonzero_margin": "[-0.0043084028484718314768859139049281881801262 +/- 7.40e-44]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[-0.0021730307330277980427549818911868004095275 +/- 5.22e-44]",
              "dual_tilt_debit": "[0.0550940157614479527203391851793703539557908 +/- 5.69e-44]",
              "dual_frozen_norm": "[0.48150864826943328471123366793763022524187125876 +/- 4.22e-48]",
              "cutoff_boundary_debit": "[0.004201845162810613388528320793417614207422404 +/- 5.84e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/1000",
            "margin": "[0.01334575317281131291383954030988682547728590 +/- 6.45e-45]",
            "components": {
              "ideal_norm_upper": "[1.9866535816986778285248265212720812006529701 +/- 3.02e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.9866535817415856560535324985055898726271386 +/- 3.07e-44]",
              "model_error_debit": "[6.650856030310326279611845233018955754747e-7 +/- 1.87e-47]",
              "mollified_nonzero_margin": "[0.01334575317281131291383954030988682547728590 +/- 6.45e-45]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[0.00673120244784181230700111752117075360489682 +/- 5.90e-45]",
              "dual_tilt_debit": "[0.01101880315228959054406783703587407079115815 +/- 8.57e-45]",
              "dual_frozen_norm": "[0.50792970485769218785464700229500762457135292244 +/- 4.53e-48]",
              "cutoff_boundary_debit": "[0.004201845162810613388528320793417614207422404 +/- 5.84e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/10000",
            "margin": "[0.01712090834398297324527409259086943917724248 +/- 2.83e-45]",
            "components": {
              "ideal_norm_upper": "[1.98287842652758823483192264969218608802404662 +/- 5.85e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215980420159703243891329230991800829 +/- 3.73e-47]",
              "true_model_norm_upper": "[1.98287842657041452640062662624265087366668682 +/- 6.19e-45]",
              "model_error_debit": "[6.650856025003540992811664796871560706966e-7 +/- 3.44e-47]",
              "mollified_nonzero_margin": "[0.01712090834398297324527409259086943917724248 +/- 2.83e-45]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[0.00863527885328161120419488485107233391297594 +/- 3.24e-45]",
              "dual_tilt_debit": "[0.001101880315228959054406783703587407079115815 +/- 8.57e-46]",
              "dual_frozen_norm": "[0.51407147252366322565140418404739917565447175194 +/- 5.80e-48]",
              "cutoff_boundary_debit": "[0.004201845162810613388528320793417614207422404 +/- 5.84e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/200",
            "margin": "[-0.0005276230099328130023209750767405776893387 +/- 3.91e-44]",
            "components": {
              "ideal_norm_upper": "[2.0005269578811607153651378382491107613310292 +/- 3.68e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[2.0005269579243591782842257832183268322117735 +/- 4.86e-44]",
              "model_error_debit": "[6.650855736347180951918584137454775652361e-7 +/- 2.02e-47]",
              "mollified_nonzero_margin": "[-0.0005276230099328130023209750767405776893387 +/- 3.91e-44]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[-0.0002661174120343240555366217568991029107953 +/- 1.50e-44]",
              "dual_tilt_debit": "[0.0550940157614479527203391851793703539557908 +/- 5.69e-44]",
              "dual_frozen_norm": "[0.48150864826943328471123366793763022524187125876 +/- 4.22e-48]",
              "cutoff_boundary_debit": "[0.000421065324394041195981623984328291050330540 +/- 5.50e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/1000",
            "margin": "[0.01712653301135025194470238337485912070525790 +/- 6.55e-45]",
            "components": {
              "ideal_norm_upper": "[1.98287280186026125633227982446299187749587826 +/- 6.21e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.98287280190307850349157398320298418840820782 +/- 8.46e-45]",
              "model_error_debit": "[6.650855712445637236334221566908865342781e-7 +/- 2.92e-47]",
              "mollified_nonzero_margin": "[0.01712653301135025194470238337485912070525790 +/- 6.55e-45]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[0.00863811576883524622517016374772688624907613 +/- 7.96e-45]",
              "dual_tilt_debit": "[0.01101880315228959054406783703587407079115815 +/- 8.57e-45]",
              "dual_frozen_norm": "[0.50792970485769218785464700229500762457135292244 +/- 4.53e-48]",
              "cutoff_boundary_debit": "[0.000421065324394041195981623984328291050330540 +/- 5.50e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/10000",
            "margin": "[0.02090168818252189528793866538579651977489740 +/- 3.22e-45]",
            "components": {
              "ideal_norm_upper": "[1.97909764668917166263937595288309676486695475 +/- 3.01e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000215935420159702272080688512329389968 +/- 2.72e-47]",
              "true_model_norm_upper": "[1.97909764673190739082686638121009040407807310 +/- 3.20e-45]",
              "model_error_debit": "[6.650855707138851949534041130761470295000e-7 +/- 1.35e-47]",
              "mollified_nonzero_margin": "[0.02090168818252189528793866538579651977489740 +/- 3.22e-45]",
              "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
              "g_lower": "[0.010542192174275036554020106599757171321988219 +/- 7.82e-46]",
              "dual_tilt_debit": "[0.001101880315228959054406783703587407079115815 +/- 8.57e-46]",
              "dual_frozen_norm": "[0.51407147252366322565140418404739917565447175194 +/- 5.80e-48]",
              "cutoff_boundary_debit": "[0.000421065324394041195981623984328291050330540 +/- 5.50e-46]"
            }
          }
        ]
      },
      {
        "offset": "1/4",
        "reference": {
          "bits": 160,
          "time_H": "12551/80000",
          "y_H": "37/200",
          "head": 512,
          "N_reference": 714769,
          "L_reference": "[26.959434781393157789838765175169146282937857470 +/- 5.24e-46]",
          "L_reference_offset": "1/4",
          "sigma_reference": "[1.6498995810664547606883323178548373593661032784 +/- 4.02e-47]",
          "raw_scale": 4294967296,
          "mollifier_scale": 134217728,
          "integer_norm_parts": [
            "824734534781596820",
            "277191355760180518"
          ],
          "raw_arrays_sha256": "b53e27295574fd83c1af4fb90379aafe7224f8ae687afd3fa23f5c08d4d6e662",
          "mollifier_integer_sha256": "ab08b6beee7b7f7b02ff6c6a7fb62ff19f2ceb06cf324b31ec8b78df28d60212",
          "integer_overflow_guards": true,
          "initial_guards": {
            "domain_x": true,
            "time_in_domain": true,
            "L0_above_two": true,
            "sigma_lower_loss": true,
            "sigma_upper_loss": true,
            "shift_coefficient_loss": true,
            "log_N_loss": true,
            "paired_gamma_log_loss": true,
            "finite_head_below_N": true,
            "y_top_covers_classical_strip": true
          },
          "M_abs": "[1.96537477456157521231963335164026216622691438 +/- 4.98e-45]",
          "M_log": "[1.74010366726616097013692752411729127624961518 +/- 3.47e-45]",
          "coefficient_quantization_error": "[1.8622980846506203384089212072127115322468e-6 +/- 4.89e-47]",
          "raw_quantization_errors": [
            "[8.3191642321878049012273118089423524035858e-5 +/- 2.63e-46]",
            "[8.3187830820738165268174232966288575922116e-5 +/- 2.76e-46]"
          ],
          "quantization_transfer_error": "[0.000334073618555150292775818236721059903179004 +/- 7.13e-46]",
          "norm_upper": "[1.911870784728025794141771226357293452266280248 +/- 6.87e-46]",
          "point_margin_before_H_error": "[0.088129215271974205858228773642706547733719752 +/- 6.87e-46]",
          "P": "[3.11207315637335949477874860124308942352403 +/- 6.84e-42]",
          "Q": "[0.687484466706588922827133408607966288575922 +/- 5.25e-43]",
          "Plog": "[10.3042658558848981023082766938272134784463 +/- 4.36e-41]",
          "Qlog": "[5.20576867698861584475293513912492233042208 +/- 3.46e-42]",
          "elapsed_seconds": 9.589967012405396,
          "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
        },
        "cells": [
          {
            "L_width": "1/20",
            "y_width": "1/200",
            "margin": "[0.0490083290933155002787335174358889824558088 +/- 7.19e-44]",
            "components": {
              "ideal_norm_upper": "[1.9509911341134042632255609885142914764867396 +/- 6.65e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.9509911341558247454273804619248222723299225 +/- 4.09e-44]",
              "model_error_debit": "[5.367508597542938860206392887452142686691e-7 +/- 4.01e-47]",
              "mollified_nonzero_margin": "[0.0490083290933155002787335174358889824558088 +/- 7.19e-44]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.0249358695997012955187612757536723047795803 +/- 5.83e-44]",
              "dual_tilt_debit": "[0.0511564321997810525826044886979387801130610 +/- 4.56e-44]",
              "dual_frozen_norm": "[0.44950973748645484519804199514809619312788640641 +/- 1.63e-48]",
              "cutoff_boundary_debit": "[0.019304531874166668931607326481789623438702971 +/- 2.80e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/1000",
            "margin": "[0.06503109672794664911592824849593996924293166 +/- 8.64e-45]",
            "components": {
              "ideal_norm_upper": "[1.93496836647912320038279231873257435069192711 +/- 7.72e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.93496836652119529887472743920998043099329054 +/- 8.42e-45]",
              "model_error_debit": "[5.367508580520093443122940795997637777953e-7 +/- 4.82e-47]",
              "mollified_nonzero_margin": "[0.06503109672794664911592824849593996924293166 +/- 8.64e-45]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.03308839493070614816759170081478566854534449 +/- 3.88e-45]",
              "dual_tilt_debit": "[0.01023128643995621051652089773958775602261220 +/- 9.11e-45]",
              "dual_frozen_norm": "[0.47441211561199862442135691632473009142352277262 +/- 5.06e-48]",
              "cutoff_boundary_debit": "[0.019304531874166668931607326481789623438702971 +/- 2.80e-46]"
            }
          },
          {
            "L_width": "1/20",
            "y_width": "1/10000",
            "margin": "[0.06844875398340423225943887970123231655375634 +/- 6.43e-45]",
            "components": {
              "ideal_norm_upper": "[1.93155070922374030545751516318233133553171226 +/- 2.29e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
              "true_model_norm_upper": "[1.93155070926573809368415029681521584264425300 +/- 2.78e-45]",
              "model_error_debit": "[5.367508576740564108234835518408019906636e-7 +/- 5.17e-47]",
              "mollified_nonzero_margin": "[0.06844875398340423225943887970123231655375634 +/- 6.43e-45]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.03482732905140007765528923821391644481989199 +/- 2.43e-45]",
              "dual_tilt_debit": "[0.001023128643995621051652089773958775602261220 +/- 9.11e-46]",
              "dual_frozen_norm": "[0.48020261615257631896094856874011605668365890363 +/- 2.35e-48]",
              "cutoff_boundary_debit": "[0.019304531874166668931607326481789623438702971 +/- 2.80e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/200",
            "margin": "[0.0644696102367956007291888701933574625187658 +/- 4.86e-44]",
            "components": {
              "ideal_norm_upper": "[1.9355298529704306555242154955274448211600517 +/- 3.88e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.9355298530124762518434622656104863449937289 +/- 6.58e-44]",
              "model_error_debit": "[5.367507281474273488641961561924875052828e-7 +/- 2.81e-47]",
              "mollified_nonzero_margin": "[0.0644696102367956007291888701933574625187658 +/- 4.86e-44]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.0328027056573853389541259135423345359781641 +/- 2.63e-44]",
              "dual_tilt_debit": "[0.0511564321997810525826044886979387801130610 +/- 4.56e-44]",
              "dual_frozen_norm": "[0.44950973748645484519804199514809619312788640641 +/- 1.63e-48]",
              "cutoff_boundary_debit": "[0.003843250731193061230261833494942968112015099 +/- 6.35e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/1000",
            "margin": "[0.08049237787142642911103090866768194977236017 +/- 8.54e-45]",
            "components": {
              "ideal_norm_upper": "[1.91950708533614959268144682574572769536523924 +/- 6.93e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.9195070853778471257461619354813710031906254 +/- 2.96e-44]",
              "model_error_debit": "[5.367507264451428071558509470470370144090e-7 +/- 3.61e-47]",
              "mollified_nonzero_margin": "[0.08049237787142642911103090866768194977236017 +/- 8.54e-45]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.04095523098839002855244971852534817563617207 +/- 7.35e-45]",
              "dual_tilt_debit": "[0.01023128643995621051652089773958775602261220 +/- 9.11e-45]",
              "dual_frozen_norm": "[0.47441211561199862442135691632473009142352277262 +/- 5.06e-48]",
              "cutoff_boundary_debit": "[0.003843250731193061230261833494942968112015099 +/- 6.35e-46]"
            }
          },
          {
            "L_width": "1/100",
            "y_width": "1/10000",
            "margin": "[0.08391003512688394390139643072955401699142838 +/- 2.76e-45]",
            "components": {
              "ideal_norm_upper": "[1.91608942808076669775616967019548468020502439 +/- 4.65e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217230420159730319568849195587889486 +/- 3.66e-47]",
              "true_model_norm_upper": "[1.91608942812238998890872990223002669493334434 +/- 2.73e-45]",
              "model_error_debit": "[5.367507260671898736670404192880752272774e-7 +/- 6.06e-47]",
              "mollified_nonzero_margin": "[0.08391003512688394390139643072955401699142838 +/- 2.76e-45]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.04269416510908392326146484205008310042961886 +/- 5.06e-45]",
              "dual_tilt_debit": "[0.001023128643995621051652089773958775602261220 +/- 9.11e-46]",
              "dual_frozen_norm": "[0.48020261615257631896094856874011605668365890363 +/- 2.35e-48]",
              "cutoff_boundary_debit": "[0.003843250731193061230261833494942968112015099 +/- 6.35e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/200",
            "margin": "[0.0679271048231529318586414833277397827978920 +/- 3.23e-44]",
            "components": {
              "ideal_norm_upper": "[1.9320723583841865247297579571832165523709301 +/- 7.16e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.9320723584261483194232248290322401104873626 +/- 2.82e-44]",
              "model_error_debit": "[5.367506987487181336876400201067147454061e-7 +/- 5.26e-47]",
              "mollified_nonzero_margin": "[0.0679271048231529318586414833277397827978920 +/- 3.23e-44]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.0345619093630027780845103495941929551313158 +/- 6.32e-44]",
              "dual_tilt_debit": "[0.0511564321997810525826044886979387801130610 +/- 4.56e-44]",
              "dual_frozen_norm": "[0.44950973748645484519804199514809619312788640641 +/- 1.63e-48]",
              "cutoff_boundary_debit": "[0.000385756144948930435804295150714699322893555 +/- 6.36e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/1000",
            "margin": "[0.08394987245778368813802916597115906272230142 +/- 8.70e-45]",
            "components": {
              "ideal_norm_upper": "[1.9160495907499054618869892874014994265761177 +/- 1.10e-44]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.9160495907915192654283788547340299760134440 +/- 5.14e-44]",
              "model_error_debit": "[5.367506970464335919792948109612642545323e-7 +/- 6.06e-47]",
              "mollified_nonzero_margin": "[0.08394987245778368813802916597115906272230142 +/- 8.70e-45]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.04271443469400743099647016506008356482395016 +/- 3.80e-45]",
              "dual_tilt_debit": "[0.01023128643995621051652089773958775602261220 +/- 9.11e-45]",
              "dual_frozen_norm": "[0.47441211561199862442135691632473009142352277262 +/- 5.06e-48]",
              "cutoff_boundary_debit": "[0.000385756144948930435804295150714699322893555 +/- 6.36e-46]"
            }
          },
          {
            "L_width": "1/1000",
            "y_width": "1/10000",
            "margin": "[0.08736752971324118754893703847594996527693151 +/- 2.75e-45]",
            "components": {
              "ideal_norm_upper": "[1.91263193349452256696171213185125641141590284 +/- 4.17e-45]",
              "sigma_gamma_reweight_factor": "[1.0000000000217185420159729342133208476803650733 +/- 3.62e-47]",
              "true_model_norm_upper": "[1.91263193353606214397040447103976683242060109 +/- 2.11e-45]",
              "model_error_debit": "[5.367506966684806584904842832023024674006e-7 +/- 3.92e-47]",
              "mollified_nonzero_margin": "[0.08736752971324118754893703847594996527693151 +/- 2.75e-45]",
              "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030338 +/- 5.29e-45]",
              "g_lower": "[0.04445336881470131788028174546317528177755252 +/- 9.56e-46]",
              "dual_tilt_debit": "[0.001023128643995621051652089773958775602261220 +/- 9.11e-46]",
              "dual_frozen_norm": "[0.48020261615257631896094856874011605668365890363 +/- 2.35e-48]",
              "cutoff_boundary_debit": "[0.000385756144948930435804295150714699322893555 +/- 6.36e-46]"
            }
          }
        ]
      }
    ],
    "scope": "Local directed diagnostics, not a global ceiling"
  }
]

==> anc/certificates/canopy_localized/diagnostics.log <==
frozen inverse certificate {"bits": 160, "time_H": "12711/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6534488297071513395832517004424219325075722072 +/- 3.70e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["821186617421284323", "276494094251232470"], "raw_arrays_sha256": "9e223973a28251d580d619d59c12b8fd43b1901ab634021d518435e87f980acb", "mollifier_integer_sha256": "5f90d96cf85a5f8f6fc21196ce786f52ef9b85f59ed6b4654c519a4fff613fcb", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96079306391785158490541213305934803156148290 +/- 3.15e-45]", "M_log": "[1.728376905207180171850276410785931662696198338 +/- 8.79e-46]", "coefficient_quantization_error": "[1.8649091192682010813603232589498984810460e-6 +/- 5.81e-47]", "raw_quantization_errors": ["[7.3420123512812307414240798984335564292234e-5 +/- 2.01e-46]", "[7.3415555911269171542018584474349788861979e-5 +/- 1.38e-46]"], "quantization_transfer_error": "[0.00029496959015961547399824039659813514585595 +/- 2.19e-45]", "norm_upper": "[1.904467469255403315183658481522728266451982665 +/- 9.39e-46]", "point_margin_before_H_error": "[0.095532530744596684816341518477271733548017335 +/- 9.39e-46]", "P": "[3.09475178598178453033262176033023433556429 +/- 3.10e-42]", "Q": "[0.688532971174376215918368190459474349788862 +/- 5.90e-43]", "Plog": "[10.11973512017087095769942838464569762081025 +/- 8.23e-42]", "Qlog": "[5.12238550705102714184181480442450788860953 +/- 5.09e-42]", "elapsed_seconds": 9.403266668319702, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "12711/80000", "y_H": "37/200", "head": 512, "N_reference": 714769, "L_reference": "[26.959434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "1/4", "sigma_reference": "[1.6633792984571513395832517004424219325075722072 +/- 3.57e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["803715317850992822", "258202788198642008"], "raw_arrays_sha256": "e85949eb8a8e46c29b0500020ff9a33a05c3d510daadfdb04253fba322fb94cb", "mollifier_integer_sha256": "d6892bd23daa6e1da5c7b3c55fc1d51587f334874eb7666258e3945b9bbaa770", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.94386053389019289979067096711171366996490171 +/- 4.40e-45]", "M_log": "[1.68211781510492845732331766990828134757667174 +/- 5.47e-45]", "coefficient_quantization_error": "[1.8447763670444407506319671506700672892629e-6 +/- 8.65e-47]", "raw_quantization_errors": ["[8.3184728386896394237815361371739178440266e-5 +/- 4.44e-46]", "[8.3177839258910844684248385265847373326811e-5 +/- 2.43e-46]"], "quantization_transfer_error": "[0.000330150402994139681981890360395366782643934 +/- 9.82e-46]", "norm_upper": "[1.842464418532124334134373823529051035633632084 +/- 6.26e-46]", "point_margin_before_H_error": "[0.157535581467875665865626176470948964366367916 +/- 6.26e-46]", "P": "[3.02004568155108680083607131145512173917844 +/- 2.67e-42]", "Q": "[0.647109022619987131784320478854015847373327 +/- 8.02e-43]", "Plog": "[9.6071366544982848961635564702457405013344 +/- 4.30e-41]", "Qlog": "[4.79132202937494442087008378322854321029783 +/- 3.03e-42]", "elapsed_seconds": 10.642203569412231, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
RESULT 22/125 [('0', '[1.904467469255403315183658481522728266451982665 +/- 9.39e-46]', '[0.0571988103078931657268030625881718590513030 +/- 5.89e-44]', '[0.09478676153471134965279530157307673536778756 +/- 5.49e-45]'), ('1/4', '[1.842464418532124334134373823529051035633632084 +/- 6.26e-46]', '[0.1227254281972156489334987709142166159047073 +/- 2.68e-44]', '[0.15685869580430230095688623443466410177046299 +/- 5.01e-45]')]
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6467714710118030501357920091486296459368377428 +/- 7.25e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["832080961139007258", "286385155079489980"], "raw_arrays_sha256": "eba554eae9e3ab576689ab375bb2aa82c3693ac7c4917cad4fcc89e68bfd5d63", "mollifier_integer_sha256": "102c693f0a4ce867dd3930e045ebf2ac7ae183441b2bafda6c6b2673eec271db", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.97163965497190677988807808669801833517540595 +/- 3.23e-45]", "M_log": "[1.75778428660509575926562048572258967881089779 +/- 3.46e-45]", "coefficient_quantization_error": "[1.8922075199909119423676538675354248176401e-6 +/- 5.44e-47]", "raw_quantization_errors": ["[7.3414007714188836203722080665083239187760e-5 +/- 2.59e-46]", "[7.3430756103205143591659572627139634034361e-5 +/- 5.21e-46]"], "quantization_transfer_error": "[0.00029681201896062550239328189500076171916594 +/- 1.26e-45]", "norm_upper": "[1.94052624090779165066523546287053169856753816 +/- 2.25e-45]", "point_margin_before_H_error": "[0.05947375909220834933476453712946830143246184 +/- 2.25e-45]", "P": "[3.14177725086039880587874522598691508323919 +/- 4.83e-42]", "Q": "[0.709458555489774751125952499416377139634034 +/- 5.55e-43]", "Plog": "[10.47569365262217011029714874900129197601039 +/- 9.76e-42]", "Qlog": "[5.33538810908030440298322689367111120128614 +/- 5.98e-42]", "elapsed_seconds": 8.944311141967773, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "12631/80000", "y_H": "37/200", "head": 512, "N_reference": 714769, "L_reference": "[26.959434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "1/4", "sigma_reference": "[1.6566394397618030501357920091486296459368377428 +/- 7.13e-48]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["813983869524183928", "267477347690648093"], "raw_arrays_sha256": "30605bf478e26b08831ff0a43d63a9bd520f062a8e96250e122fdcb5881e921a", "mollifier_integer_sha256": "bfe9ca335c71a52c23e348b4a40efe56f5c450fa3231cb6fa48eaf55f71a4a5e", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.954527157079907183671537524825083665654401932 +/- 7.63e-46]", "M_log": "[1.71078827584244433384432625543734430289454025 +/- 1.72e-45]", "coefficient_quantization_error": "[1.8510375752128816933797164872123136104710e-6 +/- 7.46e-47]", "raw_quantization_errors": ["[8.3222378393223102884196309980259919940290e-5 +/- 3.05e-46]", "[8.3201662974867435750218786572149871906186e-5 +/- 5.91e-46]"], "quantization_transfer_error": "[0.00033218845380759939346216102083048664170757 +/- 3.11e-45]", "norm_upper": "[1.87636835031482981371065832719866734461064890 +/- 2.20e-45]", "point_margin_before_H_error": "[0.12363164968517018628934167280133265538935110 +/- 2.20e-45]", "P": "[3.06531448974122624617417325880998025991994 +/- 2.65e-42]", "Q": "[0.666891442942770633312520238317822149871906 +/- 4.42e-43]", "Plog": "[9.9488229355511442650363079177219103086296 +/- 1.23e-41]", "Qlog": "[4.99409980340073393376035429010192694196380 +/- 4.36e-42]", "elapsed_seconds": 10.423856258392334, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
RESULT 7/40 [('0', '[1.94052624090779165066523546287053169856753816 +/- 2.25e-45]', '[0.0188895929776808152004186103809463597737121 +/- 6.80e-44]', '[0.05868373527216364548904296102286038230752285 +/- 4.45e-45]'), ('1/4', '[1.87636835031482981371065832719866734461064890 +/- 2.20e-45]', '[0.0867225090934696962417360753508348240997235 +/- 7.23e-44]', '[0.12291347531356704882692432267208810789137329 +/- 5.14e-45]')]
frozen inverse certificate {"bits": 160, "time_H": "12551/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "0", "sigma_reference": "[1.6400941123164547606883323178548373593661032784 +/- 4.04e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["843479971143819761", "296738048570352924"], "raw_arrays_sha256": "18ff019b607aa1fbbb6cb9d864ef4dfba3e1b801894e42bc3552c20e5f954ab7", "mollifier_integer_sha256": "9407e0d44bdbc57ba56360b7dc4ff2978efbb504fb1e1f2e7603a662f2d45bca", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.982670002297588266925305906787629693785776032 +/- 7.62e-46]", "M_log": "[1.78785046677646777761663900597197514517011445 +/- 3.16e-45]", "coefficient_quantization_error": "[1.9145123072741790909610847010591152447311e-6 +/- 5.94e-47]", "raw_quantization_errors": ["[7.3454531600275145735685147872947899063042e-5 +/- 6.30e-46]", "[7.3424911557041428907941311516664040956572e-5 +/- 2.25e-46]"], "quantization_transfer_error": "[0.00029872106646147635434539966771894137903033 +/- 9.57e-46]", "norm_upper": "[1.978261687596422674060745222161213808027719243 +/- 9.36e-46]", "point_margin_before_H_error": "[0.021738312403577325939254777838786191972280757 +/- 9.36e-46]", "P": "[3.19033637917855898390885824374162294789906 +/- 3.91e-42]", "Q": "[0.731227213422267042420729230374016664040956 +/- 7.68e-43]", "Plog": "[10.84575793478993853967283415420475164055435 +/- 8.82e-42]", "Qlog": "[5.55755780816808189525323530915460337489042 +/- 3.25e-42]", "elapsed_seconds": 9.158775329589844, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
frozen inverse certificate {"bits": 160, "time_H": "12551/80000", "y_H": "37/200", "head": 512, "N_reference": 714769, "L_reference": "[26.959434781393157789838765175169146282937857470 +/- 5.24e-46]", "L_reference_offset": "1/4", "sigma_reference": "[1.6498995810664547606883323178548373593661032784 +/- 4.02e-47]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["824734534781596820", "277191355760180518"], "raw_arrays_sha256": "b53e27295574fd83c1af4fb90379aafe7224f8ae687afd3fa23f5c08d4d6e662", "mollifier_integer_sha256": "ab08b6beee7b7f7b02ff6c6a7fb62ff19f2ceb06cf324b31ec8b78df28d60212", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.96537477456157521231963335164026216622691438 +/- 4.98e-45]", "M_log": "[1.74010366726616097013692752411729127624961518 +/- 3.47e-45]", "coefficient_quantization_error": "[1.8622980846506203384089212072127115322468e-6 +/- 4.89e-47]", "raw_quantization_errors": ["[8.3191642321878049012273118089423524035858e-5 +/- 2.63e-46]", "[8.3187830820738165268174232966288575922116e-5 +/- 2.76e-46]"], "quantization_transfer_error": "[0.000334073618555150292775818236721059903179004 +/- 7.13e-46]", "norm_upper": "[1.911870784728025794141771226357293452266280248 +/- 6.87e-46]", "point_margin_before_H_error": "[0.088129215271974205858228773642706547733719752 +/- 6.87e-46]", "P": "[3.11207315637335949477874860124308942352403 +/- 6.84e-42]", "Q": "[0.687484466706588922827133408607966288575922 +/- 5.25e-43]", "Plog": "[10.3042658558848981023082766938272134784463 +/- 4.36e-41]", "Qlog": "[5.20576867698861584475293513912492233042208 +/- 3.46e-42]", "elapsed_seconds": 9.589967012405396, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
RESULT 87/500 [('0', '[1.978261687596422674060745222161213808027719243 +/- 9.36e-46]', '[-0.0212153562984957557616672753875616918999468 +/- 5.03e-44]', '[0.02090168818252189528793866538579651977489740 +/- 3.22e-45]'), ('1/4', '[1.911870784728025794141771226357293452266280248 +/- 6.87e-46]', '[0.0490083290933155002787335174358889824558088 +/- 7.19e-44]', '[0.08736752971324118754893703847594996527693151 +/- 2.75e-45]')]


==> anc/certificates/canopy_localized/diagnostics.py <==
import sys,json
from pathlib import Path
from fractions import Fraction as F
sys.path.insert(0,str(Path(__file__).resolve().parent))
import cert_inverse_engine as en
Orig=en.Canopy
def canopy(*a,**k):
 k['ytop']=F(17,20)
 return Orig(*a,**k)
en.Canopy=canopy
results=[]
for target in [F(176,1000),F(175,1000),F(174,1000)]:
 en.TIME=target-en.Y0**2/2
 anchors=[]
 for offset in [F(0),F(1,4)]:
  f=en.FrozenInverse(160,J=512,offset=offset)
  cells=[]
  for width in [F(1,20),F(1,100),F(1,1000)]:
   for yw in [F(1,200),F(1,1000),F(1,10000)]:
    m,v=f.cell(offset,offset+width,en.Y0,en.Y0+yw)
    cells.append({'L_width':str(width),'y_width':str(yw),'margin':str(m),'components':{k:str(z) for k,z in v.items()}})
  anchors.append({'offset':str(offset),'reference':f.receipt,'cells':cells})
 results.append({'target':str(target),'anchors':anchors,'scope':'Local directed diagnostics, not a global ceiling'})
 (Path(__file__).resolve().parent/'diagnostics.json').write_text(json.dumps(results,indent=2))
 print('RESULT',str(target),[(r['offset'],r['reference']['norm_upper'],r['cells'][0]['margin'],r['cells'][-1]['margin']) for r in anchors],flush=True)


==> anc/certificates/canopy_localized/inverse_exterior.py <==
from cert_inverse_engine import *
T=TIME;Y=Y0;TOP=F(33,40)
def exterior(bits):
 e=Canopy(bits,cutoff=10**16,time=T,ytop=TOP)
 L=e.L0;y=aq(Y);ytop=aq(TOP)
 a=(1+y)/2-e.delta;b=(1-y)/2-2*e.delta
 P=e.mass(a,L)-1
 Q=(-y*L/2+e.dg).exp()*e.mass(b,L,y/2)
 S=1+P+Q
 d1=(e.t**2*L**2/16+q(313,500))/(e.A-q(333,50))
 AB=(d1.exp()-1)*S
 nu=(L/2).exp()-1
 corr=q(31,25)*((ytop*arb(3).log()).exp()+(-ytop*arb(3).log()).exp())/(nu-q(1,8))+(3*(L**2+arb.pi()**2/4).sqrt()+q(261,25))/(e.A-12)
 C=(-(1+y)*L/4-e.t*L**2/16+corr).exp()
 margin=1-P-Q-AB-C
 Kp=1-a+2*e.c*e.delta;Kd=1-b+2*e.c*e.delta
 Fp=(1-(-3*Kp).exp())/Kp;Fd=(1-(-3*Kd).exp())/Kd
 Z=L/2+e.delta-3
 guards={'L_above_two':L>2,
  'primary_head_decreases':a>0,'dual_head_decreases':y>0,
  'primary_sum_decreases':a+e.c*L-2*e.c*(L/2+e.delta)>0,
  'dual_sum_decreases':b+e.c*L-2*e.c*(L/2+e.delta)>0,
  'primary_tail_decreases':e.c*Z*Fp>q(1,2),
  'dual_tail_decreases':(y/2+e.c*Z)*Fd>q(1,2),
  'dual_y_weights_decrease':L/2-(L/2+e.delta)/2>0,
  'AB_exponent_decreases':L>2,
  'C_exponent_decreases':(1+y)/4+e.t*L/8>0,
  'C_floor_denominator_positive':nu-q(1,8)>0,
  'C_log_ratio_decreases':e.A>12 and L>2,
  'nonzero_margin_above_006':margin>q(6,100),
  'ytop_covers_classical':ytop>(1-2*e.t).sqrt()}
 assert all(guards.values())
 return {'L0':str(L),'primary_amplitude':str(P),'dual_amplitude_with_shift':str(Q),
  'AB_error':str(AB),'C_error':str(C),'nonzero_margin':str(margin),'guards':guards,
  'scope':'All u>=10^16, via decreasing head, terminal-band integral and remainder bounds. Shift absorbed by a second delta in the dual exponent.'}



==> anc/certificates/canopy_localized/point_limit.json <==
{
  "target": "173/1000",
  "J": 512,
  "y": "37/200",
  "reference": {
    "bits": 256,
    "time_H": "12471/80000",
    "y_H": "37/200",
    "head": 512,
    "N_reference": 630782,
    "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
    "L_reference_offset": "0",
    "sigma_reference": "[1.633416753621106471240872626561045072795368814069610861794649452400819576537 +/- 3.94e-76]",
    "raw_scale": 4294967296,
    "mollifier_scale": 134217728,
    "integer_norm_parts": [
      "855408291928374034",
      "307575516647873406"
    ],
    "raw_arrays_sha256": "47683348ca4ccfb5285106803a5240dcce92dec386f40054149ec7807b166a7d",
    "mollifier_integer_sha256": "afa40dbfa75d1d1050d1c0b6880c8a7415b3bd434befd6c24edcb7303017bc19",
    "integer_overflow_guards": true,
    "initial_guards": {
      "domain_x": true,
      "time_in_domain": true,
      "L0_above_two": true,
      "sigma_lower_loss": true,
      "sigma_upper_loss": true,
      "shift_coefficient_loss": true,
      "log_N_loss": true,
      "paired_gamma_log_loss": true,
      "finite_head_below_N": true,
      "y_top_covers_classical_strip": true
    },
    "M_abs": "[1.9938885761498084466955510343475641802745408757084552359814525046628066247 +/- 4.78e-74]",
    "M_log": "[1.8185949106435303455612538803180026364603239873304269201672345938867045057 +/- 4.53e-74]",
    "coefficient_quantization_error": "[1.878229250304545033417183502637907627207396965985670467391946755686889e-6 +/- 7.79e-76]",
    "raw_quantization_errors": [
      "[7.345130268229641452235153651697036247108752641087230847450523390164211e-5 +/- 2.04e-75]",
      "[7.343692322339637271296536702031932160327309351277583537729466322311917e-5 +/- 4.09e-75]"
    ],
    "quantization_transfer_error": "[0.00030038080759276961518759266937457583330736666388173895309291773482410522 +/- 7.68e-75]",
    "norm_upper": "[2.01775569572572636609531963417566920257590876131720205145309291773482410522 +/- 7.72e-75]",
    "point_margin_before_H_error": "[-0.01775569572572636609531963417566920257590876131720205145309291773482410522 +/- 7.72e-75]",
    "P": "[3.2404875440855671326114217655990169703624710875264108723084745052339016 +/- 5.31e-71]",
    "Q": "[0.75387463350397612674228083646077031932160327309351277583537729466322312 +/- 8.34e-72]",
    "Plog": "[11.230514893936444548162065265819186203798328150861289662886108983743826 +/- 1.09e-70]",
    "Qlog": "[5.7892950317945756489493940055445206861376850152330428905735093703601027 +/- 5.43e-71]",
    "elapsed_seconds": 9.611365795135498,
    "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."
  },
  "absolute_norm_lower": "[2.0171549341105408268649444488369200509092940279894385735469070822651758948 +/- 4.14e-74]",
  "absolute_norm_lower_exceeds_two": true,
  "scope": "Obstruction for this fixed head, fixed y, and absolute-coefficient bound at this one point; not an obstruction to other heads or the method generally."
}

==> anc/certificates/canopy_localized/point_limit.log <==
frozen inverse certificate {"bits": 256, "time_H": "12471/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.633416753621106471240872626561045072795368814069610861794649452400819576537 +/- 3.94e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["855408291928374034", "307575516647873406"], "raw_arrays_sha256": "47683348ca4ccfb5285106803a5240dcce92dec386f40054149ec7807b166a7d", "mollifier_integer_sha256": "afa40dbfa75d1d1050d1c0b6880c8a7415b3bd434befd6c24edcb7303017bc19", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9938885761498084466955510343475641802745408757084552359814525046628066247 +/- 4.78e-74]", "M_log": "[1.8185949106435303455612538803180026364603239873304269201672345938867045057 +/- 4.53e-74]", "coefficient_quantization_error": "[1.878229250304545033417183502637907627207396965985670467391946755686889e-6 +/- 7.79e-76]", "raw_quantization_errors": ["[7.345130268229641452235153651697036247108752641087230847450523390164211e-5 +/- 2.04e-75]", "[7.343692322339637271296536702031932160327309351277583537729466322311917e-5 +/- 4.09e-75]"], "quantization_transfer_error": "[0.00030038080759276961518759266937457583330736666388173895309291773482410522 +/- 7.68e-75]", "norm_upper": "[2.01775569572572636609531963417566920257590876131720205145309291773482410522 +/- 7.72e-75]", "point_margin_before_H_error": "[-0.01775569572572636609531963417566920257590876131720205145309291773482410522 +/- 7.72e-75]", "P": "[3.2404875440855671326114217655990169703624710875264108723084745052339016 +/- 5.31e-71]", "Q": "[0.75387463350397612674228083646077031932160327309351277583537729466322312 +/- 8.34e-72]", "Plog": "[11.230514893936444548162065265819186203798328150861289662886108983743826 +/- 1.09e-70]", "Qlog": "[5.7892950317945756489493940055445206861376850152330428905735093703601027 +/- 5.43e-71]", "elapsed_seconds": 9.611365795135498, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}
{"target": "173/1000", "J": 512, "y": "37/200", "reference": {"bits": 256, "time_H": "12471/80000", "y_H": "37/200", "head": 512, "N_reference": 630782, "L_reference": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]", "L_reference_offset": "0", "sigma_reference": "[1.633416753621106471240872626561045072795368814069610861794649452400819576537 +/- 3.94e-76]", "raw_scale": 4294967296, "mollifier_scale": 134217728, "integer_norm_parts": ["855408291928374034", "307575516647873406"], "raw_arrays_sha256": "47683348ca4ccfb5285106803a5240dcce92dec386f40054149ec7807b166a7d", "mollifier_integer_sha256": "afa40dbfa75d1d1050d1c0b6880c8a7415b3bd434befd6c24edcb7303017bc19", "integer_overflow_guards": true, "initial_guards": {"domain_x": true, "time_in_domain": true, "L0_above_two": true, "sigma_lower_loss": true, "sigma_upper_loss": true, "shift_coefficient_loss": true, "log_N_loss": true, "paired_gamma_log_loss": true, "finite_head_below_N": true, "y_top_covers_classical_strip": true}, "M_abs": "[1.9938885761498084466955510343475641802745408757084552359814525046628066247 +/- 4.78e-74]", "M_log": "[1.8185949106435303455612538803180026364603239873304269201672345938867045057 +/- 4.53e-74]", "coefficient_quantization_error": "[1.878229250304545033417183502637907627207396965985670467391946755686889e-6 +/- 7.79e-76]", "raw_quantization_errors": ["[7.345130268229641452235153651697036247108752641087230847450523390164211e-5 +/- 2.04e-75]", "[7.343692322339637271296536702031932160327309351277583537729466322311917e-5 +/- 4.09e-75]"], "quantization_transfer_error": "[0.00030038080759276961518759266937457583330736666388173895309291773482410522 +/- 7.68e-75]", "norm_upper": "[2.01775569572572636609531963417566920257590876131720205145309291773482410522 +/- 7.72e-75]", "point_margin_before_H_error": "[-0.01775569572572636609531963417566920257590876131720205145309291773482410522 +/- 7.72e-75]", "P": "[3.2404875440855671326114217655990169703624710875264108723084745052339016 +/- 5.31e-71]", "Q": "[0.75387463350397612674228083646077031932160327309351277583537729466322312 +/- 8.34e-72]", "Plog": "[11.230514893936444548162065265819186203798328150861289662886108983743826 +/- 1.09e-70]", "Qlog": "[5.7892950317945756489493940055445206861376850152330428905735093703601027 +/- 5.43e-71]", "elapsed_seconds": 9.611365795135498, "scope": "Exact complete finite convolution at one reference parameter pair, plus Arb quantization transfer. Not by itself a global Newman ceiling."}, "absolute_norm_lower": "[2.0171549341105408268649444488369200509092940279894385735469070822651758948 +/- 4.14e-74]", "absolute_norm_lower_exceeds_two": true, "scope": "Obstruction for this fixed head, fixed y, and absolute-coefficient bound at this one point; not an obstruction to other heads or the method generally."}


==> anc/certificates/canopy_localized/point_limit.py <==
from pathlib import Path
exec(open(Path(__file__).resolve().parent/'diagnostics.py').read().split('results=[]')[0])
en.TIME=F(173,1000)-en.Y0**2/2
f=en.FrozenInverse(256,J=512)
lower=f.norm-2*f.quant_error
r={'target':'173/1000','J':512,'y':'37/200','reference':f.receipt,'absolute_norm_lower':str(lower),'absolute_norm_lower_exceeds_two':bool(lower>2),'scope':'Obstruction for this fixed head, fixed y, and absolute-coefficient bound at this one point; not an obstruction to other heads or the method generally.'}
assert r['absolute_norm_lower_exceeds_two']
(Path(__file__).resolve().parent/'point_limit.json').write_text(json.dumps(r,indent=2))
print(json.dumps(r),flush=True)


==> anc/certificates/canopy_localized/requirements.txt <==
python-flint==0.9.0
numpy==2.5.4


==> anc/certificates/canopy_localized/transfer_comparison.json <==
[
  {
    "target": "22/125",
    "same_rectangle": {
      "L_offsets": [
        "1/4",
        "3/10"
      ],
      "y": [
        "37/200",
        "19/100"
      ]
    },
    "comparison": [
      {
        "method": "transported_from_zero",
        "margin": "[-0.0419708597940918021648618275825380937184804 +/- 7.45e-44]",
        "components": {
          "ideal_norm_upper": "[2.0419703707539989548501348398990260987451714 +/- 8.03e-44]",
          "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
          "true_model_norm_upper": "[2.0419703707983976024168119563939117162975719 +/- 8.67e-44]",
          "model_error_debit": "[4.889956941997480498711886263774209085122e-7 +/- 3.55e-47]",
          "mollified_nonzero_margin": "[-0.0419708597940918021648618275825380937184804 +/- 7.45e-44]",
          "mollifier_abs_upper": "[1.96079306393008364856069568596083514390880850 +/- 5.38e-45]",
          "g_lower": "[-0.0214050429727490940736609849609538306138259 +/- 5.46e-44]",
          "dual_tilt_debit": "[0.0502196898646949063144572296555206984596423 +/- 7.98e-44]",
          "dual_frozen_norm": "[0.44865934186335977875369961313745225758101321394 +/- 1.82e-48]",
          "cutoff_boundary_debit": "[0.11826466603709786081715594690483097369966032 +/- 4.40e-45]"
        }
      },
      {
        "method": "reference_at_one_quarter",
        "margin": "[0.1227254281972156489334987709142166159047073 +/- 3.97e-44]",
        "components": {
          "ideal_norm_upper": "[1.8772740869907869369028413371479917381286019 +/- 4.47e-44]",
          "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
          "true_model_norm_upper": "[1.8772740870316045862517802460909895287909295 +/- 6.23e-44]",
          "model_error_debit": "[4.847711797648147209829947938553043631608e-7 +/- 1.85e-47]",
          "mollified_nonzero_margin": "[0.1227254281972156489334987709142166159047073 +/- 3.97e-44]",
          "mollifier_abs_upper": "[1.94386053390231933282691842646095673455195980 +/- 6.88e-45]",
          "g_lower": "[0.0631348937111466184400167284259383255998093 +/- 3.70e-44]",
          "dual_tilt_debit": "[0.0465683089903031098497905077065452716482697 +/- 5.39e-44]",
          "dual_frozen_norm": "[0.41871676417593161752667783739424807203266323455 +/- 3.70e-48]",
          "cutoff_boundary_debit": "[0.01743503354327944510011001272162205740228896 +/- 1.15e-45]"
        }
      }
    ]
  },
  {
    "target": "7/40",
    "same_rectangle": {
      "L_offsets": [
        "1/4",
        "3/10"
      ],
      "y": [
        "37/200",
        "19/100"
      ]
    },
    "comparison": [
      {
        "method": "transported_from_zero",
        "margin": "[-0.085375181287428580407722785651326652349869 +/- 9.55e-44]",
        "components": {
          "ideal_norm_upper": "[2.0853746666908399253585668120711029316826885 +/- 6.24e-44]",
          "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
          "true_model_norm_upper": "[2.0853746667361823143554724082072871434322364 +/- 7.17e-44]",
          "model_error_debit": "[5.145512462660522503774440395089176325762e-7 +/- 1.60e-47]",
          "mollified_nonzero_margin": "[-0.085375181287428580407722785651326652349869 +/- 9.55e-44]",
          "mollifier_abs_upper": "[1.97163965498420650809943209640999286720621094 +/- 7.74e-45]",
          "g_lower": "[-0.0433016150144902944314820284144055292255450 +/- 7.39e-44]",
          "dual_tilt_debit": "[0.0525973138526415275393095330439377259993350 +/- 7.26e-44]",
          "dual_frozen_norm": "[0.46470929350357168038395183584946498056210407262 +/- 2.81e-48]",
          "cutoff_boundary_debit": "[0.124340870114484877319255483157546342329284505 +/- 5.42e-46]"
        }
      },
      {
        "method": "reference_at_one_quarter",
        "margin": "[0.0867225090934696962417360753508348240997235 +/- 7.24e-44]",
        "components": {
          "ideal_norm_upper": "[1.9132769807814778783799375388818096716032131 +/- 8.24e-44]",
          "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
          "true_model_norm_upper": "[1.9132769808230783401612640711964706160604742 +/- 9.18e-44]",
          "model_error_debit": "[5.100834519635969998534526945598398023194e-7 +/- 4.50e-47]",
          "mollified_nonzero_margin": "[0.0867225090934696962417360753508348240997235 +/- 7.24e-44]",
          "mollifier_abs_upper": "[1.954527157092100158565895603807684046994440616 +/- 8.66e-46]",
          "g_lower": "[0.0443700711851419957783704624488395985606564 +/- 3.57e-44]",
          "dual_tilt_debit": "[0.0488055184545707993876519173971506841629812 +/- 7.43e-44]",
          "dual_frozen_norm": "[0.43375693305537203118291543138528525805191497053 +/- 6.04e-48]",
          "cutoff_boundary_debit": "[0.018345413287683289808505080332231065937894561 +/- 5.30e-46]"
        }
      }
    ]
  },
  {
    "target": "87/500",
    "same_rectangle": {
      "L_offsets": [
        "1/4",
        "3/10"
      ],
      "y": [
        "37/200",
        "19/100"
      ]
    },
    "comparison": [
      {
        "method": "transported_from_zero",
        "margin": "[-0.1308438520570826397498793329781699379981796 +/- 5.16e-44]",
        "components": {
          "ideal_norm_upper": "[2.1308433105345749312937137884831002371790289 +/- 8.08e-44]",
          "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
          "true_model_norm_upper": "[2.1308433105809059469241230481547937382296487 +/- 7.18e-44]",
          "model_error_debit": "[5.414761766928257562848233761997685308797e-7 +/- 5.54e-47]",
          "mollified_nonzero_margin": "[-0.1308438520570826397498793329781699379981796 +/- 5.16e-44]",
          "mollifier_abs_upper": "[1.98267000230995680602400466863200959588535399 +/- 1.05e-45]",
          "g_lower": "[-0.0659937618991763128991457805971912032098404 +/- 2.64e-44]",
          "dual_tilt_debit": "[0.0550940157614479527203391851793703539557908 +/- 5.69e-44]",
          "dual_frozen_norm": "[0.48150864826943328471123366793763022524187125876 +/- 5.17e-48]",
          "cutoff_boundary_debit": "[0.13073741797780825712455757421831776689833018 +/- 5.95e-45]"
        }
      },
      {
        "method": "reference_at_one_quarter",
        "margin": "[0.0490083290933155002787335174358889824558089 +/- 8.34e-44]",
        "components": {
          "ideal_norm_upper": "[1.9509911341134042632255609885142914764867396 +/- 8.30e-44]",
          "sigma_gamma_reweight_factor": "[1.0000000000217430420159734666177252390237740281 +/- 3.13e-47]",
          "true_model_norm_upper": "[1.9509911341558247454273804619248222723299225 +/- 5.75e-44]",
          "model_error_debit": "[5.367508597542938860206392887452142686691e-7 +/- 4.01e-47]",
          "mollified_nonzero_margin": "[0.0490083290933155002787335174358889824558089 +/- 8.34e-44]",
          "mollifier_abs_upper": "[1.96537477457383585817325054041409551336030337 +/- 6.20e-45]",
          "g_lower": "[0.0249358695997012955187612757536723047795803 +/- 6.68e-44]",
          "dual_tilt_debit": "[0.0511564321997810525826044886979387801130610 +/- 4.56e-44]",
          "dual_frozen_norm": "[0.44950973748645484519804199514809619312788640641 +/- 1.85e-48]",
          "cutoff_boundary_debit": "[0.01930453187416666893160732648178962343870297 +/- 1.93e-45]"
        }
      }
    ]
  }
]

==> anc/certificates/canopy_localized/validation.json <==
{
  "status": "passed",
  "bits": [
    160,
    256
  ],
  "reference_pairs_compared": 11,
  "rectangles_compared": 2483,
  "integer_reference_arrays_and_norms_identical": true,
  "all_cell_intervals_overlap": true,
  "all_cover_and_margin_checks": true,
  "imported_inverse_definitions_match_frozen_bundle": {
    "cert_inverse_engine.py": true,
    "inverse_exterior.py": true
  },
  "point_limit_lower_exceeds_two": true,
  "external_runs_replayed": false,
  "exterior_guard_rename": "Label corrected to match threshold 1/1000; numerical bounds unchanged."
}

==> anc/certificates/finite_cap/README_FINITE_CAP.txt <==
FINITE-CAP CLOSURE BY A DIRECTED MOLLIFIED CANOPY
14 October 2026

Result
------
The manuscript proves a new fixed-time canopy:
|H_(4/25)(u+iy)/B_(4/25)(u+iy)| > 1/2000 for
u>=5*10^12 and 1/5<=y<=sqrt(17/25).
In Xi coordinates, kappa=1/25 and both coordinates are halved.

The canopy overlaps the published unit time barrier near
u=5*10^12+194858. Restricting that rectangular barrier to
0<=t<=4/25 and y>=1/5, and using Platt-Trudgian's finite-RH theorem,
closes all three hypotheses of Polymath Theorem 1.2.
The resulting global strip gives Lambda<=9/50=0.18.
The previously open finite phase-numerator condition follows from
this global strip; it is not obtained by sampling a phase mesh.
The genus-two core's local heat interval is unchanged.

Published inputs and exact scope
-------------------------------
1. Polymath, arXiv:1904.12438v2, Theorem 1.3 (20)-(24):
   effective model-to-function approximation.
2. The same paper, Section 10, Table 1, second row, and Section 8.4:
   the fixed unit rectangular barrier near 5*10^12+194858,
   for time up to 0.186 and bottom height approximately 0.16733.
   The introduction explicitly describes the enlarged fixed
   rectangular barrier. Its y bottom is <0.17.
   The Section 10 runs use the Section 8.4 rectangle algorithm
   and report winding number zero at each time rectangle.
3. Platt-Trudgian, arXiv:2004.09765, Theorem 1:
   RH verified to the exact height T=3,000,175,332,800.

These are published mathematical/numerical inputs and are NOT
replayed by this supplement. In particular, it is the stronger fixed
rectangle computation that is reused. The minimal curved barrier
hypothesis for the older 0.20 parameters alone would NOT suffice:
at t=0.16 its lower curve would be above y=0.2.

The entire unit barrier lies within
5*10^12 < u < 5*10^12+200000, independently of the half-unit
centre/left-edge convention. It therefore lies inside 2*T and
overlaps the new canopy. check_transfer_geometry.py checks all
time, height, width, initial-height and handoff inclusions exactly.
It does not certify the external barrier or initial RH computation.

New analytic lemma
------------------
For b_n=exp(t*log(n)^2/4), nu>=0, and an Euler mollifier
mu_P(s)=product_(p in P)(1-b_p*p^(-s)), the untruncated
convolution coefficients before n^(-s) are nonnegative.
The proof expands thermal vertex and edge factors as 1 plus their
positive increments. Every uncovered selected prime contributes
1-p^(-nu)>=0. Repeated factors are retained in the cofactor.

Truncating at N can create negative coefficients only beyond N.
Odd-subset spill sums bound their mass. Pairing divisors e and 2e
retains an overlap credit for N/(2e)<n<=N/2:
b_(2n)*(2n)^nu >= b_2*b_n*n^nu.
The paired subsets have disjoint positive and negative components,
so the credit can be subtracted without double counting.

The coefficient norm is at most

 product_p(1-rho_p)*S_nu
 + 2*sum_(odd d) rho_d*T_nu(d)
 - 2*sum_(e|D_P/2, e>1) rho_(2e)*C_nu(2e).

Here rho_p=b_p*p^(-sigma), T_nu is the N/d<n<=N spill,
and C_nu is the N/d<n<=N/2 overlap.
The constant coefficient is 1, giving the reverse triangle bound
2-norm for the primary sum. The dual is bounded separately by its
norm; modulus equality permits the conjugated sum. No incorrect
phase conjugation is used.

Directed covering
------------------
The new program covers log-height columns
L0+j/20 <= L <= L0+(j+1)/20, j=0,...,152,
L0=log((5*10^12-1)/(4*pi)).
The final column overlaps the retained exterior at H u=10^16.
Every column covers 1/5<=y<=33/40 by exact rational y intervals.
There are 1993 closed rectangles with no horizontal or vertical gaps.
Both 160-bit and 256-bit runs select identical seams and catalogues.
The respective counts for prime cutoffs 5, 11, 19 and 29 are
1977, 7, 6 and 3.

Mass heads end at n=1000. Exact erfi integrals bound the tails.
Terminal-band guards control the moving log endpoint. Spill floor
losses depend on d; the full mass is used when the floor guard fails,
including d>N. Overlap credits use lower integrals from
log(exp(U_hi)/d+1) to log((exp(L_lo/2)-1)/2).
All endpoint, real-part, gamma, shift and approximation errors are
included in the true-function nonvanishing margin.

The gamma amplitude uses the stronger two-sided paired-log bound
|log|gamma|+y*L/2|<=2*10^-12, obtained by integration from y=0.
The upper and lower sigma losses are bounded by 10^-12.
This gamma bound is proved analytically and checked at its endpoint;
it is not an assumption about the phase.

Every cell directly asserts margin>0.0014164 and
|H/B| lower bound>0.0007914, as well as the weaker published rational
bounds 1/1000 and 1/2000. The minimum enclosures are approximately
0.00141640249 and 0.000791451313. The receipts contain the full
directed cell constants, not sampled oscillatory values.

Replay
------
Install requirements.txt (python-flint==0.9.0).
From the bundle root:

python3 certificates/finite_cap/cert_mollified_canopy.py --bits 160 --output certificates/finite_cap/mollified_canopy_160.json
python3 certificates/finite_cap/cert_mollified_canopy.py --bits 256 --output certificates/finite_cap/mollified_canopy_256.json
python3 certificates/finite_cap/audit_mollifier_structure.py --bits 160 --output certificates/finite_cap/mollifier_structure_160.json
python3 certificates/finite_cap/audit_mollifier_structure.py --bits 256 --output certificates/finite_cap/mollifier_structure_256.json
python3 certificates/finite_cap/check_transfer_geometry.py --output certificates/finite_cap/transfer_geometry.json

The structural audit enumerates exact small finite convolutions
in 12 cases at each precision. Analytically zero prime coefficients
are treated as exact identities. Every nontrivial norm gap is
strict; an incorrect unbounded overlap credit is rejected.
These checks support, but do not replace, the all-N proof.

Comparison and limitations
--------------------------
0.18 is numerically larger than 0.148611789321711 in the companion
classical-strip paper (arXiv:2610.18214). That companion explicitly
assumes its (A1)-(A3) true-function source, localisation and global
contact interfaces. The present transfer instead uses the two
published numerical inputs listed above plus the new canopy proof.
There is no QRH assumption here and no independent rerun of those
large published computations.

At h0=1/10, beating the companion number would require
kappa0 < 0.03215294733042775, with a new smaller-time canopy.
The current canopy is at kappa0=0.04 only; it cannot be extrapolated
to those smaller times. Even h0=0 at this same time gives 0.16.
Two-precision replay and AI assistance are not independent refereeing.
Earlier certificates and their historical READMEs are unchanged.


==> anc/certificates/finite_cap/audit_mollifier_structure.py <==
#!/usr/bin/env python3
"""Independent finite coefficient checks of positivity and tail overlap.

These small-N checks test the analytic lemma and are not substitutes
for its proof or for the 1993-rectangle canopy certificate.
"""
import argparse,json
from itertools import combinations
from pathlib import Path
from flint import arb,ctx

def audit(bits):
    ctx.prec=bits;c=arb(1)/25;sigma=arb(8)/5;ps=(2,3,5);ds=[]
    for count in range(4):
        for subset in combinations(ps,count):
            d=1;ld=arb(0);w=arb(1)
            for p in subset:
                d*=p;u=arb(p).log();ld+=u;w*=(c*u*u).exp()
            ds.append((d,count%2,ld,w))
    records=[]
    for y in (arb(0),arb(1)/5,arb(4)/5):
        rho={d:w*(-sigma*ld).exp() for d,_,ld,w in ds}
        for N in (3,5,20,100):
            raw={n:(c*arb(n).log()**2+(y-sigma)*arb(n).log()).exp()
                 for n in range(1,N+1)}
            norm=arb(0)
            for n in range(1,30*N+1):
                value=sum((((-1)**odd)*rho[d]*raw[n//d]
                           for d,odd,_,_ in ds
                           if n%d==0 and 1<=n//d<=N),arb(0))
                if y==0 and n in ps and n<=N:
                    # Exact identity b_p-b_p*b_1=0.
                    assert value.contains(0);value=arb(0)
                elif n<=N:
                    assert value>0
                norm+=abs(value)
            Em=arb(1)
            for p in ps:Em*=1-rho[p]
            total=sum(raw.values(),arb(0))
            odd_mass=sum((rho[d]*sum((raw[k] for k in raw if d*k>N),arb(0))
                          for d,odd,_,_ in ds if odd),arb(0))
            credit=sum((rho[d]*sum((raw[k] for k in raw if d*k>N and 2*k<=N),arb(0))
                        for d,_,_,_ in ds if d>2 and d%2==0),arb(0))
            bound=Em*total+2*odd_mass-2*credit
            assert bound-norm>arb(1)/100000
            wrong_credit=sum((rho[d]*sum((raw[k] for k in raw if d*k>N),arb(0))
                              for d,_,_,_ in ds if d>2 and d%2==0),arb(0))
            wrong=Em*total+2*odd_mass-2*wrong_credit
            records.append({'N':N,'y':str(y),'exact_norm':str(norm),
                'upper_bound':str(bound),'strict_gap':str(bound-norm),
                'wrong_overlap_credit_rejected':bool(wrong<norm)})
    assert any(x['wrong_overlap_credit_rejected'] for x in records)
    return {'status':'passed','bits':bits,'cases':len(records),'records':records,
        'scope':'Structural finite checks; analytic all-N proof is in the manuscript.'}

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--bits',type=int,default=160)
    p.add_argument('--output',type=Path,required=True);a=p.parse_args()
    r=audit(a.bits);text=json.dumps(r,indent=2)+'\n';a.output.write_text(text);print(text,end='')


==> anc/certificates/finite_cap/cap_mollifier_engine.py <==
"""Directed rectangular bounds for a fixed-time Euler-mollified canopy.

This module uses exact erfi integrals, positive coefficient comparisons,
and paired-subset overlap credits. It never samples the oscillatory phase.
"""
from flint import arb,ctx
from fractions import Fraction
from itertools import combinations

def q(n,d=1):return arb(n)/d

class Canopy:
    def __init__(self,bits=160,cutoff=5*10**12):
        ctx.prec=bits
        self.bits=bits;self.X=cutoff;self.A=arb(cutoff)-1
        self.pi=arb.pi();self.L0=(self.A/(4*self.pi)).log()
        self.c=q(1,25);self.t=q(4,25);self.delta=arb(10)**-12
        self.dg=2*self.delta;self.n0=1000;self.ell=arb(self.n0).log()
        self.logs=[arb(n).log() for n in range(1,self.n0+1)]
        self.square_weights=[(self.c*u*u).exp() for u in self.logs]
        self.catalogues={}
        for primes in ((2,3,5),(2,3,5,7,11),(2,3,5,7,11,13,17,19),(2,3,5,7,11,13,17,19,23,29)):
            ds=[]
            for count in range(len(primes)+1):
                for pp in combinations(primes,count):
                    d=1;ld=arb(0);sq=arb(0)
                    for p in pp:
                        d*=p;lp=arb(p).log();ld+=lp;sq+=lp*lp
                    ds.append((d,count%2,ld,(self.c*sq).exp()))
            self.catalogues[primes]=ds
        ap=1/self.A+6/self.A**2;aa=self.L0/2+self.pi/4+4/self.A
        dl=2/self.A+2/self.A**2
        CA=3/self.A+dl/(4*(1-dl))+self.t/2*aa*ap
        self.initial_guards={
            'domain_x':self.A>200,'time_in_domain':0<self.t<q(1,2),
            'L0_above_two':self.L0>2,
            'sigma_lower_loss':self.t/(2*self.A**2)*(1+8/self.A**2)<self.delta,
            'sigma_upper_loss':2*self.t/self.A<self.delta,
            'shift_coefficient_loss':self.t/(2*(self.A-6))<self.delta,
            'log_N_loss':self.t*self.pi/(8*self.A)<self.delta,
            'paired_gamma_log_loss':CA<self.dg,
            'finite_head_below_N':(self.L0/2).exp()-1>self.n0,
            'y_top_covers_classical_strip':q(33,40)>(1-2*self.t).sqrt(),
        }
        assert all(self.initial_guards.values()),self.initial_guards

    def integral(self,sigma,lo,hi):
        c=self.c;d=1-sigma;rt=c.sqrt()
        return self.pi.sqrt()/(2*rt)*(-d*d/(4*c)).exp()*((rt*hi+d/(2*rt)).erfi()-(rt*lo+d/(2*rt)).erfi())

    def mass(self,v,L,gamma_rate=arb(0)):
        U=L/2+self.delta;Z=U-3;K=1-v+2*self.c*self.delta
        F=(1-(-3*K).exp())/K
        assert v+self.c*L-2*self.c*U>0
        assert (gamma_rate+self.c*Z)*F>q(1,2)
        sigma=v+self.c*L
        head=sum((b*(-sigma*u).exp() for b,u in zip(self.square_weights,self.logs)),arb(0))
        return head+self.integral(sigma,self.ell,U)

    def cell(self,Llo,Lhi,ylo,yhi,primes):
        c,delta=self.c,self.delta
        Ulo=Llo/2+delta;Uhi=Lhi/2+delta
        a=(1+ylo)/2-delta;b=(1-ylo)/2-delta
        sigma_lo=a+c*Llo
        sigma_hi=(1+yhi)/2+c*Lhi+delta
        Ghi=(-ylo*Llo/2+self.dg).exp()
        Glo=(-yhi*Lhi/2-self.dg).exp()
        P=self.mass(a,Llo)
        Q=Ghi*self.mass(b,Llo,ylo/2)
        S=P+Q
        # Combined gamma/dual coefficients decrease with y and L.
        assert Llo/2-Ulo/2>0
        assert c*Llo>1-b
        ds=self.catalogues[primes]
        rho_hi={d:wt*(-sigma_lo*ld).exp() for d,_,ld,wt in ds}
        rho_lo={d:wt*(-sigma_hi*ld).exp() for d,_,ld,wt in ds}
        Eminus=arb(1);Eplus=arb(1)
        for p in primes:
            assert rho_hi[p]<1
            Eminus*=1-rho_lo[p];Eplus*=1+rho_hi[p]
        floor_base=(Llo/2).exp()
        spill=arb(0)
        for d,odd,ld,wt in ds:
            if not odd:continue
            if 2*(d+1)<floor_base:
                h=-(1-(d+1)/floor_base).log()
                lo=Llo/2-ld-h
                if lo>0:
                    T=self.integral(sigma_lo,lo,Ulo)+Ghi*self.integral(b+c*Llo,lo,Ulo)
                else:T=S
            else:T=S
            spill+=rho_hi[d]*T
        raw=Eminus*S+2*spill
        # Remainders: the model's small conjugate-exponent shift,
        # and Theorem 1.3's AB and C terms, on the whole rectangle.
        shift_error=Q*((delta*Uhi).exp()-1)
        d1=(self.t**2/16*Llo**2+q(313,500))/(4*self.pi*Llo.exp()-q(333,50))
        ab=(d1.exp()-1)*(P+(delta*Uhi).exp()*Q)
        nu=floor_base-1
        corr=q(31,25)*((yhi*arb(3).log()).exp()+(-yhi*arb(3).log()).exp())/(nu-q(1,8))+(3*(Llo**2+self.pi**2/4).sqrt()+q(261,25))/(4*self.pi*Llo.exp()-12)
        ec=(-(1+ylo)*Llo/4-self.t*Llo**2/16+corr).exp()
        error=Eplus*(shift_error+ab+ec)
        CP,CQ=arb(0),arb(0)
        if raw+error>=2:
            credit_hi=Llo/2-arb(2).log()+(1-(-Llo/2).exp()).log()
            for d,odd,ld,wt in ds:
                # d=2e, e>1; toggling 2 pairs opposite parities.
                if d<=2 or d%2:continue
                credit_lo=Uhi-ld+(1+d*(-Uhi).exp()).log()
                if credit_lo<credit_hi:
                    IP=self.integral(sigma_hi,credit_lo,credit_hi)
                    IQ=self.integral(sigma_hi-ylo,credit_lo,credit_hi)
                    assert IP>0 and IQ>0
                    CP+=rho_lo[d]*IP
                    CQ+=rho_lo[d]*Glo*IQ
        B=raw-2*(CP+CQ)
        margin=2-B-error
        return margin,{'raw_norm':raw,'primary_credit':CP,'dual_credit':CQ,
            'norm_upper':B,'model_error_debit':error,
            'mollified_nonzero_margin':margin,'g_lower':margin/Eplus,
            'Eplus':Eplus,'S_upper':S}

if __name__=='__main__':
    e=Canopy()
    for yy in ((q(1,5),q(41,200)),(q(41,200),q(21,100)),(q(3,10),q(7,20))):
        for ps in e.catalogues:
            m,v=e.cell(e.L0,e.L0+q(1,20),*yy,ps)
            print(tuple(str(x) for x in yy),ps,str(m),flush=True)


==> anc/certificates/finite_cap/cert_mollified_canopy.py <==
#!/usr/bin/env python3
"""Cover the finite log-height canopy by directed rectangular estimates."""
import argparse,json
from pathlib import Path
from fractions import Fraction
from flint import arb,ctx
from cap_mollifier_engine import Canopy,q

def aq(x):
    return arb(x.numerator)/x.denominator

def certificate(bits=160):
    e=Canopy(bits)
    step=Fraction(1,20);columns=153;y0=Fraction(1,5);ytop=Fraction(33,40)
    target=(q(10)**16/(4*arb.pi())).log()
    assert e.L0+aq(step*columns)>target
    records=[];worst_margin=None;worst_g=None;by_primes={}
    for col in range(columns):
        Llo=e.L0+aq(col*step);Lhi=e.L0+aq((col+1)*step)
        y=y0
        while y<ytop:
            width=min(Fraction(1,20),ytop-y)
            while True:
                yp=y+width
                passed=None
                for primes in e.catalogues:
                    m,v=e.cell(Llo,Lhi,aq(y),aq(yp),primes)
                    if m>q(1,1000):
                        passed=(primes,m,v);break
                if passed is not None:break
                width/=2
                if width<Fraction(1,12800):
                    raise AssertionError(('uncovered',col,str(y),str(yp),str(m)))
            primes,m,v=passed
            assert m>0
            assert v['g_lower']>q(1,2000)
            assert m>q(14164,10**7)
            assert v['g_lower']>q(7914,10**7)
            if worst_margin is None or m.lower()<worst_margin.lower():worst_margin=m
            if worst_g is None or v['g_lower'].lower()<worst_g.lower():worst_g=v['g_lower']
            key=','.join(map(str,primes));by_primes[key]=by_primes.get(key,0)+1
            records.append({'column':col,'L_offset_lower':str(col*step),
                'L_offset_upper':str((col+1)*step),'y_lower':str(y),
                'y_upper':str(yp),'primes':list(primes),
                'intervals':{k:str(z) for k,z in v.items()}})
            y=yp
        if col%20==0:print('covered log columns',col+1,'/',columns,'rectangles',len(records),flush=True)
    # Exact rational seam and coverage audit, independent of interval displays.
    for col in range(columns):
        rows=[x for x in records if x['column']==col]
        assert rows[0]['y_lower']==str(y0)
        assert rows[-1]['y_upper']==str(ytop)
        for a,b in zip(rows,rows[1:]):assert a['y_upper']==b['y_lower']
    assert worst_margin>q(1,1000)
    assert worst_g>q(1,2000)
    return {'status':'passed','bits':bits,'heat_time_H':'4/25','heat_time_Xi':'1/25',
        'horizontal_cutoff_H':'5000000000000','horizontal_cutoff_Xi':'2500000000000',
        'upper_H_cutoff_handoff':'10000000000000000',
        'y_range_H':['1/5','33/40'],'L0':str(e.L0),'log_step':'1/20',
        'log_columns':columns,'rectangles':len(records),'by_primes':by_primes,
        'initial_guards':{k:bool(v) for k,v in e.initial_guards.items()},
        'worst_mollified_margin':str(worst_margin),'worst_g_lower':str(worst_g),
        'cells':records,
        'scope':'Directed finite canopy joined to the retained exterior. The global 0.18 transfer uses the published finite-RH theorem and rectangular time-barrier verification, which are not rerun here.'}

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--bits',type=int,default=160)
    p.add_argument('--output',type=Path,required=True);a=p.parse_args()
    result=certificate(a.bits);a.output.write_text(json.dumps(result,indent=2)+'\n')
    summary={k:v for k,v in result.items() if k!='cells'}
    print(json.dumps(summary,indent=2),flush=True)


==> anc/certificates/finite_cap/check_transfer_geometry.py <==
#!/usr/bin/env python3
"""Exact inclusion checks for the published-input 0.18 transfer.

This checks domains and arithmetic, not the external finite-RH
computation or the published rectangular time-barrier run.
"""
import json
from fractions import Fraction as F
from pathlib import Path

def check():
    t,y=F(4,25),F(1,5)
    Tstar=3000175332800
    barrier_min=5000000000000
    barrier_max=5000000200000
    lamC=F(148611789321711,10**15)
    guards={
        'new_time_inside_published_rectangle':t<F(93,500),
        'new_y_above_published_barrier_height':y>F(17,100),
        'required_horizontal_width_below_one':1-y*y<1,
        'new_curve_stays_above_rectangle_bottom':y*y>F(17,100)**2,
        'new_curve_stays_below_one':y*y+2*t<1,
        'published_barrier_inside_verified_initial_height':F(barrier_max,2)<Tstar,
        'new_canopy_overlaps_entire_barrier':5000000000000<=barrier_min,
        'old_curved_hypothesis_alone_insufficient':F(16733,10**5)**2+2*(F(93,500)-t)>y*y,
        'exact_ceiling':t+y*y/2==F(9,50),
        'current_time_floor_above_companion_ceiling':t>lamC,
    }
    assert all(guards.values())
    return {'status':'passed','guards':guards,
        'initial_RH_input':{'source':'https://arxiv.org/abs/2004.09765',
            'statement':'Theorem 1','height_T':str(Tstar),'replayed_here':False},
        'time_barrier_input':{'source':'https://arxiv.org/abs/1904.12438',
            'statement':'Section 10, Table 1 second row; fixed rectangular method of Section 8.4',
            'reported_location_H':'5000000194858','adopted_as_published_result':True,
            'time_upper':'93/500','bottom_height_upper_bound':'17/100',
            'top_height':'1','width':'1','replayed_here':False},
        'new_canopy_input':{'driver':'cert_mollified_canopy.py','rectangles':1993,
            'bits':[160,256],'H_lower':'5000000000000','H_handoff':'10000000000000000'},
        'new_parameters':{'t0':'4/25','y0':'1/5','kappa0':'1/25','h0':'1/10'},
        'Lambda_ceiling':'9/50','kappa_real_zero_ceiling':'9/200',
        'companion_ceiling':str(lamC),
        'kappa_threshold_to_beat_companion_at_h0_one_tenth':str((lamC-F(1,50))/4),
        'scope':'Exact arithmetic and inclusions. Published finite-RH and rectangular-barrier verifications are cited external inputs.'}

if __name__=='__main__':
    import argparse
    p=argparse.ArgumentParser();p.add_argument('--output',type=Path,required=True);a=p.parse_args()
    r=check();s=json.dumps(r,indent=2)+'\n';a.output.write_text(s);print(s,end='')


==> anc/certificates/finite_cap/mollified_canopy_160.log <==
covered log columns 1 / 153 rectangles 15
covered log columns 21 / 153 rectangles 277
covered log columns 41 / 153 rectangles 537
covered log columns 61 / 153 rectangles 797
covered log columns 81 / 153 rectangles 1057
covered log columns 101 / 153 rectangles 1317
covered log columns 121 / 153 rectangles 1577
covered log columns 141 / 153 rectangles 1837
{
  "status": "passed",
  "bits": 160,
  "heat_time_H": "4/25",
  "heat_time_Xi": "1/25",
  "horizontal_cutoff_H": "5000000000000",
  "horizontal_cutoff_Xi": "2500000000000",
  "upper_H_cutoff_handoff": "10000000000000000",
  "y_range_H": [
    "1/5",
    "33/40"
  ],
  "L0": "[26.709434781393157789838765175169146282937857470 +/- 5.24e-46]",
  "log_step": "1/20",
  "log_columns": 153,
  "rectangles": 1993,
  "by_primes": {
    "2,3,5,7,11,13,17,19,23,29": 3,
    "2,3,5,7,11,13,17,19": 6,
    "2,3,5,7,11": 7,
    "2,3,5": 1977
  },
  "initial_guards": {
    "domain_x": true,
    "time_in_domain": true,
    "L0_above_two": true,
    "sigma_lower_loss": true,
    "sigma_upper_loss": true,
    "shift_coefficient_loss": true,
    "log_N_loss": true,
    "paired_gamma_log_loss": true,
    "finite_head_below_N": true,
    "y_top_covers_classical_strip": true
  },
  "worst_mollified_margin": "[0.00141640249364325012928087761769315514055306 +/- 2.18e-45]",
  "worst_g_lower": "[0.00079145131322930516996412133113887144213513 +/- 5.78e-45]",
  "scope": "Directed finite canopy joined to the retained exterior. The global 0.18 transfer uses the published finite-RH theorem and rectangular time-barrier verification, which are not rerun here."
}


==> anc/certificates/finite_cap/mollified_canopy_256.log <==
covered log columns 1 / 153 rectangles 15
covered log columns 21 / 153 rectangles 277
covered log columns 41 / 153 rectangles 537
covered log columns 61 / 153 rectangles 797
covered log columns 81 / 153 rectangles 1057
covered log columns 101 / 153 rectangles 1317
covered log columns 121 / 153 rectangles 1577
covered log columns 141 / 153 rectangles 1837
{
  "status": "passed",
  "bits": 256,
  "heat_time_H": "4/25",
  "heat_time_Xi": "1/25",
  "horizontal_cutoff_H": "5000000000000",
  "horizontal_cutoff_Xi": "2500000000000",
  "upper_H_cutoff_handoff": "10000000000000000",
  "y_range_H": [
    "1/5",
    "33/40"
  ],
  "L0": "[26.70943478139315778983876517516914628293785746951130428789093294589545862334 +/- 5.16e-75]",
  "log_step": "1/20",
  "log_columns": 153,
  "rectangles": 1993,
  "by_primes": {
    "2,3,5,7,11,13,17,19,23,29": 3,
    "2,3,5,7,11,13,17,19": 6,
    "2,3,5,7,11": 7,
    "2,3,5": 1977
  },
  "initial_guards": {
    "domain_x": true,
    "time_in_domain": true,
    "L0_above_two": true,
    "sigma_lower_loss": true,
    "sigma_upper_loss": true,
    "shift_coefficient_loss": true,
    "log_N_loss": true,
    "paired_gamma_log_loss": true,
    "finite_head_below_N": true,
    "y_top_covers_classical_strip": true
  },
  "worst_mollified_margin": "[0.0014164024936432501292808776176931551405530588351736307281606269290507190 +/- 3.45e-74]",
  "worst_g_lower": "[0.0007914513132293051699641213311388714421351247484857313830266435916919417 +/- 2.26e-74]",
  "scope": "Directed finite canopy joined to the retained exterior. The global 0.18 transfer uses the published finite-RH theorem and rectangular time-barrier verification, which are not rerun here."
}


==> anc/certificates/finite_cap/mollifier_structure_160.json <==
{
  "status": "passed",
  "bits": 160,
  "cases": 12,
  "records": [
    {
      "N": 3,
      "y": "0",
      "exact_norm": "[1.3427270466171235702441648959813836539310669896 +/- 4.65e-47]",
      "upper_bound": "[1.3732937628438886031378657495838794335432556029 +/- 4.15e-47]",
      "strict_gap": "[0.0305667162267650328937008536024957796121886133 +/- 8.80e-47]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "0",
      "exact_norm": "[1.2298092338862947330243430031312169210643552873 +/- 6.62e-47]",
      "upper_bound": "[1.2603759501130597659180438567337127006765439006 +/- 3.86e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.52e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "0",
      "exact_norm": "[1.289968874378634181890554786909217330498041418 +/- 4.52e-46]",
      "upper_bound": "[1.298482623318147743002451282975176329004425454 +/- 4.15e-46]",
      "strict_gap": "[0.008513748939513561111896496065958998506384035 +/- 5.39e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "0",
      "exact_norm": "[1.338745542790637455436613109044200089511089739 +/- 6.68e-46]",
      "upper_bound": "[1.346869768724702345158497107403571009175715713 +/- 2.37e-46]",
      "strict_gap": "[0.008124225934064889721883998359370919664625974 +/- 8.70e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.5044008209355570690028640562948824291151887155 +/- 7.79e-47]",
      "upper_bound": "[1.5349675371623221018965649098973782087273773288 +/- 4.08e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.41e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.4675549775876507029789798445782631961677050728 +/- 8.49e-47]",
      "upper_bound": "[1.4981216938144157358726806981807589757798936861 +/- 4.54e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.73e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.659119121478487538775206059813709077967826108 +/- 2.74e-46]",
      "upper_bound": "[1.672814995685180732627953505876319187325861569 +/- 1.12e-46]",
      "strict_gap": "[0.013695874206693193852747446062610109358035461 +/- 3.86e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.89378837532629467112081589152716906959203528 +/- 2.12e-45]",
      "upper_bound": "[1.909123233576950744119131296612111277867001749 +/- 3.40e-46]",
      "strict_gap": "[0.01533485825065607299831540508494220827496647 +/- 3.21e-45]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[2.2053297675947626130819186020722033816807769048 +/- 7.96e-47]",
      "upper_bound": "[2.2358964838215276459756194556746991612929655181 +/- 5.63e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.80e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[2.665552445022758075656735179336276778968906650 +/- 2.16e-46]",
      "upper_bound": "[2.6961191612495231085504360329387725585810952634 +/- 7.39e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 4.39e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[4.700840583900707559865712247373532103777353138 +/- 5.69e-46]",
      "upper_bound": "[4.747490270776947678161892997010492165100124181 +/- 5.47e-46]",
      "strict_gap": "[0.04664968687624011829618074963696006132277104 +/- 3.41e-45]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[10.15534481730850631261840023514637552089881173 +/- 7.17e-45]",
      "upper_bound": "[10.26922697932491696376961046899493179203907167 +/- 5.80e-45]",
      "strict_gap": "[0.11388216201641065115121023384855627114025994 +/- 7.82e-45]",
      "wrong_overlap_credit_rejected": true
    }
  ],
  "scope": "Structural finite checks; analytic all-N proof is in the manuscript."
}


==> anc/certificates/finite_cap/mollifier_structure_160.log <==
{
  "status": "passed",
  "bits": 160,
  "cases": 12,
  "records": [
    {
      "N": 3,
      "y": "0",
      "exact_norm": "[1.3427270466171235702441648959813836539310669896 +/- 4.65e-47]",
      "upper_bound": "[1.3732937628438886031378657495838794335432556029 +/- 4.15e-47]",
      "strict_gap": "[0.0305667162267650328937008536024957796121886133 +/- 8.80e-47]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "0",
      "exact_norm": "[1.2298092338862947330243430031312169210643552873 +/- 6.62e-47]",
      "upper_bound": "[1.2603759501130597659180438567337127006765439006 +/- 3.86e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.52e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "0",
      "exact_norm": "[1.289968874378634181890554786909217330498041418 +/- 4.52e-46]",
      "upper_bound": "[1.298482623318147743002451282975176329004425454 +/- 4.15e-46]",
      "strict_gap": "[0.008513748939513561111896496065958998506384035 +/- 5.39e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "0",
      "exact_norm": "[1.338745542790637455436613109044200089511089739 +/- 6.68e-46]",
      "upper_bound": "[1.346869768724702345158497107403571009175715713 +/- 2.37e-46]",
      "strict_gap": "[0.008124225934064889721883998359370919664625974 +/- 8.70e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.5044008209355570690028640562948824291151887155 +/- 7.79e-47]",
      "upper_bound": "[1.5349675371623221018965649098973782087273773288 +/- 4.08e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.41e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.4675549775876507029789798445782631961677050728 +/- 8.49e-47]",
      "upper_bound": "[1.4981216938144157358726806981807589757798936861 +/- 4.54e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.73e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.659119121478487538775206059813709077967826108 +/- 2.74e-46]",
      "upper_bound": "[1.672814995685180732627953505876319187325861569 +/- 1.12e-46]",
      "strict_gap": "[0.013695874206693193852747446062610109358035461 +/- 3.86e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.20000000000000000000000000000000000000000000000 +/- 3.09e-49]",
      "exact_norm": "[1.89378837532629467112081589152716906959203528 +/- 2.12e-45]",
      "upper_bound": "[1.909123233576950744119131296612111277867001749 +/- 3.40e-46]",
      "strict_gap": "[0.01533485825065607299831540508494220827496647 +/- 3.21e-45]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[2.2053297675947626130819186020722033816807769048 +/- 7.96e-47]",
      "upper_bound": "[2.2358964838215276459756194556746991612929655181 +/- 5.63e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 3.80e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[2.665552445022758075656735179336276778968906650 +/- 2.16e-46]",
      "upper_bound": "[2.6961191612495231085504360329387725585810952634 +/- 7.39e-47]",
      "strict_gap": "[0.030566716226765032893700853602495779612188613 +/- 4.39e-46]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[4.700840583900707559865712247373532103777353138 +/- 5.69e-46]",
      "upper_bound": "[4.747490270776947678161892997010492165100124181 +/- 5.47e-46]",
      "strict_gap": "[0.04664968687624011829618074963696006132277104 +/- 3.41e-45]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.80000000000000000000000000000000000000000000000 +/- 1.24e-48]",
      "exact_norm": "[10.15534481730850631261840023514637552089881173 +/- 7.17e-45]",
      "upper_bound": "[10.26922697932491696376961046899493179203907167 +/- 5.80e-45]",
      "strict_gap": "[0.11388216201641065115121023384855627114025994 +/- 7.82e-45]",
      "wrong_overlap_credit_rejected": true
    }
  ],
  "scope": "Structural finite checks; analytic all-N proof is in the manuscript."
}


==> anc/certificates/finite_cap/mollifier_structure_256.json <==
{
  "status": "passed",
  "bits": 256,
  "cases": 12,
  "records": [
    {
      "N": 3,
      "y": "0",
      "exact_norm": "[1.342727046617123570244164895981383653931066989627831703255043664459905479137 +/- 6.00e-76]",
      "upper_bound": "[1.373293762843888603137865749583879433543255602891363713241694275865497052062 +/- 6.28e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.16e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "0",
      "exact_norm": "[1.229809233886294733024343003131216921064355287339625238068443511092584359294 +/- 7.26e-76]",
      "upper_bound": "[1.260375950113059765918043856733712700676543900603157248055094122498175932218 +/- 7.38e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.47e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "0",
      "exact_norm": "[1.28996887437863418189055478690921733049804141836443075199575983109130066563 +/- 6.34e-75]",
      "upper_bound": "[1.298482623318147743002451282975176329004425453649204335722515832049029379383 +/- 8.79e-76]",
      "strict_gap": "[0.00851374893951356111189649606595899850638403528477358372675600095772871376 +/- 4.74e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "0",
      "exact_norm": "[1.3387455427906374554366131090442000895110897393204689805360663569559926845 +/- 3.24e-74]",
      "upper_bound": "[1.34686976872470234515849710740357100917571571313533629407517555313629229051 +/- 3.87e-75]",
      "strict_gap": "[0.0081242259340648897218839983593709196646259738148673135391091961802996060 +/- 4.28e-74]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.504400820935557069002864056294882429115188715546287443317094843389098399744 +/- 6.57e-76]",
      "upper_bound": "[1.534967537162322101896564909897378208727377328809819453303745454794689972668 +/- 7.27e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.39e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.467554977587650702978979844578263196167705072840829511793014765918813498544 +/- 7.47e-76]",
      "upper_bound": "[1.498121693814415735872680698180758975779893686104361521779665377324405071469 +/- 9.48e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.78e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.65911912147848753877520605981370907796782610795931281283262836484976460460 +/- 6.41e-75]",
      "upper_bound": "[1.67281499568518073262795350587631918732586156904692585546410075920743858372 +/- 4.45e-75]",
      "strict_gap": "[0.01369587420669319385274744606261010935803546108761304263147239435767397911 +/- 5.31e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.8937883753262946711208158915271690695920352817157774649110139117517616613 +/- 1.30e-74]",
      "upper_bound": "[1.90912323357695074411913129661211127786700174918671923779732736398220286632 +/- 6.92e-75]",
      "strict_gap": "[0.0153348582506560729983154050849422082749664674709417728863134522304412050 +/- 3.15e-74]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[2.20532976759476261308191860207220338168077690483797602494770306426788505911 +/- 4.02e-75]",
      "upper_bound": "[2.235896483821527645975619455674699161292965518101508034934353675673476632031 +/- 7.61e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.78e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[2.66555244502275807565673517933627677896890665013939583179529127778541018429 +/- 3.81e-75]",
      "upper_bound": "[2.69611916124952310855043603293877255858109526340292784178194188919100175722 +/- 3.56e-75]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 6.57e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[4.70084058390070755986571224737353210377735313814667755210287927632879860092 +/- 9.35e-75]",
      "upper_bound": "[4.74749027077694767816189299701049216510012418067569485853404787778921609324 +/- 6.78e-75]",
      "strict_gap": "[0.0466496868762401182961807496369600613227710425290173064311686014604174923 +/- 3.07e-74]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[10.1553448173085063126184002351463755208988117295198917786973067371390891269 +/- 7.15e-74]",
      "upper_bound": "[10.2692269793249169637696104689949317920390716654423355198363916651097138126 +/- 4.29e-74]",
      "strict_gap": "[0.113882162016410651151210233848556271140259935922443741139084927970624686 +/- 4.15e-73]",
      "wrong_overlap_credit_rejected": true
    }
  ],
  "scope": "Structural finite checks; analytic all-N proof is in the manuscript."
}


==> anc/certificates/finite_cap/mollifier_structure_256.log <==
{
  "status": "passed",
  "bits": 256,
  "cases": 12,
  "records": [
    {
      "N": 3,
      "y": "0",
      "exact_norm": "[1.342727046617123570244164895981383653931066989627831703255043664459905479137 +/- 6.00e-76]",
      "upper_bound": "[1.373293762843888603137865749583879433543255602891363713241694275865497052062 +/- 6.28e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.16e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "0",
      "exact_norm": "[1.229809233886294733024343003131216921064355287339625238068443511092584359294 +/- 7.26e-76]",
      "upper_bound": "[1.260375950113059765918043856733712700676543900603157248055094122498175932218 +/- 7.38e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.47e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "0",
      "exact_norm": "[1.28996887437863418189055478690921733049804141836443075199575983109130066563 +/- 6.34e-75]",
      "upper_bound": "[1.298482623318147743002451282975176329004425453649204335722515832049029379383 +/- 8.79e-76]",
      "strict_gap": "[0.00851374893951356111189649606595899850638403528477358372675600095772871376 +/- 4.74e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "0",
      "exact_norm": "[1.3387455427906374554366131090442000895110897393204689805360663569559926845 +/- 3.24e-74]",
      "upper_bound": "[1.34686976872470234515849710740357100917571571313533629407517555313629229051 +/- 3.87e-75]",
      "strict_gap": "[0.0081242259340648897218839983593709196646259738148673135391091961802996060 +/- 4.28e-74]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.504400820935557069002864056294882429115188715546287443317094843389098399744 +/- 6.57e-76]",
      "upper_bound": "[1.534967537162322101896564909897378208727377328809819453303745454794689972668 +/- 7.27e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.39e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.467554977587650702978979844578263196167705072840829511793014765918813498544 +/- 7.47e-76]",
      "upper_bound": "[1.498121693814415735872680698180758975779893686104361521779665377324405071469 +/- 9.48e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.78e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.65911912147848753877520605981370907796782610795931281283262836484976460460 +/- 6.41e-75]",
      "upper_bound": "[1.67281499568518073262795350587631918732586156904692585546410075920743858372 +/- 4.45e-75]",
      "strict_gap": "[0.01369587420669319385274744606261010935803546108761304263147239435767397911 +/- 5.31e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.2000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
      "exact_norm": "[1.8937883753262946711208158915271690695920352817157774649110139117517616613 +/- 1.30e-74]",
      "upper_bound": "[1.90912323357695074411913129661211127786700174918671923779732736398220286632 +/- 6.92e-75]",
      "strict_gap": "[0.0153348582506560729983154050849422082749664674709417728863134522304412050 +/- 3.15e-74]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 3,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[2.20532976759476261308191860207220338168077690483797602494770306426788505911 +/- 4.02e-75]",
      "upper_bound": "[2.235896483821527645975619455674699161292965518101508034934353675673476632031 +/- 7.61e-76]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 5.78e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 5,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[2.66555244502275807565673517933627677896890665013939583179529127778541018429 +/- 3.81e-75]",
      "upper_bound": "[2.69611916124952310855043603293877255858109526340292784178194188919100175722 +/- 3.56e-75]",
      "strict_gap": "[0.03056671622676503289370085360249577961218861326353200998665061140559157292 +/- 6.57e-75]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 20,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[4.70084058390070755986571224737353210377735313814667755210287927632879860092 +/- 9.35e-75]",
      "upper_bound": "[4.74749027077694767816189299701049216510012418067569485853404787778921609324 +/- 6.78e-75]",
      "strict_gap": "[0.0466496868762401182961807496369600613227710425290173064311686014604174923 +/- 3.07e-74]",
      "wrong_overlap_credit_rejected": true
    },
    {
      "N": 100,
      "y": "[0.8000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.56e-77]",
      "exact_norm": "[10.1553448173085063126184002351463755208988117295198917786973067371390891269 +/- 7.15e-74]",
      "upper_bound": "[10.2692269793249169637696104689949317920390716654423355198363916651097138126 +/- 4.29e-74]",
      "strict_gap": "[0.113882162016410651151210233848556271140259935922443741139084927970624686 +/- 4.15e-73]",
      "wrong_overlap_credit_rejected": true
    }
  ],
  "scope": "Structural finite checks; analytic all-N proof is in the manuscript."
}


==> anc/certificates/finite_cap/requirements.txt <==
python-flint==0.9.0


==> anc/certificates/finite_cap/transfer_geometry.json <==
{
  "status": "passed",
  "guards": {
    "new_time_inside_published_rectangle": true,
    "new_y_above_published_barrier_height": true,
    "required_horizontal_width_below_one": true,
    "new_curve_stays_above_rectangle_bottom": true,
    "new_curve_stays_below_one": true,
    "published_barrier_inside_verified_initial_height": true,
    "new_canopy_overlaps_entire_barrier": true,
    "old_curved_hypothesis_alone_insufficient": true,
    "exact_ceiling": true,
    "current_time_floor_above_companion_ceiling": true
  },
  "initial_RH_input": {
    "source": "https://arxiv.org/abs/2004.09765",
    "statement": "Theorem 1",
    "height_T": "3000175332800",
    "replayed_here": false
  },
  "time_barrier_input": {
    "source": "https://arxiv.org/abs/1904.12438",
    "statement": "Section 10, Table 1 second row; fixed rectangular method of Section 8.4",
    "reported_location_H": "5000000194858",
    "adopted_as_published_result": true,
    "time_upper": "93/500",
    "bottom_height_upper_bound": "17/100",
    "top_height": "1",
    "width": "1",
    "replayed_here": false
  },
  "new_canopy_input": {
    "driver": "cert_mollified_canopy.py",
    "rectangles": 1993,
    "bits": [
      160,
      256
    ],
    "H_lower": "5000000000000",
    "H_handoff": "10000000000000000"
  },
  "new_parameters": {
    "t0": "4/25",
    "y0": "1/5",
    "kappa0": "1/25",
    "h0": "1/10"
  },
  "Lambda_ceiling": "9/50",
  "kappa_real_zero_ceiling": "9/200",
  "companion_ceiling": "148611789321711/1000000000000000",
  "kappa_threshold_to_beat_companion_at_h0_one_tenth": "128611789321711/4000000000000000",
  "scope": "Exact arithmetic and inclusions. Published finite-RH and rectangular-barrier verifications are cited external inputs."
}


==> anc/certificates/finite_cap/transfer_geometry.log <==
{
  "status": "passed",
  "guards": {
    "new_time_inside_published_rectangle": true,
    "new_y_above_published_barrier_height": true,
    "required_horizontal_width_below_one": true,
    "new_curve_stays_above_rectangle_bottom": true,
    "new_curve_stays_below_one": true,
    "published_barrier_inside_verified_initial_height": true,
    "new_canopy_overlaps_entire_barrier": true,
    "old_curved_hypothesis_alone_insufficient": true,
    "exact_ceiling": true,
    "current_time_floor_above_companion_ceiling": true
  },
  "initial_RH_input": {
    "source": "https://arxiv.org/abs/2004.09765",
    "statement": "Theorem 1",
    "height_T": "3000175332800",
    "replayed_here": false
  },
  "time_barrier_input": {
    "source": "https://arxiv.org/abs/1904.12438",
    "statement": "Section 10, Table 1 second row; fixed rectangular method of Section 8.4",
    "reported_location_H": "5000000194858",
    "adopted_as_published_result": true,
    "time_upper": "93/500",
    "bottom_height_upper_bound": "17/100",
    "top_height": "1",
    "width": "1",
    "replayed_here": false
  },
  "new_canopy_input": {
    "driver": "cert_mollified_canopy.py",
    "rectangles": 1993,
    "bits": [
      160,
      256
    ],
    "H_lower": "5000000000000",
    "H_handoff": "10000000000000000"
  },
  "new_parameters": {
    "t0": "4/25",
    "y0": "1/5",
    "kappa0": "1/25",
    "h0": "1/10"
  },
  "Lambda_ceiling": "9/50",
  "kappa_real_zero_ceiling": "9/200",
  "companion_ceiling": "148611789321711/1000000000000000",
  "kappa_threshold_to_beat_companion_at_h0_one_tenth": "128611789321711/4000000000000000",
  "scope": "Exact arithmetic and inclusions. Published finite-RH and rectangular-barrier verifications are cited external inputs."
}


==> anc/certificates/finite_heat/README_FINITE_HEAT_V12.txt <==
EXPLICIT REAL HEAT INTERVAL - VERSION 12
14 October 2026

Result
------
For every real |kappa| <= 3e-10, both calibrated Farey windows persist:
13749/419336 < rho_u < 20219/616667,
16579/8678 < rho_r < 252355/132091.
Any reduced rational values have denominators at least 1036003 and
140769. Both ratios increase throughout the interval; the strict
published uniform derivative boxes are
rho_u' in (0.0033,0.0035), rho_r' in (0.0001,0.0045).
The earlier generic arithmetic conclusions therefore hold on this
explicit open interval. This does not assert irrationality at zero.

Normalization and inputs
------------------------
Xi_kappa(z)=4 integral_0^infinity exp(kappa*u^2) Phi(u) cos(z*u) du,
Xi_kappa(z)=8 H_(4*kappa)(2*z), t_Polymath=4*kappa.
The central normalization A_*(kappa)=2 Y_kappa'(0)/Y_kappa(0) varies.
Gamma-zeta central jets are evaluated with directed Arb/Acb arithmetic
at 2048 bits. Exact decimal root hints are reused from the retained
branch-contraction certificate, then independently checked by Rouche.
No Riemann-zero table or earlier numerical moment table is an input.

The four retained action contours are a -> b, c1 -> conjugate(c1),
10 -> c1, and c1 -> c2. Their signed projections give u1,u2,d,r2;
r1=d+r2. Orientation signs are fixed by the original time-zero gauge
and applied unchanged to the heat derivatives.

Uniform analytic models
-----------------------
The auxiliary real heat tube is |kappa| <= 1e-9. A complex heat disk
of radius 0.001, the spatial circles |T|=4096 and |T|=512, and the
positive theta integral give joint Cauchy bounds. The theta integral
is split at u=8, with a doubly exponential analytic outer majorant.
Its declining logarithmic slope gives a first-point/slope tail bound.
The central Y denominator is certified nonzero on the complex heat
disk, so the normalization and the regular numerator are holomorphic.

Heat coefficient polynomials are computed through order 13. Spatial
degree 85 is used for Y and 80 for E. The removable constant term of
E is removed by coefficient shifting. Spatial heat-coefficient jets
are evaluated before products forming K; the common heat parameter
is replaced by a real ball only after the order-12 series for K and
its heat derivative are built. Cauchy bounds enclose both omitted
spatial terms and omitted heat terms. The coefficient of order 13
is needed for the order-12 first heat derivative.

For all heat times in the tube, four uniform Rouche tests have ratios
below 0.419 and isolate roots in radius-1e-7 disks; conjugation gives
six distinct simple roots. Y is excluded from zero on these disks.
Order-24 interior Taylor panels exclude zeros of Y and Delta and
propagate the square-root sheet with overlapping image disks.
The moving-root endpoint cutoff is a fraction 1e-8 of each segment.
Analytic tails include both omitted path length and the full root
radius; derivative tails have the integrable square-root singularity.

Fresh time-zero integrations check all original period boxes and the
retained v10 first heat derivative boxes. Uniform derivative boxes
and the mean-value theorem bound all periods on the auxiliary tube.
Ratios are differentiated with their denominators excluded from zero.
Each integer Farey form uses its combined derivative at a common heat
time. All published derivative and form boxes are strict assertions.

Reproduction
------------
Install requirements.txt in a suitable environment, then run:
python3 cert_farey_heat_interval_v12.py --bits 512 --json finite_heat_512.json
python3 cert_farey_heat_interval_v12.py --bits 768 --json finite_heat_768.json
The supplied logs and JSON receipts record successful complete runs.
The imports use paths relative to the script; retain the neighboring
heat and period_heat directories. Decimal formatting uses more=True
to avoid misleadingly broad abbreviated interval displays. Printed
progress fractions and elapsed times are not mathematical input.

Scope
-----
This certifies the selected six roots, transported calibrated actions,
positive ratio velocities, and the two Farey windows. It does not
quantify the persistence interval of the nine Humbert exclusions or
of all fifteen time-zero contraction inequalities. It does not count
all Xi zeros or bound them uniformly at every height. No improved
Newman bound, RH criterion, or fixed-point irrationality is asserted.
The paper separately proves the Farey residence-time formula and
states the established global zero-strip input for a Newman ceiling.
Agreement of two precision replays is a consistency check within the
same arithmetic implementation, not independent mathematical review.


==> anc/certificates/finite_heat/cert_farey_heat_interval_v12.py <==
#!/usr/bin/env python3
"""Directed explicit heat interval preserving the two calibrated Farey windows."""
import argparse,json
from fractions import Fraction
from pathlib import Path
from time import monotonic
from flint import acb,arb
from uniform_heat_engine import UniformHeatEngine,Engine
from cert_branch_contraction_v10 import HINTS,certified_inputs
from cert_period_heat_v10 import PUBLISHED_DERIVATIVES,inside

LEGACY={"u1":["0.0282613617668264","0.0282613617671469"],
        "u2":["0.8619540619015512","0.8619540619074953"],
        "d":["-0.3351510384592472","-0.3351510384566369"],
        "r2":["0.1151538468901364","0.1151538468923606"]}

PUBLISHED_UNIFORM={"rho_u":["0.0033","0.0035"],"rho_r":["0.0001","0.0045"]}
PUBLISHED_FORMS={"u_lower":["1e-7","2e-6"],"u_upper":["-2e-6","-1e-7"],
                 "r_lower":["-1e-6","-5e-7"],"r_upper":["5e-7","2e-6"]}

def fmt(v):return v.str(40,more=True)

def projection(name,I,H,sign=None):
    if name in ("u1","u2"):
        assert I.imag.contains(0) and H.imag.contains(0)
        v=2*I.real;dv=2*H.real;desired=1
    else:v=2*I.imag;dv=2*H.imag;desired=-1 if name=="d" else 1
    if sign is None:
        if v>0:sign=desired
        else:assert v<0;sign=-desired
    v=sign*v;dv=sign*dv
    assert v*desired>0
    return v,dv,sign

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument("--bits",type=int,default=512)
    p.add_argument("--order",type=int,default=24)
    p.add_argument("--tube-h",default="1e-9")
    p.add_argument("--cert-h",default="3e-10")
    p.add_argument("--cut-power",type=int,default=8)
    p.add_argument("--json",type=Path)
    args=p.parse_args();assert args.bits>=384
    certified_inputs(256)
    base=Engine(bits=args.bits,order=args.order)
    uniform=UniformHeatEngine(bits=args.bits,order=args.order,heat_radius=args.tube_h)
    tube=arb(args.tube_h);target=arb(args.cert_h);assert 0<target<=tube
    report={"bits":args.bits,"order":args.order,"central_bits":2048,"endpoint_cut_power":args.cut_power,
            "heat_Taylor_order":uniform.heat_order,"heat_tube_radius":args.tube_h,
            "certified_heat_radius":args.cert_h,"root_tubes":uniform.certify_root_tubes(base,HINTS),
            "heat_Cauchy_radius":str(uniform.heat_Cauchy_radius),
            "central_heat_denominator_lower":str(uniform.central_heat_denominator_lower),
            "heat_remainder_factor":str(uniform.heat_remainder_factor),"contours":{}}
    a,b,c1,c2=[acb(re,im) for _,re,im in HINTS]
    values={};derivatives={};start=monotonic()
    for name,A,B,ba,bb in [("u1",a,b,True,True),("u2",c1,c1.conjugate(),True,True),
                           ("d",acb(10),c1,False,True),("r2",c1,c2,True,True)]:
        print("BEGIN BASE",name,flush=True)
        I,H,bi=base.integrate(A,B,branchA=ba,branchB=bb)
        v,dv,sign=projection(name,I,H)
        assert inside(v,*LEGACY[name])
        assert inside(dv,*PUBLISHED_DERIVATIVES[name])
        print("BEGIN UNIFORM",name,flush=True)
        J,G,ui=uniform.integrate(A,B,branchA=ba,branchB=bb,cut=Fraction(1,10**args.cut_power))
        uv,ug,_=projection(name,J,G,sign)
        assert uv.contains(v)
        values[name]=v;derivatives[name]=ug
        report["contours"][name]={"base_period":fmt(v),"base_derivative":fmt(dv),
                                  "uniform_direct_period":fmt(uv),"uniform_derivative":fmt(ug),
                                  "base_integration":bi,"uniform_integration":ui}
        print("DONE",name,"base",fmt(v),"uniform heat derivative",fmt(ug),"seconds",round(monotonic()-start,2),flush=True)
    # Mean-value bounds retain a common heat parameter for each integer form.
    P={name:v+arb(0,tube)*derivatives[name] for name,v in values.items()}
    u1,u2,d,r2=[P[name] for name in ("u1","u2","d","r2")]
    hu1,hu2,hd,hr2=[derivatives[name] for name in ("u1","u2","d","r2")]
    assert u1>0 and u2>0 and r2>0 and d+r2<0
    vru=(u2*hu1-u1*hu2)/u2**2
    vrr=(d*hr2-r2*hd)/r2**2
    assert inside(vru,*PUBLISHED_UNIFORM["rho_u"])
    assert inside(vrr,*PUBLISHED_UNIFORM["rho_r"])
    ru0=values["u1"]/values["u2"];rr0=-1-values["d"]/values["r2"]
    ru=ru0+arb(0,target)*vru;rr=rr0+arb(0,target)*vrr
    assert ru>arb(13749)/419336 and ru<arb(20219)/616667
    assert rr>arb(16579)/8678 and rr<arb(252355)/132091
    forms=[("u_lower",{"u1":419336,"u2":-13749},1),
           ("u_upper",{"u1":616667,"u2":-20219},-1),
           ("r_lower",{"d":8678,"r2":25257},-1),
           ("r_upper",{"d":132091,"r2":384446},1)]
    report["integer_forms"]={}
    for name,coeff,sign in forms:
        f0=sum((values[k]*n for k,n in coeff.items()),arb(0))
        fh=sum((derivatives[k]*n for k,n in coeff.items()),arb(0))
        f=f0+arb(0,target)*fh
        assert f*sign>0,(name,str(f))
        assert inside(f,*PUBLISHED_FORMS[name]),(name,fmt(f))
        report["integer_forms"][name]={"at_zero":fmt(f0),"uniform_derivative":fmt(fh),"on_certified_interval":fmt(f)}
        print("FAREY FORM",name,fmt(f),flush=True)
    report["ratio_u"]={"at_zero":fmt(ru0),"uniform_heat_derivative":fmt(vru),
                       "derivative_lower":vru.lower().str(40),"derivative_upper":vru.upper().str(40),
                       "on_certified_interval":fmt(ru)}
    report["ratio_r"]={"at_zero":fmt(rr0),"uniform_heat_derivative":fmt(vrr),
                       "derivative_lower":vrr.lower().str(40),"derivative_upper":vrr.upper().str(40),
                       "on_certified_interval":fmt(rr)}
    report["published_uniform_derivative_boxes"]=PUBLISHED_UNIFORM
    report["published_Farey_form_boxes"]=PUBLISHED_FORMS
    report["denominator_lower_bounds"]={"u":1036003,"r":140769}
    report["success"]=True
    print("RATIO U",report["ratio_u"],flush=True);print("RATIO R",report["ratio_r"],flush=True)
    if args.json:args.json.write_text(json.dumps(report,indent=2)+"\n")
    print("CERTIFIED: both Farey windows persist for every real |kappa|<=",args.cert_h,flush=True)

if __name__=="__main__":main()


==> anc/certificates/finite_heat/finite_heat_512.json <==
{
  "bits": 512,
  "order": 24,
  "central_bits": 2048,
  "endpoint_cut_power": 8,
  "heat_Taylor_order": 12,
  "heat_tube_radius": "1e-9",
  "certified_heat_radius": "3e-10",
  "root_tubes": [
    {
      "root": "a",
      "radius": "[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]",
      "uniform_Rouche_ratio": "[0.094416689817048155316629921268190792641581014502095595522121805188737133853311709941157931011127178989549841181809514445969985137338682916194954431137862 +/- 4.52e-154]"
    },
    {
      "root": "b",
      "radius": "[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]",
      "uniform_Rouche_ratio": "[0.075834192315218957750137196772472847923044268267793135052791341601458433517063260640418220391802674559485462392922215488351657376501304845663203737983159 +/- 3.30e-154]"
    },
    {
      "root": "c1",
      "radius": "[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]",
      "uniform_Rouche_ratio": "[0.355204245571456102716906221843117078751523243364836341989616957305278878625399374372146126334410687505487907686214211841950509685527710819941882274764324 +/- 6.57e-154]"
    },
    {
      "root": "c2",
      "radius": "[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]",
      "uniform_Rouche_ratio": "[0.418146173951621920958169005224046278789173299165363901785562055104192602059359582883084142321818075803006282551592567351494473573402744657457340397366206 +/- 3.83e-154]"
    }
  ],
  "heat_Cauchy_radius": "[0.00100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.45e-158]",
  "central_heat_denominator_lower": "[0.116066218370915563877111594275935294199200203127327260324653284281708192173495926477172527240460355551310662882815797910384362329471451954513879044997487 +/- 4.83e-154]",
  "heat_remainder_factor": "[1.00000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100000100e-78 +/- 1.71e-231]",
  "contours": {
    "u1": {
      "base_period": "[0.02826136176708548320185577193831082332679 +/- 3.47e-17]",
      "base_derivative": "[0.004119007818100575461596879561110684063693 +/- 1.43e-11]",
      "uniform_direct_period": "[0.02826136176691158455089404194640990443338 +/- 1.03e-10]",
      "uniform_derivative": "[0.004120422141074317354933505392403842790731 +/- 1.50e-6]",
      "base_integration": {
        "panels": 339,
        "rejected": 265,
        "max_relative_variation": "[0.963177374104085086652162283809342286487194952109952330993410274895993957171950197560697754154904330523089886582330401036512435209590855718249372314257831 +/- 3.05e-154]"
      },
      "uniform_integration": {
        "panels": 207,
        "rejected": 100,
        "max_relative_variation": "[0.923286330010676727414038536098536532932964152444784925911286378152402541456743214845355022080298372441011998216742803112442130400391605421702895583763297 +/- 2.87e-154]"
      }
    },
    "u2": {
      "base_period": "[0.8619540619033009196689178702632198443222 +/- 4.01e-15]",
      "base_derivative": "[0.03678936691523531458615828024995078210056 +/- 7.51e-10]",
      "uniform_direct_period": "[0.8619540619169883984053474387516392729073 +/- 1.10e-7]",
      "uniform_derivative": "[0.03675180361105656069728027650582790371004 +/- 9.02e-5]",
      "base_integration": {
        "panels": 340,
        "rejected": 267,
        "max_relative_variation": "[0.963177371603077442154427633561734693236186910938537628810017124503710110076093221478337253452030160395867266003658117584431903741136832255880785529865555 +/- 4.89e-154]"
      },
      "uniform_integration": {
        "panels": 208,
        "rejected": 102,
        "max_relative_variation": "[0.949632592682988902624743364749426085932722989872798778454879047145852838460991111895961310955526515028132263025223833412163931164912493229827908208641278 +/- 1.31e-154]"
      }
    },
    "d": {
      "base_period": "[-0.3351510384573029448514915560237772603042 +/- 1.44e-15]",
      "base_derivative": "[-0.03021458661764531537875568032638589451677 +/- 5.41e-10]",
      "uniform_direct_period": "[-0.3351510384031709757065809280435207641500 +/- 5.79e-8]",
      "uniform_derivative": "[-0.03016111517461671526728098575215865176578 +/- 6.03e-5]",
      "base_integration": {
        "panels": 237,
        "rejected": 163,
        "max_relative_variation": "[0.963177353473570100004149946777020641340034850013155425526288658220579173263141551207118967116418225999608419055888317585370034110749829671041269253754085 +/- 1.27e-154]"
      },
      "uniform_integration": {
        "panels": 171,
        "rejected": 64,
        "max_relative_variation": "[0.946791240456488072100895346243720758005393188052220184207786748476768145933521362285631580327415453393246482344193218375522140669053743595842236911177100 +/- 1.88e-155]"
      }
    },
    "r2": {
      "base_period": "[0.1151538468919349589496510182322326814058 +/- 1.46e-16]",
      "base_derivative": "[0.01029749219915525956943399099318975202880 +/- 3.87e-10]",
      "uniform_direct_period": "[0.1151538468862937516915098370811863970456 +/- 6.22e-9]",
      "uniform_derivative": "[0.01028965540187473326924723787051670140909 +/- 4.59e-5]",
      "base_integration": {
        "panels": 339,
        "rejected": 265,
        "max_relative_variation": "[0.963177267247930531245292022890449831825468207301632431795429352310129471557488002902322406176083829735217315101627104373577877816583969291114308404647592 +/- 3.88e-154]"
      },
      "uniform_integration": {
        "panels": 207,
        "rejected": 100,
        "max_relative_variation": "[0.934436178908889476217434654458744433582418374377341162613667548739534848543621103470176980853035570313742742845753420262334700883993657038198016101532451 +/- 3.70e-155]"
      }
    }
  },
  "integer_forms": {
    "u_lower": {
      "at_zero": "[8.540738394054401832744977709761300256045e-7 +/- 6.97e-11]",
      "uniform_derivative": "[1222.540791101123289321489895550429972385 +/- 1.87]",
      "on_certified_interval": "[8.540738394054401832744977709761300256045e-7 +/- 3.68e-7]"
    },
    "u_upper": {
      "at_zero": "[-7.995376251470571049697215438900611200154e-7 +/- 1.03e-10]",
      "uniform_derivative": "[1797.843643257923459576470059146166137119 +/- 2.75]",
      "on_certified_interval": "[-7.995376251470571049697215438900611200154e-7 +/- 5.41e-7]"
    },
    "r_lower": {
      "at_zero": "[-7.828736972299079556828382306524574566020e-7 +/- 1.61e-11]",
      "uniform_derivative": "[-1.852331000173716908086907461592452533999 +/- 1.68]",
      "on_certified_interval": "[-7.828736972299079556828382306524574566020e-7 +/- 1.08e-9]"
    },
    "r_upper": {
      "at_zero": "[1.353223939979164228572163344908841150705e-6 +/- 2.46e-10]",
      "uniform_derivative": "[-28.19500390116282994138907861972468047381 +/- 25.6]",
      "on_certified_interval": "[1.353223939979164228572163344908841150705e-6 +/- 1.64e-8]"
    }
  },
  "ratio_u": {
    "at_zero": "[0.03278754984306345680634338169888760533815 +/- 1.93e-16]",
    "uniform_heat_derivative": "[0.003382338662049733102321624755859375000000 +/- 5.17e-6]",
    "derivative_lower": "0.003377175606146920472383499145507812500000",
    "derivative_upper": "0.003387501717952545732259750366210937500000",
    "on_certified_interval": "[0.03278754984306345680634338169888760533815 +/- 1.02e-12]"
  },
  "ratio_r": {
    "at_zero": "[1.910463241161385381099135589500533777274 +/- 1.62e-14]",
    "uniform_heat_derivative": "[0.001853619045505183748900890350341796875000 +/- 1.69e-3]",
    "derivative_lower": "0.0001725113688735291361808776855468750000000",
    "derivative_upper": "0.003534726722136838361620903015136718750000",
    "on_certified_interval": "[1.910463241161385381099135589500533777274 +/- 1.08e-12]"
  },
  "published_uniform_derivative_boxes": {
    "rho_u": [
      "0.0033",
      "0.0035"
    ],
    "rho_r": [
      "0.0001",
      "0.0045"
    ]
  },
  "published_Farey_form_boxes": {
    "u_lower": [
      "1e-7",
      "2e-6"
    ],
    "u_upper": [
      "-2e-6",
      "-1e-7"
    ],
    "r_lower": [
      "-1e-6",
      "-5e-7"
    ],
    "r_upper": [
      "5e-7",
      "2e-6"
    ]
  },
  "denominator_lower_bounds": {
    "u": 1036003,
    "r": 140769
  },
  "success": true
}


==> anc/certificates/finite_heat/finite_heat_512.log <==
ROOT TUBE {'root': 'a', 'radius': '[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]', 'uniform_Rouche_ratio': '[0.094416689817048155316629921268190792641581014502095595522121805188737133853311709941157931011127178989549841181809514445969985137338682916194954431137862 +/- 4.52e-154]'}
ROOT TUBE {'root': 'b', 'radius': '[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]', 'uniform_Rouche_ratio': '[0.075834192315218957750137196772472847923044268267793135052791341601458433517063260640418220391802674559485462392922215488351657376501304845663203737983159 +/- 3.30e-154]'}
ROOT TUBE {'root': 'c1', 'radius': '[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]', 'uniform_Rouche_ratio': '[0.355204245571456102716906221843117078751523243364836341989616957305278878625399374372146126334410687505487907686214211841950509685527710819941882274764324 +/- 6.57e-154]'}
ROOT TUBE {'root': 'c2', 'radius': '[1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.70e-161]', 'uniform_Rouche_ratio': '[0.418146173951621920958169005224046278789173299165363901785562055104192602059359582883084142321818075803006282551592567351494473573402744657457340397366206 +/- 3.83e-154]'}
BEGIN BASE u1
panels 250 fraction 0.9999771118164062
BEGIN UNIFORM u1
DONE u1 base [0.02826136176708548320185577193831082332679 +/- 3.47e-17] uniform heat derivative [0.004120422141074317354933505392403842790731 +/- 1.50e-6] seconds 27.6
BEGIN BASE u2
panels 250 fraction 0.999969482421875
BEGIN UNIFORM u2
DONE u2 base [0.8619540619033009196689178702632198443222 +/- 4.01e-15] uniform heat derivative [0.03675180361105656069728027650582790371004 +/- 9.02e-5] seconds 80.74
BEGIN BASE d
BEGIN UNIFORM d
DONE d base [-0.3351510384573029448514915560237772603042 +/- 1.44e-15] uniform heat derivative [-0.03016111517461671526728098575215865176578 +/- 6.03e-5] seconds 123.82
BEGIN BASE r2
panels 250 fraction 0.9999771118164062
BEGIN UNIFORM r2
DONE r2 base [0.1151538468919349589496510182322326814058 +/- 1.46e-16] uniform heat derivative [0.01028965540187473326924723787051670140909 +/- 4.59e-5] seconds 176.1
FAREY FORM u_lower [8.540738394054401832744977709761300256045e-7 +/- 3.68e-7]
FAREY FORM u_upper [-7.995376251470571049697215438900611200154e-7 +/- 5.41e-7]
FAREY FORM r_lower [-7.828736972299079556828382306524574566020e-7 +/- 1.08e-9]
FAREY FORM r_upper [1.353223939979164228572163344908841150705e-6 +/- 1.64e-8]
RATIO U {'at_zero': '[0.03278754984306345680634338169888760533815 +/- 1.93e-16]', 'uniform_heat_derivative': '[0.003382338662049733102321624755859375000000 +/- 5.17e-6]', 'derivative_lower': '0.003377175606146920472383499145507812500000', 'derivative_upper': '0.003387501717952545732259750366210937500000', 'on_certified_interval': '[0.03278754984306345680634338169888760533815 +/- 1.02e-12]'}
RATIO R {'at_zero': '[1.910463241161385381099135589500533777274 +/- 1.62e-14]', 'uniform_heat_derivative': '[0.001853619045505183748900890350341796875000 +/- 1.69e-3]', 'derivative_lower': '0.0001725113688735291361808776855468750000000', 'derivative_upper': '0.003534726722136838361620903015136718750000', 'on_certified_interval': '[1.910463241161385381099135589500533777274 +/- 1.08e-12]'}
CERTIFIED: both Farey windows persist for every real |kappa|<= 3e-10


==> anc/certificates/finite_heat/finite_heat_768.json <==
{
  "bits": 768,
  "order": 24,
  "central_bits": 2048,
  "endpoint_cut_power": 8,
  "heat_Taylor_order": 12,
  "heat_tube_radius": "1e-9",
  "certified_heat_radius": "3e-10",
  "root_tubes": [
    {
      "root": "a",
      "radius": "[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]",
      "uniform_Rouche_ratio": "[0.094416689817048155316629910526106157792676052888498845665991869350590982832412672153215754631188140651576460677466489454190613393017619740199917644737676805044976416896626099274669127001277969246078890394211726413595432936279174261 +/- 8.00e-232]"
    },
    {
      "root": "b",
      "radius": "[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]",
      "uniform_Rouche_ratio": "[0.07583419231521895775013719677247284792304426826779313505279134160145843351706326064041822039180267455948546239292221548835165737650130484566320431509582196036476803425189956518991954901069656429830084949834804477243677727735013642 +/- 3.96e-231]"
    },
    {
      "root": "c1",
      "radius": "[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]",
      "uniform_Rouche_ratio": "[0.35520424557145610271690622184311707875152324336483634198961869629647674062094303343131451980167032316233227718777617984572378052615644577414758527570913590054820836780190984903767220033117602166905731611611207413020555060865403153 +/- 3.68e-231]"
    },
    {
      "root": "c2",
      "radius": "[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]",
      "uniform_Rouche_ratio": "[0.41814617395162192095816884161147601191382263816654530238669053742005926371075121087445144534355767175531972466023665546241022421884419210750650290415372969027843772440962381495846676510519893232684318801486636773862011454301612123 +/- 5.77e-231]"
    }
  ],
  "heat_Cauchy_radius": "[0.0010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.87e-235]",
  "central_heat_denominator_lower": "[0.11606621837091556387711159427593529419920020312732726032465328428170819217349592647717252724046035555131066288281579791038436232947145195451387904499748657017533928309192065877315304646246430546762241416658454946184673946564050277 +/- 4.04e-231]",
  "heat_remainder_factor": "[1.0000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010000010e-78 +/- 2.60e-308]",
  "contours": {
    "u1": {
      "base_period": "[0.02826136176708548320185577193831082332679 +/- 3.47e-17]",
      "base_derivative": "[0.004119007818100575461596879561110684063693 +/- 1.43e-11]",
      "uniform_direct_period": "[0.02826136176691158455089404194640990443338 +/- 1.03e-10]",
      "uniform_derivative": "[0.004120422141074317354933505392403842790731 +/- 1.50e-6]",
      "base_integration": {
        "panels": 339,
        "rejected": 265,
        "max_relative_variation": "[0.96317737410408508665216228380934228648719495210995233099341027489599395717195019756069775415490433052308988658233040103651243520959085601823493101413635815997428886782474891785373116298065557020721868468278035565267272982199911973 +/- 3.80e-231]"
      },
      "uniform_integration": {
        "panels": 207,
        "rejected": 100,
        "max_relative_variation": "[0.92328633001067672741403853609853653293296415244478492591128637815240254145674321484535502208029837244101199821674280311244213040039160542170289558327970874893675934019660996930086218889198155149099982874468146865296446750656679712 +/- 2.74e-231]"
      }
    },
    "u2": {
      "base_period": "[0.8619540619033009196689178702632198443222 +/- 4.01e-15]",
      "base_derivative": "[0.03678936691523531458615828024995078210056 +/- 7.51e-10]",
      "uniform_direct_period": "[0.8619540619169883984053474387516392729073 +/- 1.10e-7]",
      "uniform_derivative": "[0.03675180361105656069728027650582790371004 +/- 9.02e-5]",
      "base_integration": {
        "panels": 340,
        "rejected": 267,
        "max_relative_variation": "[0.96317737160307744215442763356173469323618691093853762881001712450371011007609322147833725345203016039586726600365811758443190373919583227703889076143108021803533056307055678282904292592572262051469956723846223117607983184265564812 +/- 1.22e-232]"
      },
      "uniform_integration": {
        "panels": 208,
        "rejected": 102,
        "max_relative_variation": "[0.94963259268298890262474336474942608593272298987279877845487904714585283846099111189596131095552651502813226302522383341216393116491249322982790860199183051608867335692369351491576561805266311113199126885015196748640098097123814726 +/- 2.51e-231]"
      }
    },
    "d": {
      "base_period": "[-0.3351510384573029448514915560237772603042 +/- 1.44e-15]",
      "base_derivative": "[-0.03021458661764531537875568032638589451677 +/- 5.41e-10]",
      "uniform_direct_period": "[-0.3351510384031709757065809280435207641500 +/- 5.79e-8]",
      "uniform_derivative": "[-0.03016111517461671526728098575215865176578 +/- 6.03e-5]",
      "base_integration": {
        "panels": 237,
        "rejected": 163,
        "max_relative_variation": "[0.96317735347357010000414994677702064134003485001315542552628865822057917326314155120711896711641822599960841905588831758537003410650738301584584474808744559693713578433030207295977903937824496885340690763338396267860627774319971818 +/- 2.06e-231]"
      },
      "uniform_integration": {
        "panels": 171,
        "rejected": 64,
        "max_relative_variation": "[0.94679124045648807210089534624372075800539318805222018420778674847676814593352136228563158032741545339324648234419321837552214066905374359584223686011162876349766159877617092761376877854359112708506848451576488797932261108723583679 +/- 2.61e-233]"
      }
    },
    "r2": {
      "base_period": "[0.1151538468919349589496510182322326814058 +/- 1.46e-16]",
      "base_derivative": "[0.01029749219915525956943399099318975202880 +/- 3.87e-10]",
      "uniform_direct_period": "[0.1151538468862937516915098370811863970456 +/- 6.22e-9]",
      "uniform_derivative": "[0.01028965540187473326924723787051670140909 +/- 4.59e-5]",
      "base_integration": {
        "panels": 339,
        "rejected": 265,
        "max_relative_variation": "[0.96317726724793053124529202289044983182546820730163243179542935231012947155748800290232240617608382389261229320581882038146794411109405424746903711687753364015717986606219770055412868901213234136987218527701921722360856878328619539 +/- 1.34e-231]"
      },
      "uniform_integration": {
        "panels": 207,
        "rejected": 100,
        "max_relative_variation": "[0.93443617890888947621743465445874443358241837437734116261366754873953484854362110347017698085303557031374274284575342026233470088399365704048782004728120305078924243133005771385461517964657085266412351744333555242240364276048092905 +/- 6.97e-232]"
      }
    }
  },
  "integer_forms": {
    "u_lower": {
      "at_zero": "[8.540738394054401832744977709761300256045e-7 +/- 6.97e-11]",
      "uniform_derivative": "[1222.540791101123289321489895550429972385 +/- 1.87]",
      "on_certified_interval": "[8.540738394054401832744977709761300256045e-7 +/- 3.68e-7]"
    },
    "u_upper": {
      "at_zero": "[-7.995376251470571049697215438900611200154e-7 +/- 1.03e-10]",
      "uniform_derivative": "[1797.843643257923459576470059146166137119 +/- 2.75]",
      "on_certified_interval": "[-7.995376251470571049697215438900611200154e-7 +/- 5.41e-7]"
    },
    "r_lower": {
      "at_zero": "[-7.828736972299079556828382306524574566020e-7 +/- 1.61e-11]",
      "uniform_derivative": "[-1.852331000173716908086907461592452533999 +/- 1.68]",
      "on_certified_interval": "[-7.828736972299079556828382306524574566020e-7 +/- 1.08e-9]"
    },
    "r_upper": {
      "at_zero": "[1.353223939979164228572163344908841150705e-6 +/- 2.46e-10]",
      "uniform_derivative": "[-28.19500390116282994138907861972468047381 +/- 25.6]",
      "on_certified_interval": "[1.353223939979164228572163344908841150705e-6 +/- 1.64e-8]"
    }
  },
  "ratio_u": {
    "at_zero": "[0.03278754984306345680634338169888760533815 +/- 1.93e-16]",
    "uniform_heat_derivative": "[0.003382338662049733102321624755859375000000 +/- 5.17e-6]",
    "derivative_lower": "0.003377175606146920472383499145507812500000",
    "derivative_upper": "0.003387501717952545732259750366210937500000",
    "on_certified_interval": "[0.03278754984306345680634338169888760533815 +/- 1.02e-12]"
  },
  "ratio_r": {
    "at_zero": "[1.910463241161385381099135589500533777274 +/- 1.62e-14]",
    "uniform_heat_derivative": "[0.001853619045505183748900890350341796875000 +/- 1.69e-3]",
    "derivative_lower": "0.0001725113688735291361808776855468750000000",
    "derivative_upper": "0.003534726722136838361620903015136718750000",
    "on_certified_interval": "[1.910463241161385381099135589500533777274 +/- 1.08e-12]"
  },
  "published_uniform_derivative_boxes": {
    "rho_u": [
      "0.0033",
      "0.0035"
    ],
    "rho_r": [
      "0.0001",
      "0.0045"
    ]
  },
  "published_Farey_form_boxes": {
    "u_lower": [
      "1e-7",
      "2e-6"
    ],
    "u_upper": [
      "-2e-6",
      "-1e-7"
    ],
    "r_lower": [
      "-1e-6",
      "-5e-7"
    ],
    "r_upper": [
      "5e-7",
      "2e-6"
    ]
  },
  "denominator_lower_bounds": {
    "u": 1036003,
    "r": 140769
  },
  "success": true
}


==> anc/certificates/finite_heat/finite_heat_768.log <==
ROOT TUBE {'root': 'a', 'radius': '[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]', 'uniform_Rouche_ratio': '[0.094416689817048155316629910526106157792676052888498845665991869350590982832412672153215754631188140651576460677466489454190613393017619740199917644737676805044976416896626099274669127001277969246078890394211726413595432936279174261 +/- 8.00e-232]'}
ROOT TUBE {'root': 'b', 'radius': '[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]', 'uniform_Rouche_ratio': '[0.07583419231521895775013719677247284792304426826779313505279134160145843351706326064041822039180267455948546239292221548835165737650130484566320431509582196036476803425189956518991954901069656429830084949834804477243677727735013642 +/- 3.96e-231]'}
ROOT TUBE {'root': 'c1', 'radius': '[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]', 'uniform_Rouche_ratio': '[0.35520424557145610271690622184311707875152324336483634198961869629647674062094303343131451980167032316233227718777617984572378052615644577414758527570913590054820836780190984903767220033117602166905731611611207413020555060865403153 +/- 3.68e-231]'}
ROOT TUBE {'root': 'c2', 'radius': '[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 1.96e-238]', 'uniform_Rouche_ratio': '[0.41814617395162192095816884161147601191382263816654530238669053742005926371075121087445144534355767175531972466023665546241022421884419210750650290415372969027843772440962381495846676510519893232684318801486636773862011454301612123 +/- 5.77e-231]'}
BEGIN BASE u1
panels 250 fraction 0.9999771118164062
BEGIN UNIFORM u1
DONE u1 base [0.02826136176708548320185577193831082332679 +/- 3.47e-17] uniform heat derivative [0.004120422141074317354933505392403842790731 +/- 1.50e-6] seconds 32.35
BEGIN BASE u2
panels 250 fraction 0.999969482421875
BEGIN UNIFORM u2
DONE u2 base [0.8619540619033009196689178702632198443222 +/- 4.01e-15] uniform heat derivative [0.03675180361105656069728027650582790371004 +/- 9.02e-5] seconds 99.64
BEGIN BASE d
BEGIN UNIFORM d
DONE d base [-0.3351510384573029448514915560237772603042 +/- 1.44e-15] uniform heat derivative [-0.03016111517461671526728098575215865176578 +/- 6.03e-5] seconds 152.67
BEGIN BASE r2
panels 250 fraction 0.9999771118164062
BEGIN UNIFORM r2
DONE r2 base [0.1151538468919349589496510182322326814058 +/- 1.46e-16] uniform heat derivative [0.01028965540187473326924723787051670140909 +/- 4.59e-5] seconds 217.36
FAREY FORM u_lower [8.540738394054401832744977709761300256045e-7 +/- 3.68e-7]
FAREY FORM u_upper [-7.995376251470571049697215438900611200154e-7 +/- 5.41e-7]
FAREY FORM r_lower [-7.828736972299079556828382306524574566020e-7 +/- 1.08e-9]
FAREY FORM r_upper [1.353223939979164228572163344908841150705e-6 +/- 1.64e-8]
RATIO U {'at_zero': '[0.03278754984306345680634338169888760533815 +/- 1.93e-16]', 'uniform_heat_derivative': '[0.003382338662049733102321624755859375000000 +/- 5.17e-6]', 'derivative_lower': '0.003377175606146920472383499145507812500000', 'derivative_upper': '0.003387501717952545732259750366210937500000', 'on_certified_interval': '[0.03278754984306345680634338169888760533815 +/- 1.02e-12]'}
RATIO R {'at_zero': '[1.910463241161385381099135589500533777274 +/- 1.62e-14]', 'uniform_heat_derivative': '[0.001853619045505183748900890350341796875000 +/- 1.69e-3]', 'derivative_lower': '0.0001725113688735291361808776855468750000000', 'derivative_upper': '0.003534726722136838361620903015136718750000', 'on_certified_interval': '[1.910463241161385381099135589500533777274 +/- 1.08e-12]'}
CERTIFIED: both Farey windows persist for every real |kappa|<= 3e-10


==> anc/certificates/finite_heat/requirements.txt <==
python-flint==0.9.0


==> anc/certificates/finite_heat/uniform_heat_engine.py <==
"""Uniform Arb models on a real heat interval, with moving-root tails.

Heat Taylor coefficients are evaluated in T before the heat parameter
is replaced by a ball. Joint Cauchy bounds enclose the heat and spatial
remainders. The complex heat-disk bounds use the positive theta kernel.
"""
from math import factorial
from pathlib import Path
import sys
from flint import acb, acb_series, arb, ctx

sys.path.insert(0,str(Path(__file__).resolve().parents[1]/"period_heat"))
from period_heat_engine import Engine,error_ball,horner_series,tail
import cert_heat_D6_transversality_v9 as h

def outer_moment_bound(m,heat_radius,U=arb(8),v=arb(0)):
    """Integral u^m exp(h u^2) Phi(u) exp(v u) over u>=U."""
    pi=arb.pi();ex=(2*U).exp()
    assert 2*heat_radius<4*pi*ex
    alpha=2*pi*ex-arb("4.5")-v-2*heat_radius*U-arb(m)/U
    assert alpha>0
    return (4*pi**2*U**m*(arb("4.5")*U+v*U+heat_radius*U**2-pi*ex).exp()/alpha).upper()

class HeatEntireModel:
    def __init__(self,coeffs,MR,ML,R,L,h,rho,derivative=False):
        self.coeffs=coeffs;self.N=len(coeffs[0])-1
        self.R=R;self.L=L;self.h=h;self.rho=rho
        self.MR=MR;self.ML=ML;self.derivative=derivative
        q=h/rho
        self.M=(MR/rho/(1-q)**2 if derivative else MR).upper()

    def jets(self,T,order):
        q=self.h/self.rho;r=T.abs_upper();assert r<self.L
        k=acb(arb(0,self.h));power=acb(1)
        z=acb_series([0],prec=order)
        for coeff in self.coeffs:
            z+=horner_series(coeff,T,order)*power;power*=k
        S=len(self.coeffs)-1
        if self.derivative:
            spatialM=self.MR/self.rho/(1-q)**2
            heatM=self.ML/self.rho*q**(S+1)*((S+2)-(S+1)*q)/(1-q)**2
        else:
            spatialM=self.MR/(1-q)
            heatM=self.ML*q**(S+1)/(1-q)
        return [z[j]+error_ball(tail(spatialM,self.R,r,self.N,j)+heatM/(self.L-r)**j)
                for j in range(order)]

    def coefficient_jets(self,T,order,j,coeffs=None):
        v=self.coeffs[j] if coeffs is None else coeffs
        z=horner_series(v,T,order);r=T.abs_upper()
        return acb_series([z[k]+error_ball(tail(self.MR/self.rho**j,self.R,r,len(v)-1,k))
                           for k in range(order)],prec=order)

def heat_product(a,b):
    return [sum((a[k]*b[j-k] for k in range(j+1)),acb_series([0],prec=a[0].prec))
            for j in range(len(a))]

class UniformHeatEngine(Engine):
    def __init__(self,bits=512,degree=80,order=24,heat_radius="1e-9",root_radius=None):
        self.bits=bits;self.degree=degree;self.order=order;self.raw_order=order+8
        ctx.prec=bits
        self.heat_radius=arb(heat_radius);assert self.heat_radius>0
        self.root_radius=arb(root_radius) if root_radius is not None else 100*self.heat_radius
        self.heat_order=12;U=arb(8);R=arb(4096);L=arb(512);S=self.heat_order
        rho=arb("0.001");assert self.heat_radius<rho
        count=degree+7+S
        ctx.prec=2048;ctx.cap=2*count+4
        central=h.xi_series(acb_series([acb("0.5"),1],prec=2*count))
        c=[central[2*j].real/4 for j in range(count)]
        assert all(x>0 for x in c)
        ctx.prec=bits;ctx.cap=degree+8
        hh=self.heat_radius
        yc=[[acb(c[n+j]*factorial(2*n+2*j)/factorial(2*n)/factorial(j))
             for n in range(degree+6)] for j in range(S+2)]
        y=[acb_series(v,prec=degree+6) for v in yc]
        y1=[v.derivative() for v in y];y2=[v.derivative() for v in y1]
        T=acb_series([0,1],prec=degree+6)
        centralY=acb_series([v[0] for v in yc],prec=S+2)
        centralY1=acb_series([v[1] for v in yc],prec=S+2)
        A=2*centralY1/centralY
        n2a=heat_product(y2,y);n2b=heat_product(y1,y1)
        n2=[a-b for a,b in zip(n2a,n2b)]
        yy=heat_product(y,y);y1y=heat_product(y1,y)
        numerator=[2*y1y[j]+2*T*n2[j]-sum((A[k]*yy[j-k] for k in range(j+1)),acb_series([0],prec=degree+6))
                   for j in range(S+2)]
        assert all(v[0].contains(0) for v in numerator)
        Ec=[[v[n+1] for n in range(degree+1)] for v in numerator]
        Ehc=[[(j+1)*v for v in Ec[j+1]] for j in range(S+1)]
        multiplier=(rho*U**2).exp()
        centerRaw=yc[0][:3]
        C=[(multiplier*(centerRaw[j]*factorial(j)).abs_upper()+factorial(j)*outer_moment_bound(2*j,rho,U)/factorial(2*j)).upper()
           for j in range(3)]
        centerMin=((2-multiplier)*centerRaw[0].real-outer_moment_bound(0,rho,U)).lower()
        assert centerMin>0
        Amax=(2*C[1]/centerMin).upper()
        def bounds(radius):
            raw=h.Y_series(acb(radius),order=4)
            B=[(multiplier*(raw[j]*factorial(j)).abs_upper()+factorial(j)*outer_moment_bound(2*j,rho,U,radius.sqrt())/factorial(2*j)).upper()
               for j in range(4)]
            n2B=B[2]*B[0]+B[1]**2
            ME=((2*B[1]*B[0]+2*radius*n2B+Amax*B[0]**2)/radius).upper()
            return B,ME
        BR,ER=bounds(R);BL,EL=bounds(L)
        self.Y=HeatEntireModel(yc[:S+1],BR[0],BL[0],R,L,hh,rho)
        self.E=HeatEntireModel(Ec[:S+1],ER,EL,R,L,hh,rho)
        self.Eh=HeatEntireModel(Ehc,ER,EL,R,L,hh,rho,derivative=True)
        self.yc=yc;self.Ec=Ec
        n2B=BL[2]*BL[0]+BL[1]**2
        n3B=BL[3]*BL[0]**2+3*BL[2]*BL[1]*BL[0]+2*BL[1]**3
        SB=4*n2B*BL[0]+2*L*n3B
        RB=2*BL[1]*BL[0]+2*(L+L**2)*n2B
        self.KML=(SB**2+4*EL**2*RB).upper()
        self.heat_Cauchy_radius=rho;self.central_heat_denominator_lower=centerMin
        self.heat_remainder_factor=((hh/rho)**(S+1)/(1-hh/rho)).upper()

    def jets(self,T,primitives):
        n=self.order+1;S=self.heat_order;t=acb_series([T,1],prec=n)
        y=[self.Y.coefficient_jets(T,n+3,j,v) for j,v in enumerate(self.yc)]
        # Differentiate before trimming, so the top three spatial jets remain.
        y1=[v.derivative() for v in y];y2=[v.derivative() for v in y1]
        y3=[v.derivative() for v in y2]
        y=[acb_series([v[k] for k in range(n)],prec=n) for v in y]
        y1=[acb_series([v[k] for k in range(n)],prec=n) for v in y1]
        y2=[acb_series([v[k] for k in range(n)],prec=n) for v in y2]
        y3=[acb_series([v[k] for k in range(n)],prec=n) for v in y3]
        e=[self.E.coefficient_jets(T,n,j,v) for j,v in enumerate(self.Ec)]
        yy=heat_product(y,y);y1y1=heat_product(y1,y1)
        n2=[a-b for a,b in zip(heat_product(y2,y),y1y1)]
        n3a=heat_product(y3,yy);n3b=heat_product(heat_product(y2,y1),y)
        n3c=heat_product(y1y1,y1)
        ss=[4*a+2*t*(b-3*c+2*d) for a,b,c,d in zip(heat_product(n2,y),n3a,n3b,n3c)]
        rr=[2*a+2*(t-t*t)*b for a,b in zip(heat_product(y1,y),n2)]
        kr=heat_product(heat_product(e,e),rr)
        kc=[a-4*b for a,b in zip(heat_product(ss,ss),kr)]
        k=acb(arb(0,self.heat_radius));power=acb(1)
        K=acb_series([0],prec=n);Kh=acb_series([0],prec=n)
        for j in range(S+1):
            K+=kc[j]*power;Kh+=(j+1)*kc[j+1]*power;power*=k
        q=self.heat_radius/self.heat_Cauchy_radius;radius=self.Y.L-T.abs_upper()
        rem=self.KML*q**(S+1)/(1-q)
        remh=self.KML/self.heat_Cauchy_radius*q**(S+1)*((S+2)-(S+1)*q)/(1-q)**2
        K=acb_series([K[j]+error_ball(rem/radius**j) for j in range(n)],prec=n)
        Kh=acb_series([Kh[j]+error_ball(remh/radius**j) for j in range(n)],prec=n)
        Y=primitives[0]
        ys=[acb_series([Y[j+k]*factorial(j+k)/factorial(k) for k in range(n)],prec=n) for j in range(3)]
        y,y1,y2=ys;yh=2*y1+4*t*y2
        D=K/y**6;Dh=Kh/y**6-6*K*yh/y**7
        return K,Kh,D,Dh

    def heat_second_K(self,T):
        """K_heat_heat at fixed nonzero T, uniformly over the heat interval."""
        assert T.abs_lower()>0
        def duals(z):
            raw=self.Y.jets(z,8)
            v=[raw[j]*factorial(j) for j in range(8)]
            out=[]
            for j in range(4):
                first=(2+4*j)*v[j+1]+4*z*v[j+2]
                second=4*(2*j+1)*(2*j+3)*v[j+2]+16*(2*j+3)*z*v[j+3]+16*z**2*v[j+4]
                out.append(acb_series([v[j],first,second/2],prec=3))
            return out
        y,y1,y2,y3=duals(T)
        center=duals(acb(0));A=2*center[1]/center[0]
        n2=y2*y-y1**2;n3=y3*y**2-3*y2*y1*y+2*y1**3
        e=(2*y1*y+2*T*n2-A*y**2)/T
        s=4*n2*y+2*T*n3;r=2*y1*y+2*(T-T**2)*n2
        K=s**2-4*e**2*r
        return 2*K[2]

    def certify_root_tubes(self,base,hints):
        out=[];r=self.root_radius;hh=self.heat_radius
        for name,re,im in hints:
            c=acb(re,im)
            nb=acb(arb(re,r),arb(im,r))
            K0,Kh0,_,_=base.jets(c,base.primitives(c))
            Kc,_,_,_=self.jets(c,self.primitives(c))
            Kn,_,_,_=self.jets(nb,self.primitives(nb))
            assert self.Y.jets(nb,1)[0].abs_lower()>0
            center_error=K0[0].abs_upper()+hh*Kh0[0].abs_upper()+hh**2*self.heat_second_K(c).abs_upper()/2
            ratio=(center_error+Kn[2].abs_upper()*r**2)/(Kc[1].abs_lower()*r)
            assert ratio<arb("0.419"),(name,str(ratio))
            row={"root":name,"radius":str(r),"uniform_Rouche_ratio":str(ratio)}
            out.append(row);print("ROOT TUBE",row,flush=True)
        return out

    def endpoint_tail(self,c,length):
        r=self.root_radius;R=length+2*r;RHO=max(4*R,arb("0.05"))
        prim=self.primitives(c);bounds=self.uniform_bounds(c,RHO,prim)
        assert bounds is not None
        K,Kh,_,_=self.jets(c,prim)
        N=self.order;q=R/RHO
        variation=sum((j*K[j].abs_upper()*R**(j-1) for j in range(2,N+1)),arb(0))
        variation+=bounds["K"]/RHO*q**N*((N+1)-N*q)/(1-q)**2
        lower=K[1].abs_lower()-variation;upper=K[1].abs_upper()+variation
        assert lower>0
        fine=self.uniform_bounds(c,R,prim);assert fine is not None
        kh=sum((Kh[j].abs_upper()*R**j for j in range(N+1)),arb(0))+bounds["Kheat"]*q**(N+1)/(1-q)
        ell=length+r
        original=arb(2)/3*upper.sqrt()*ell**arb("1.5")/fine["Ymin"]**3
        heat=kh*ell.sqrt()/(fine["Ymin"]**3*lower.sqrt())+2*upper.sqrt()*fine["Yheat"]*ell**arb("1.5")/fine["Ymin"]**4
        return original.upper(),heat.upper()


==> anc/certificates/heat/README_BRANCH_CONTRACTION_V10.txt <==
FIFTEEN-PAIR BRANCH CONTRACTION - VERSION 10

Replay (assertions enabled)
---------------------------
Requires Python 3.10 or newer and python-flint 0.9.0, as pinned in
requirements.txt. From this directory:

  python cert_branch_contraction_v10.py --bits 192 --json branch_contraction_192.json > cert_branch_contraction_v10_192.out
  python cert_branch_contraction_v10.py --bits 256 --json branch_contraction_256.json > cert_branch_contraction_v10_256.out

Inputs and acceptance
---------------------
The shared cert_heat_D6_transversality_v9.py module supplies exact
gamma-zeta jets, the regular numerator K, and the natural heat velocity.
The four decimal hints in HINTS are exact rational proposal centers.
Each radius-1e-18 disk is accepted only after a strict Rouche inequality
with ratio below 1/20000 and a nonzero Y enclosure. Conjugation supplies
the other two roots. Central A_star and its derivative both evolve with
the same heat family.

For each unordered pair of the six roots the program encloses

  c_jk = -Re((T'_j-T'_k)/(T_j-T_k)) at kappa=0.

Every gap is excluded from zero and every rate is strictly greater
than the exact rational 1/9. Two displayed rational intervals are also
strictly checked:

  c_ab in (0.15178,0.15179),
  c_c1c2 in (0.12007,0.12008).

The minimum directed lower rate is about 0.120073662424479. All fifteen
rates, their precision, the representative intervals, and successful
acceptance are recorded in the JSON receipts.

The analytic implicit-function theorem and the strict finite set of
initial margins give some epsilon>0 with c_jk(kappa)>1/9 for
|kappa|<epsilon. Integration gives

  |T_j(kappa)-T_k(kappa)| <= exp(-kappa/9)|T_j(0)-T_k(0)|

for 0<=kappa<epsilon. The code checks time-zero inequalities; it does
not compute epsilon.

Scope
-----
kappa is natural heat time, with t_Polymath=4*kappa. Distances are
Euclidean distances in the natural T coordinate. The cross-ratio
heat/D6 determinant is a separate projectively invariant certificate.
The result concerns these six discriminant branch values locally, not
all Riemann zeros or arbitrary positive heat times. Both replays use
the same Arb implementation. No QRH input or zero table is needed.


==> anc/certificates/heat/README_HEAT_CERTIFICATE.txt <==
HEAT / PIII(D6) DIRECTED CERTIFICATE - VERSION 9

Install and replay
------------------
Requires Python 3.10 or newer and python-flint 0.9.0.
From this directory:

  python -m pip install -r requirements.txt
  python cert_heat_D6_transversality_v9.py --bits 192 --json heat_D6_certificate_192.json
  python cert_heat_D6_transversality_v9.py --bits 256 --json heat_D6_certificate_256.json

Use normal Python execution, with assertions enabled. Any failed assertion
rejects the certificate. The supplied .out files record successful runs.

Normalization and family
------------------------
Xi_kappa(z) = 4 integral exp(kappa*u^2) Phi(u) cos(z*u) du.
Xi_kappa(z) = 8 H_(4*kappa)(2*z), where H is in Polymath normalization.
Y_kappa(T) = Xi_kappa(i*sqrt(T))/4.
A_star(kappa) = 2 Y_kappa'(0)/Y_kappa(0) is updated with the moments.
The discriminant and regular numerator use this updated central value.
The D6 time is the time of the van der Put--Saito Hamiltonian system; it
is distinct from kappa. Theta_0 and theta_infinity are fixed along that flow.

Certified calculations
----------------------
1. Central Xi jets are computed with Arb/Acb gamma and zeta Taylor arithmetic.
   M_(2n) = xi^(2n)(1/2)/4, so the central heat derivative is a variance.
2. Four rational hints propose disks of radius 1e-18. Uniform Taylor
   bounds verify Rouche inequalities with ratios below 1/20000. Y is
   excluded from zero. The disks lie in the earlier branch enclosures.
   Conjugation gives the other two roots and the reality of the first two.
3. The exact jet shift
     partial_kappa Y^(j) = (2+4j)Y^(j+1) + 4T Y^(j+2)
   gives the heat derivative of the regular numerator K. Division by K_T
   is performed only after its enclosure is excluded from zero.
4. The full phase and affine box of the static realization theorem is
   retained. Formal first-order series differentiate the scalar sextic
   along the D6 Hamiltonian flow. All scalar root denominators are checked.
5. Cross-ratio derivatives are computed for
     lambda_1 = lambda(conj(c1); a,b,c1),
     lambda_2 = lambda(c2; a,b,c1),
     lambda_3 = lambda(conj(c2); a,b,c1),
   where lambda(d;a,b,c)=(d-a)(b-c)/((d-c)(b-a)).
   For a,b real and d=conj(c), Re(lambda_1)=1/2 identically, so both
   first derivatives have exactly zero real part. This analytic identity
   justifies the corresponding projection of the directed enclosures.
6. The strict rational claims checked are
     Re(h1*d2-h2*d1) in (7,9),
     Im(h1*d2-h2*d1) in (-9,-7),
     abs(h1*d2-h2*d1) > 10.
   Each component of the four published heat-velocity centers is checked
   to have absolute error less than 1e-7.

Numerical hints are not acceptance evidence; the directed inequalities are.
No Riemann-zero table, mpmath calculation, or previous moment table is read.
All files used by this new program are present in this directory; it does
not depend on absolute paths or on the older development archive.

Scope and dependencies
----------------------
The static D6 parameter box is an input supplied by the earlier realization
theorem. This program does not rerun that theorem's Krawczyk calculation.
It proves transversality for the particular matched realization and the
specified natural heat extension. It does not exclude every possible D6
realization or a deformation with varying Lax exponents.
The two precision runs use the same Arb implementation; they are not two
independent transcendental implementations. Their interval inequalities,
not agreement of rounded midpoint values, support the theorem.
The local-persistence proposition is qualitative and analytic. No explicit
heat interval, new Newman ceiling, QRH proof, or period irrationality is
certified by this program. The QRH phase-domain proposition uses H_alpha
as an explicit external hypothesis and is independent of this calculation.


==> anc/certificates/heat/branch_contraction_192.json <==
{
  "bits": 192,
  "coordinate": "T",
  "heat_time": "kappa=t_Polymath/4",
  "rates": [
    {
      "pair": [
        "a",
        "b"
      ],
      "enclosure": "[0.15178192345 +/- 7.21e-12]"
    },
    {
      "pair": [
        "a",
        "c1"
      ],
      "enclosure": "[0.14976024000 +/- 3.41e-12]"
    },
    {
      "pair": [
        "a",
        "c1bar"
      ],
      "enclosure": "[0.14976024000 +/- 3.41e-12]"
    },
    {
      "pair": [
        "a",
        "c2"
      ],
      "enclosure": "[0.13298534471 +/- 4.21e-12]"
    },
    {
      "pair": [
        "a",
        "c2bar"
      ],
      "enclosure": "[0.13298534471 +/- 4.21e-12]"
    },
    {
      "pair": [
        "b",
        "c1"
      ],
      "enclosure": "[0.151300648700 +/- 6.17e-13]"
    },
    {
      "pair": [
        "b",
        "c1bar"
      ],
      "enclosure": "[0.151300648700 +/- 6.17e-13]"
    },
    {
      "pair": [
        "b",
        "c2"
      ],
      "enclosure": "[0.138899162652 +/- 7.49e-13]"
    },
    {
      "pair": [
        "b",
        "c2bar"
      ],
      "enclosure": "[0.138899162652 +/- 7.49e-13]"
    },
    {
      "pair": [
        "c1",
        "c1bar"
      ],
      "enclosure": "[0.12431177328 +/- 3.25e-12]"
    },
    {
      "pair": [
        "c1",
        "c2"
      ],
      "enclosure": "[0.12007366243 +/- 5.84e-12]"
    },
    {
      "pair": [
        "c1",
        "c2bar"
      ],
      "enclosure": "[0.12496949846 +/- 4.96e-12]"
    },
    {
      "pair": [
        "c1bar",
        "c2"
      ],
      "enclosure": "[0.12496949846 +/- 4.96e-12]"
    },
    {
      "pair": [
        "c1bar",
        "c2bar"
      ],
      "enclosure": "[0.12007366243 +/- 5.84e-12]"
    },
    {
      "pair": [
        "c2",
        "c2bar"
      ],
      "enclosure": "[0.128294216887 +/- 8.52e-13]"
    }
  ],
  "published_rate_intervals": {
    "a,b": [
      "0.15178",
      "0.15179"
    ],
    "c1,c2": [
      "0.12007",
      "0.12008"
    ]
  },
  "minimum_lower_bound": "[0.120073662431799897528190599621974095975523798022295233142 +/- 3.84e-58]",
  "proved_uniform_initial_rate": "1/9",
  "success": true
}


==> anc/certificates/heat/branch_contraction_256.json <==
{
  "bits": 256,
  "coordinate": "T",
  "heat_time": "kappa=t_Polymath/4",
  "rates": [
    {
      "pair": [
        "a",
        "b"
      ],
      "enclosure": "[0.15178192345 +/- 7.93e-12]"
    },
    {
      "pair": [
        "a",
        "c1"
      ],
      "enclosure": "[0.14976024000 +/- 4.36e-12]"
    },
    {
      "pair": [
        "a",
        "c1bar"
      ],
      "enclosure": "[0.14976024000 +/- 4.36e-12]"
    },
    {
      "pair": [
        "a",
        "c2"
      ],
      "enclosure": "[0.13298534471 +/- 6.81e-12]"
    },
    {
      "pair": [
        "a",
        "c2bar"
      ],
      "enclosure": "[0.13298534471 +/- 6.81e-12]"
    },
    {
      "pair": [
        "b",
        "c1"
      ],
      "enclosure": "[0.15130064870 +/- 1.20e-12]"
    },
    {
      "pair": [
        "b",
        "c1bar"
      ],
      "enclosure": "[0.15130064870 +/- 1.20e-12]"
    },
    {
      "pair": [
        "b",
        "c2"
      ],
      "enclosure": "[0.13889916265 +/- 4.01e-12]"
    },
    {
      "pair": [
        "b",
        "c2bar"
      ],
      "enclosure": "[0.13889916265 +/- 4.01e-12]"
    },
    {
      "pair": [
        "c1",
        "c1bar"
      ],
      "enclosure": "[0.12431177328 +/- 4.97e-12]"
    },
    {
      "pair": [
        "c1",
        "c2"
      ],
      "enclosure": "[0.1200736624 +/- 4.32e-11]"
    },
    {
      "pair": [
        "c1",
        "c2bar"
      ],
      "enclosure": "[0.12496949846 +/- 7.97e-12]"
    },
    {
      "pair": [
        "c1bar",
        "c2"
      ],
      "enclosure": "[0.12496949846 +/- 7.97e-12]"
    },
    {
      "pair": [
        "c1bar",
        "c2bar"
      ],
      "enclosure": "[0.1200736624 +/- 4.32e-11]"
    },
    {
      "pair": [
        "c2",
        "c2bar"
      ],
      "enclosure": "[0.12829421689 +/- 6.25e-12]"
    }
  ],
  "published_rate_intervals": {
    "a,b": [
      "0.15178",
      "0.15179"
    ],
    "c1,c2": [
      "0.12007",
      "0.12008"
    ]
  },
  "minimum_lower_bound": "[0.1200736624244792497560660320417989889248242755600343491573115822504265844522 +/- 1.89e-77]",
  "proved_uniform_initial_rate": "1/9",
  "success": true
}


==> anc/certificates/heat/cert_branch_contraction_v10.py <==
#!/usr/bin/env python3
"""Directed contraction of every pair in the six-point Xi branch core."""
import argparse
import itertools
import json
from pathlib import Path
from flint import acb, acb_series, arb, ctx
import cert_heat_D6_transversality_v9 as h

HINTS=[
    ("a","-65.78507452997045223324257","0"),
    ("b","46.38299764805393502901889","0"),
    ("c1","-231.0846402271150543666728","59.49494650346396262421697"),
    ("c2","-269.8852991844842389020371","150.2255429928916393579078"),
]

def certified_inputs(bits=256):
    ctx.prec=bits;ctx.cap=32
    xs=h.xi_series(acb_series([acb("0.5"),1],prec=6))
    A=acb((2*xs[2]/xs[0]).real)
    Ad=acb((24*xs[4]/xs[0]-4*xs[2]**2/xs[0]**2).real)
    roots=[];velocities=[]
    rad=arb("1e-18")
    for j,(_,re,im) in enumerate(HINTS):
        c=h.ball(re,im)
        nb=h.ball(re,im,"1e-18")
        kc,_=h.K_T_series(c,A)
        kn,yn=h.K_T_series(nb,A)
        dominant=kc[1].abs_lower()*rad
        remainder=kc[0].abs_upper()+kn[2].abs_upper()*rad**2
        assert yn[0].abs_lower()>0
        assert remainder/dominant<arb("0.00005")
        z=h.ball(re,im,"1e-18",real_only=j<2)
        roots.append(z)
        velocities.append(h.heat_velocity(z,A,Ad,real_root=j<2))
    a,b,c1,c2=roots
    va,vb,v1,v2=velocities
    return [a,b,c1,c1.conjugate(),c2,c2.conjugate()], [va,vb,v1,v1.conjugate(),v2,v2.conjugate()],A,Ad

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument("--bits",type=int,default=256)
    p.add_argument("--json",type=Path)
    args=p.parse_args()
    roots,v,_,_=certified_inputs(args.bits)
    names=["a","b","c1","c1bar","c2","c2bar"]
    published={"a,b":["0.15178","0.15179"],"c1,c2":["0.12007","0.12008"]}
    out={"bits":args.bits,"coordinate":"T","heat_time":"kappa=t_Polymath/4","rates":[],"published_rate_intervals":published}
    lower=[]
    for j,k in itertools.combinations(range(6),2):
        gap=roots[j]-roots[k]
        assert gap.abs_lower()>0
        rate=-((v[j]-v[k])/gap).real
        assert rate>arb(1)/9
        key=names[j]+","+names[k]
        if key in published:
            lo,hi=published[key]
            assert rate>arb(lo) and rate<arb(hi)
        lower.append(rate.lower())
        row={"pair":[names[j],names[k]],"enclosure":str(rate)}
        out["rates"].append(row)
        print(*row["pair"],rate)
    out["minimum_lower_bound"]=str(min(lower))
    out["proved_uniform_initial_rate"]="1/9"
    out["success"]=True
    print("CERTIFIED: all 15 initial logarithmic distance derivatives are less than -1/9.")
    print("Minimum directed lower contraction rate",min(lower))
    if args.json:args.json.write_text(json.dumps(out,indent=2)+"\n")

if __name__=="__main__":main()


==> anc/certificates/heat/cert_branch_contraction_v10_192.out <==
a b [0.15178192345 +/- 7.21e-12]
a c1 [0.14976024000 +/- 3.41e-12]
a c1bar [0.14976024000 +/- 3.41e-12]
a c2 [0.13298534471 +/- 4.21e-12]
a c2bar [0.13298534471 +/- 4.21e-12]
b c1 [0.151300648700 +/- 6.17e-13]
b c1bar [0.151300648700 +/- 6.17e-13]
b c2 [0.138899162652 +/- 7.49e-13]
b c2bar [0.138899162652 +/- 7.49e-13]
c1 c1bar [0.12431177328 +/- 3.25e-12]
c1 c2 [0.12007366243 +/- 5.84e-12]
c1 c2bar [0.12496949846 +/- 4.96e-12]
c1bar c2 [0.12496949846 +/- 4.96e-12]
c1bar c2bar [0.12007366243 +/- 5.84e-12]
c2 c2bar [0.128294216887 +/- 8.52e-13]
CERTIFIED: all 15 initial logarithmic distance derivatives are less than -1/9.
Minimum directed lower contraction rate [0.120073662431799897528190599621974095975523798022295233142 +/- 3.84e-58]


==> anc/certificates/heat/cert_branch_contraction_v10_256.out <==
a b [0.15178192345 +/- 7.93e-12]
a c1 [0.14976024000 +/- 4.36e-12]
a c1bar [0.14976024000 +/- 4.36e-12]
a c2 [0.13298534471 +/- 6.81e-12]
a c2bar [0.13298534471 +/- 6.81e-12]
b c1 [0.15130064870 +/- 1.20e-12]
b c1bar [0.15130064870 +/- 1.20e-12]
b c2 [0.13889916265 +/- 4.01e-12]
b c2bar [0.13889916265 +/- 4.01e-12]
c1 c1bar [0.12431177328 +/- 4.97e-12]
c1 c2 [0.1200736624 +/- 4.32e-11]
c1 c2bar [0.12496949846 +/- 7.97e-12]
c1bar c2 [0.12496949846 +/- 7.97e-12]
c1bar c2bar [0.1200736624 +/- 4.32e-11]
c2 c2bar [0.12829421689 +/- 6.25e-12]
CERTIFIED: all 15 initial logarithmic distance derivatives are less than -1/9.
Minimum directed lower contraction rate [0.1200736624244792497560660320417989889248242755600343491573115822504265844522 +/- 1.89e-77]


==> anc/certificates/heat/cert_heat_D6_transversality_v9.py <==
#!/usr/bin/env python3
"""Directed Arb certificate for the natural Xi heat tangent and the matched D6 tangent.

Requires python-flint 0.9.0. All transcendental evaluations and divisions use
Arb/Acb enclosures. Numerical centers are rational hints; Rouché inequalities
certify the branch roots. The D6 parameter box is the input of the static
realization theorem of Paper 2. No Riemann-zero table is imported.
"""
import argparse
import json
from math import factorial
from pathlib import Path
import flint
from flint import acb, acb_series, arb, ctx


def xi_series(s):
    return s * (s - 1) * (-s * arb.pi().log() / 2).exp() * (s / 2).gamma() * s.zeta() / 2


def Y_series(T, order=8):
    v = acb_series([T, 1], prec=order)
    # Use an analytic square-root chart on the negative-T half-plane;
    # sqrt(T) itself would straddle its principal branch cut near the real root.
    if T.real < 0:
        root = acb(0, 1) * (-v).sqrt()
    else:
        assert T.real > 0
        root = v.sqrt()
    return xi_series(root + arb("0.5")) / 4


def K(T, y, Astar):
    y0, y1, y2, y3 = y
    n2 = y2 * y0 - y1**2
    n3 = y3 * y0**2 - 3 * y2 * y1 * y0 + 2 * y1**3
    S = 4 * n2 * y0 + 2 * T * n3
    E = (2 * y1 * y0 + 2 * T * n2 - Astar * y0**2) / T
    R = 2 * y1 * y0 + 2 * (T - T**2) * n2
    return S**2 - 4 * E**2 * R


def K_T_series(T, Astar, order=3):
    raw = Y_series(T, order=order + 3)
    ys = []
    for j in range(4):
        ys.append(acb_series([raw[j+k] * factorial(j+k) / factorial(k)
                              for k in range(order)], prec=order))
    Ts = acb_series([T, 1], prec=order)
    return K(Ts, ys, Astar), raw


def heat_velocity(T, Astar, Astar_heat, real_root=False):
    raw = Y_series(T, order=6)
    ys = [raw[j] * factorial(j) for j in range(6)]
    # At a real T, Y and all its derivatives are exactly real.
    if real_root:
        ys = [acb(y.real) for y in ys]
    dt = [acb_series([ys[j], ys[j+1]], prec=2) for j in range(4)]
    kt = K(acb_series([T, 1], prec=2), dt, Astar)[1]
    dh = [(2+4*j)*ys[j+1] + 4*T*ys[j+2] for j in range(4)]
    kh = K(acb_series([T], prec=2),
           [acb_series([ys[j], dh[j]], prec=2) for j in range(4)],
           acb_series([Astar, Astar_heat], prec=2))[1]
    assert kt.abs_lower() > 0, "A branch derivative denominator contains zero"
    v = -kh / kt
    assert v.is_finite()
    return acb(v.real) if real_root else v


def ball(re, im="0", radius="0", real_only=False):
    return acb(arb(re, radius), arb(im, "0" if real_only else radius))


def inside_real_interval(value, lower, upper):
    assert value > arb(lower) and value < arb(upper), (value, lower, upper)


def certify_component_centers(value, re, im="0", error="1e-7"):
    assert (value.real-arb(re)).abs_upper() < arb(error)
    assert (value.imag-arb(im)).abs_upper() < arb(error)


def n_coefficients(p, q, t, th0, thi):
    return [
        q**4*t**2,
        2*q**4*t*th0 - 2*q**3*t**2,
        4*p**2*q**2 + 4*p*q**3 - q**6*t**2 - 2*q**5*t*(thi+1) - 6*q**3*t*th0,
        -8*p**2*q - 4*p*q**2 + 2*q**5*t**2 + 6*q**4*t*(thi+1)
        + 4*q**3 + 6*q**2*t*th0 + 2*q*t**2,
        4*p**2 - 6*q**3*t*(thi+1) - q**2 - 2*q*t*th0 - t**2,
        2*q**2*t*(thi+1-q*t),
        q**2*t**2,
    ]


def horner(coeffs, z):
    v = coeffs[-1]
    for c in reversed(coeffs[:-1]):
        v = v*z + c
    return v


def D6_velocities(roots):
    # Each box conservatively contains the full directed box in the manuscript.
    p = acb(arb("2.37492660775", "0.00001000005"))
    t = acb(arb("-1.70974373955", "0.00001000005"))
    th0 = acb(arb("-5.77235335605", "0.00002000005"))
    thi = acb(arb("0.74843946565", "0.00001000005"))
    scale = acb(arb("-0.0080258868285", "0.0000000100005"))
    offset = acb(arb("-0.69198500115", "0.00000100005"))
    q = acb(1)
    assert t.abs_lower() > 0 and scale.abs_lower() > 0
    qdot = (4*p+q)/t
    pdot = 4*p**2/(q*t) + p/t + t*q**3 + q**2 - t/q - th0 + q**2*thi
    coefs = n_coefficients(p, q, t, th0, thi)
    derivative = [j*coefs[j] for j in range(1, 7)]
    moving = n_coefficients(acb_series([p, pdot], prec=2),
                            acb_series([q, qdot], prec=2),
                            acb_series([t, 1], prec=2), th0, thi)
    vs = []
    for j in (0, 1, 2, 4):
        z = scale*roots[j] + offset
        nz = horner(derivative, z)
        assert nz.abs_lower() > 0, "A D6 root derivative denominator contains zero"
        numerator = horner(moving, z)[1]
        v = -numerator / nz / scale
        assert v.is_finite()
        vs.append(acb(v.real) if j < 2 else v)
    return [vs[0], vs[1], vs[2], vs[2].conjugate(), vs[3], vs[3].conjugate()]


def cross_ratio_derivative(roots, velocities, d):
    a,b,c = roots[:3]
    va,vb,vc = velocities[:3]
    z,vz = roots[d], velocities[d]
    for denominator in (z-c, b-a, z-a, b-c):
        assert denominator.abs_lower() > 0
    lam = (z-a)*(b-c)/((z-c)*(b-a))
    return lam*((vz-va)/(z-a)+(vb-vc)/(b-c)-(vz-vc)/(z-c)-(vb-va)/(b-a))


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--bits",type=int,default=192)
    parser.add_argument("--json",type=Path)
    args=parser.parse_args()
    assert args.bits >= 160
    ctx.prec=args.bits
    ctx.cap=12
    xs=xi_series(acb_series([acb("0.5"), 1],prec=6))
    assert xs[0].abs_lower()>0
    # M_{2n}=xi^{(2n)}(1/2)/4; odd central derivatives vanish exactly.
    Astar=acb((2*xs[2]/xs[0]).real)
    Astar_heat=acb((24*xs[4]/xs[0]-4*xs[2]**2/xs[0]**2).real)
    assert Astar_heat.real > 0
    radius=arb("1e-18")
    hints=[
        ("a","-65.78507452997045223324257","0"),
        ("b","46.38299764805393502901889","0"),
        ("c1","-231.0846402271150543666728","59.49494650346396262421697"),
        ("c2","-269.8852991844842389020371","150.2255429928916393579078"),
    ]
    old=[
        ("-65.78507453","0","1e-8"),
        ("46.38299765","0","1e-8"),
        ("-231.0846402275628298879620029048","59.4949465030781144742436618558","1e-9"),
        ("-269.8852991848204115111948309919","150.2255429937459843575350632811","1e-9"),
    ]
    roots4=[]
    heat4=[]
    velocity_centers=[("9.4416678","0"),("-7.5834180","0"),
                      ("34.7419121","-7.3959223"),("37.1027126","-19.2730684")]
    report={"bits":args.bits,"python_flint":flint.__version__,"root_radius":"1e-18",
            "root_certificates":[],"heat_velocities":[],"D6_input":"full manuscript phase box"}
    print("XI HEAT / PIII(D6) DIRECTED CERTIFICATE v9; bits",args.bits)
    print("A_star",Astar,"heat derivative",Astar_heat)
    for i,((name,re,im),(ore,oim,orad)) in enumerate(zip(hints,old)):
        center=ball(re,im)
        neighborhood=ball(re,im,"1e-18")
        assert (center-ball(ore,oim)).abs_upper()+radius < arb(orad), "Refined disk is not inside the old disk"
        kc,_=K_T_series(center,Astar)
        kn,yn=K_T_series(neighborhood,Astar)
        assert yn[0].abs_lower()>0, "Y vanishes in a refined branch neighborhood"
        dominant=kc[1].abs_lower()*radius
        remainder=kc[0].abs_upper()+kn[2].abs_upper()*radius**2
        assert dominant > remainder, "Rouche root refinement failed"
        assert remainder/dominant < arb("0.00005")
        root=ball(re,im,"1e-18",real_only=(i<2))
        velocity=heat_velocity(root,Astar,Astar_heat,real_root=(i<2))
        certify_component_centers(velocity,*velocity_centers[i])
        print(name,"Rouche ratio",remainder/dominant,"heat velocity",velocity)
        roots4.append(root);heat4.append(velocity)
        report["root_certificates"].append({"name":name,"real_center":re,"imag_center":im,
                                            "rouche_ratio":str(remainder/dominant)})
        report["heat_velocities"].append({"name":name,"enclosure":str(velocity),
                                         "real_center":velocity_centers[i][0],
                                         "imag_center":velocity_centers[i][1],
                                         "component_error":"1e-7"})
    a,b,c1,c2=roots4
    roots=[a,b,c1,c1.conjugate(),c2,c2.conjugate()]
    heat=[heat4[0],heat4[1],heat4[2],heat4[2].conjugate(),heat4[3],heat4[3].conjugate()]
    D6=D6_velocities(roots)
    heat_l=[];D6_l=[]
    for i in (3,4,5):
        h=cross_ratio_derivative(roots,heat,i)
        d=cross_ratio_derivative(roots,D6,i)
        if i==3:
            # For (a,b,c,conj(c)) with a,b real, Re(lambda)=1/2 identically.
            h=acb(0,h.imag);d=acb(0,d.imag)
        heat_l.append(h);D6_l.append(d)
        print("lambda",i,"heat",h,"D6",d)
        print("D6 component bounds",d.real.lower().str(12,radius=False),
              d.real.upper().str(12,radius=False),d.imag.lower().str(12,radius=False),
              d.imag.upper().str(12,radius=False))
        assert d.abs_lower()>0
        print("lambda",i,"time ratio",h/d)
    determinant=heat_l[0]*D6_l[1]-heat_l[1]*D6_l[0]
    print("projective tangent determinant",determinant)
    print("determinant absolute lower bound",determinant.abs_lower())
    inside_real_interval(determinant.real,"7","9")
    inside_real_interval(determinant.imag,"-9","-7")
    assert determinant.abs_lower()>10, "Transversality separation failed"
    report["crossratio_heat"]=[str(z) for z in heat_l]
    report["crossratio_D6"]=[str(z) for z in D6_l]
    report["projective_determinant"]=str(determinant)
    report["determinant_rational_box"]={"real":["7","9"],"imag":["-9","-7"],"abs_lower":"10"}
    report["success"]=True
    print("CERTIFIED: natural Xi heat tangent is not proportional to this D6 isomonodromic tangent.")
    print("Scope: the specified static realization, even modulo moving projective coordinates; not every possible D6 realization.")
    if args.json:
        args.json.write_text(json.dumps(report,indent=2)+"\n")


if __name__=="__main__":
    main()


==> anc/certificates/heat/cert_heat_D6_transversality_v9_192.out <==
XI HEAT / PIII(D6) DIRECTED CERTIFICATE v9; bits 192
A_star [0.046209986230837941577867620860678028006763520794844180 +/- 3.17e-55] heat derivative [0.0038246544634852280669222380734541213054090200026480 +/- 1.69e-53]
a Rouche ratio [2.43279869693072912339344123449678531272305445162992002977e-6 +/- 5.40e-63] heat velocity [9.441667783 +/- 5.60e-10]
b Rouche ratio [2.99671741173019616802426484039056532405377259204598701790e-6 +/- 6.89e-63] heat velocity [-7.5834179617 +/- 8.99e-11]
c1 Rouche ratio [1.35683300220873028833631172814194696876193014651584887622e-5 +/- 1.92e-62] heat velocity [34.7419121426 +/- 8.02e-11] + [-7.3959223009 +/- 8.69e-11]j
c2 Rouche ratio [4.62936272984761304784142061837175150750188557381267626610e-5 +/- 7.64e-62] heat velocity [37.102712605 +/- 4.99e-10] + [-19.273068395 +/- 3.43e-10]j
lambda 3 heat [0.0941051062 +/- 3.44e-11]j D6 [+/- 1.99]j
D6 component bounds 0 0 -1.98059782131 -0.275932933448
lambda 3 time ratio [+/- 0.342]
lambda 4 heat [-0.0057821949 +/- 8.84e-11] + [-0.2386135342 +/- 6.56e-11]j D6 [-9e+1 +/- 6.48] + [-8e+1 +/- 2.64]j
D6 component bounds -87.3796946531 -83.5249703949 -81.1991537388 -77.3696878988
lambda 4 time ratio [0.0014 +/- 8.51e-5] + [0.0015 +/- 8.96e-5]j
lambda 5 heat [0.0106374846 +/- 6.77e-11] + [0.0349361626 +/- 2.77e-11]j D6 [1.7e+1 +/- 0.736] + [1.8e+1 +/- 0.709]j
D6 component bounds 16.6239882348 17.7354522826 17.5932469731 18.7086644926
lambda 5 time ratio [0.0013 +/- 7.53e-5] + [+/- 7.20e-4]j
projective tangent determinant [8e+0 +/- 0.654] + [-8e+0 +/- 0.235]j
determinant absolute lower bound [10.7601590148305005091565091630060812794160586830899683577 +/- 3.54e-56]
CERTIFIED: natural Xi heat tangent is not proportional to this D6 isomonodromic tangent.
Scope: the specified static realization, even modulo moving projective coordinates; not every possible D6 realization.


==> anc/certificates/heat/cert_heat_D6_transversality_v9_256.out <==
XI HEAT / PIII(D6) DIRECTED CERTIFICATE v9; bits 256
A_star [0.04620998623083794157786762086067802800676352079484418024636500112152749591 +/- 5.25e-75] heat derivative [0.003824654463485228066922238073454121305409020002647992063108446929695440 +/- 5.80e-73]
a Rouche ratio [2.432798696930729123393441195327999739464638265624767089259805277937941753531e-6 +/- 4.19e-82] heat velocity [9.441667783 +/- 5.99e-10]
b Rouche ratio [2.996717411730196168024264958058480636485951290153393973629269704886598480008e-6 +/- 4.14e-82] heat velocity [-7.583417962 +/- 4.33e-10]
c1 Rouche ratio [1.356833002208730288336311730892414787625879383001283787852326054468573166929e-5 +/- 1.31e-81] heat velocity [34.741912143 +/- 5.83e-10] + [-7.395922301 +/- 2.52e-10]j
c2 Rouche ratio [4.629362729847613047841420630323821923602408674068209818526221773336087786137e-5 +/- 5.61e-81] heat velocity [37.10271261 +/- 5.12e-9] + [-19.273068395 +/- 7.91e-10]j
lambda 3 heat [0.0941051062 +/- 5.06e-11]j D6 [+/- 1.99]j
D6 component bounds 0 0 -1.98059782131 -0.275932933448
lambda 3 time ratio [+/- 0.342]
lambda 4 heat [-0.005782195 +/- 2.26e-10] + [-0.238613534 +/- 3.53e-10]j D6 [-9e+1 +/- 6.48] + [-8e+1 +/- 2.64]j
D6 component bounds -87.3796946531 -83.5249703949 -81.1991537369 -77.3696879006
lambda 4 time ratio [0.0014 +/- 8.51e-5] + [0.0015 +/- 8.96e-5]j
lambda 5 heat [0.0106374846 +/- 9.44e-11] + [0.0349361626 +/- 5.51e-11]j D6 [1.7e+1 +/- 0.736] + [1.8e+1 +/- 0.709]j
D6 component bounds 16.6239882348 17.7354522826 17.5932469740 18.7086644917
lambda 5 time ratio [0.0013 +/- 7.53e-5] + [+/- 7.20e-4]j
projective tangent determinant [8e+0 +/- 0.654] + [-8e+0 +/- 0.235]j
determinant absolute lower bound [10.76015901268588508667775687443885103763343104474942314661246688006414545579 +/- 2.95e-75]
CERTIFIED: natural Xi heat tangent is not proportional to this D6 isomonodromic tangent.
Scope: the specified static realization, even modulo moving projective coordinates; not every possible D6 realization.


==> anc/certificates/heat/heat_D6_certificate_192.json <==
{
  "bits": 192,
  "python_flint": "0.9.0",
  "root_radius": "1e-18",
  "root_certificates": [
    {
      "name": "a",
      "real_center": "-65.78507452997045223324257",
      "imag_center": "0",
      "rouche_ratio": "[2.43279869693072912339344123449678531272305445162992002977e-6 +/- 5.40e-63]"
    },
    {
      "name": "b",
      "real_center": "46.38299764805393502901889",
      "imag_center": "0",
      "rouche_ratio": "[2.99671741173019616802426484039056532405377259204598701790e-6 +/- 6.89e-63]"
    },
    {
      "name": "c1",
      "real_center": "-231.0846402271150543666728",
      "imag_center": "59.49494650346396262421697",
      "rouche_ratio": "[1.35683300220873028833631172814194696876193014651584887622e-5 +/- 1.92e-62]"
    },
    {
      "name": "c2",
      "real_center": "-269.8852991844842389020371",
      "imag_center": "150.2255429928916393579078",
      "rouche_ratio": "[4.62936272984761304784142061837175150750188557381267626610e-5 +/- 7.64e-62]"
    }
  ],
  "heat_velocities": [
    {
      "name": "a",
      "enclosure": "[9.441667783 +/- 5.60e-10]",
      "real_center": "9.4416678",
      "imag_center": "0",
      "component_error": "1e-7"
    },
    {
      "name": "b",
      "enclosure": "[-7.5834179617 +/- 8.99e-11]",
      "real_center": "-7.5834180",
      "imag_center": "0",
      "component_error": "1e-7"
    },
    {
      "name": "c1",
      "enclosure": "[34.7419121426 +/- 8.02e-11] + [-7.3959223009 +/- 8.69e-11]j",
      "real_center": "34.7419121",
      "imag_center": "-7.3959223",
      "component_error": "1e-7"
    },
    {
      "name": "c2",
      "enclosure": "[37.102712605 +/- 4.99e-10] + [-19.273068395 +/- 3.43e-10]j",
      "real_center": "37.1027126",
      "imag_center": "-19.2730684",
      "component_error": "1e-7"
    }
  ],
  "D6_input": "full manuscript phase box",
  "crossratio_heat": [
    "[0.0941051062 +/- 3.44e-11]j",
    "[-0.0057821949 +/- 8.84e-11] + [-0.2386135342 +/- 6.56e-11]j",
    "[0.0106374846 +/- 6.77e-11] + [0.0349361626 +/- 2.77e-11]j"
  ],
  "crossratio_D6": [
    "[+/- 1.99]j",
    "[-9e+1 +/- 6.48] + [-8e+1 +/- 2.64]j",
    "[1.7e+1 +/- 0.736] + [1.8e+1 +/- 0.709]j"
  ],
  "projective_determinant": "[8e+0 +/- 0.654] + [-8e+0 +/- 0.235]j",
  "determinant_rational_box": {
    "real": [
      "7",
      "9"
    ],
    "imag": [
      "-9",
      "-7"
    ],
    "abs_lower": "10"
  },
  "success": true
}


==> anc/certificates/heat/heat_D6_certificate_256.json <==
{
  "bits": 256,
  "python_flint": "0.9.0",
  "root_radius": "1e-18",
  "root_certificates": [
    {
      "name": "a",
      "real_center": "-65.78507452997045223324257",
      "imag_center": "0",
      "rouche_ratio": "[2.432798696930729123393441195327999739464638265624767089259805277937941753531e-6 +/- 4.19e-82]"
    },
    {
      "name": "b",
      "real_center": "46.38299764805393502901889",
      "imag_center": "0",
      "rouche_ratio": "[2.996717411730196168024264958058480636485951290153393973629269704886598480008e-6 +/- 4.14e-82]"
    },
    {
      "name": "c1",
      "real_center": "-231.0846402271150543666728",
      "imag_center": "59.49494650346396262421697",
      "rouche_ratio": "[1.356833002208730288336311730892414787625879383001283787852326054468573166929e-5 +/- 1.31e-81]"
    },
    {
      "name": "c2",
      "real_center": "-269.8852991844842389020371",
      "imag_center": "150.2255429928916393579078",
      "rouche_ratio": "[4.629362729847613047841420630323821923602408674068209818526221773336087786137e-5 +/- 5.61e-81]"
    }
  ],
  "heat_velocities": [
    {
      "name": "a",
      "enclosure": "[9.441667783 +/- 5.99e-10]",
      "real_center": "9.4416678",
      "imag_center": "0",
      "component_error": "1e-7"
    },
    {
      "name": "b",
      "enclosure": "[-7.583417962 +/- 4.33e-10]",
      "real_center": "-7.5834180",
      "imag_center": "0",
      "component_error": "1e-7"
    },
    {
      "name": "c1",
      "enclosure": "[34.741912143 +/- 5.83e-10] + [-7.395922301 +/- 2.52e-10]j",
      "real_center": "34.7419121",
      "imag_center": "-7.3959223",
      "component_error": "1e-7"
    },
    {
      "name": "c2",
      "enclosure": "[37.10271261 +/- 5.12e-9] + [-19.273068395 +/- 7.91e-10]j",
      "real_center": "37.1027126",
      "imag_center": "-19.2730684",
      "component_error": "1e-7"
    }
  ],
  "D6_input": "full manuscript phase box",
  "crossratio_heat": [
    "[0.0941051062 +/- 5.06e-11]j",
    "[-0.005782195 +/- 2.26e-10] + [-0.238613534 +/- 3.53e-10]j",
    "[0.0106374846 +/- 9.44e-11] + [0.0349361626 +/- 5.51e-11]j"
  ],
  "crossratio_D6": [
    "[+/- 1.99]j",
    "[-9e+1 +/- 6.48] + [-8e+1 +/- 2.64]j",
    "[1.7e+1 +/- 0.736] + [1.8e+1 +/- 0.709]j"
  ],
  "projective_determinant": "[8e+0 +/- 0.654] + [-8e+0 +/- 0.235]j",
  "determinant_rational_box": {
    "real": [
      "7",
      "9"
    ],
    "imag": [
      "-9",
      "-7"
    ],
    "abs_lower": "10"
  },
  "success": true
}


==> anc/certificates/heat/requirements.txt <==
python-flint==0.9.0


==> anc/certificates/humbert/H16_R12_discs_exact.py <==
centers=[
('-3737746744117/500000000000','0'),
('-291931504321/200000000000','0'),
('-9380542534069/10000000000000','0'),
('-2746544266203/10000000000000','0'),
('604027488451/50000000000','0'),
('33369081787/2000000000','0'),
('75384412651/3125000000','0'),
('1215039123977/50000000000','0'),
('765284218503/5000000000000','-594344431991/200000000000'),
('765284218503/5000000000000','594344431991/200000000000'),
('3988855917391/5000000000000','-9023365156461/10000000000000'),
('3988855917391/5000000000000','9023365156461/10000000000000'),
('1416146791079/1000000000000','-1628219606331/1000000000000'),
('1416146791079/1000000000000','1628219606331/1000000000000'),
('2566633806829/10000000000','-3572739674361/100000000000'),
('2566633806829/10000000000','3572739674361/100000000000'),
('46710722437/156250000','-1911990087547/100000000000000'),
('46710722437/156250000','1911990087547/100000000000000'),
]
rhos=['1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000','1/1000']


==> anc/certificates/humbert/H16_R12_expanded.txt <==
22991111892331066613849304190763699011584*X**12*s**18 - 10897787036964925574964570186421993331490816*X**12*s**17 + 2243685366238669542545593208998486313766223872*X**12*s**16 - 261762551264486252286754244409763251143432994816*X**12*s**15 + 18888563856296714915558306165267337524390312017920*X**12*s**14 - 859642712245520343627856791896334165646973482303488*X**12*s**13 + 23850169382131969196552220481989524656839671232331776*X**12*s**12 - 356332915277420059335462469509002725176256213171568640*X**12*s**11 + 1738880411744761445019151348123933878755215513296568320*X**12*s**10 + 10744225725742018806727425530876097950366499600938827776*X**12*s**9 - 3707153505563570217730040016197724962409834102908780544*X**12*s**8 - 28548355222276197109251878997276911715466651622556303360*X**12*s**7 + 17262180738618894448208375804573348253652519517266378752*X**12*s**6 + 13332166251411126064086758654512200603284045010422464512*X**12*s**5 - 8692302308665094708510358884676026103522803550963892224*X**12*s**4 - 2466342061461729473201057804947421921947369859746627584*X**12*s**3 + 1200055957728461917953056435137366987004109441749483520*X**12*s**2 + 235008298591296603609288625144408802294368347497693184*X**12*s + 10296755350649593457108006771791107317021293575929856*X**12 - 344866678384965999207739562861455485173760*X**11*s**18 + 153120805202924903648236365910486235417149440*X**11*s**17 - 29088038638388745927676199234221608988594667520*X**11*s**16 + 3079168347827726181342242475215282769990789365760*X**11*s**15 - 198602914235205682491845270743508649299344757882880*X**11*s**14 + 8071275709369770174134839544976418239695372911902720*X**11*s**13 - 210765866860969271131473391914256400225764502421897216*X**11*s**12 + 3699605981708604632723909487116282553407222714072039424*X**11*s**11 - 45536642375454323383663207205555396792396882380849152000*X**11*s**10 + 275835183900540504403027745790284008041251392915979108352*X**11*s**9 + 937492796741674408694780422777019827013808361145068683264*X**11*s**8 + 2380852738544899958265340214363078103528192294055279853568*X**11*s**7 + 2970484225164040902592158610550544586814182529552030367744*X**11*s**6 + 1699552447952832400012768197425308311163508991647299928064*X**11*s**5 + 516096212373672854559495471535749669558603427957375500288*X**11*s**4 + 103953408573513383995769992859014275752665993876214906880*X**11*s**3 + 9702266368513691861509167728352527499310504869183356928*X**11*s**2 + 214414787889997416695072611600826587660325760345833472*X**11*s + 4916789752213300681940847524246272698093212849405952*X**11 - 61309631712882844303598144508703197364224*X**10*Y*s**18 + 30716125488154304996102670398860301879476224*X**10*Y*s**17 - 6699449067642026493809390296059206546082496512*X**10*Y*s**16 + 811461741432833732577633137027113494296917966848*X**10*Y*s**15 - 57679028132313151646859516898054376919291647754240*X**10*Y*s**14 + 2305784034307337343930855247422271756164937619079168*X**10*Y*s**13 - 41071724849645939859463815087127220743965175411900416*X**10*Y*s**12 - 125221309473316176362260162322223630899090487100047360*X**10*Y*s**11 + 10791870019057331470333617382241422682126437420829245440*X**10*Y*s**10 + 2248866075495948321703779740439577747810544472828149760*X**10*Y*s**9 - 352617336582498899367721700752576062430049037789828218880*X**10*Y*s**8 - 862517654972587512128185856850065969036480078338678849536*X**10*Y*s**7 - 445664085342171301341150932559026665108166789970272452608*X**10*Y*s**6 + 796268800081062534651794400698141753564282869729323909120*X**10*Y*s**5 + 1238414848206718077969734585955818817657559944892608675840*X**10*Y*s**4 + 640069815897718662340174519460239600750712544746186735616*X**10*Y*s**3 + 146694437847473612829994067266266052634716290856337276928*X**10*Y*s**2 + 14937163720776926677607871792087900523635136332677775360*X**10*Y*s + 956089957034250140335666640318652022433082143064195072*X**10*Y - 1034600035154897997623218688584366455521280*X**10*s**18 + 587238979953920103450938927640486400153878528*X**10*s**17 - 143273119958308280292559402305999230965238464512*X**10*s**16 + 19492433744067615226865032744369119852789774680064*X**10*s**15 - 1602299196582913513113370696544797261382095378317312*X**10*s**14 + 80243607548630993045199621523932591209584240518758400*X**10*s**13 - 2319964687293087287538222110725937705286447277679837184*X**10*s**12 + 32757453516505308694725402023643357228408064158732386304*X**10*s**11 - 115725956121596052296551707788077365168323989876292714496*X**10*s**10 - 496168795886063337278818577659844941855030883779910565888*X**10*s**9 + 2474587332259689591925234684159799795498209657305679527936*X**10*s**8 + 9230428107270867266052705740439060111338699731342611972096*X**10*s**7 + 9799221487533112565948156342737932074339599668863374983168*X**10*s**6 + 4443772241135402908028340819189243936332730383116321947648*X**10*s**5 + 1027055989092348561859687629282944421810542855531249270784*X**10*s**4 + 156720148152714262731894713693550804899710454093215432704*X**10*s**3 + 587920458326304139219058692449157062778179805205495808*X**10*s**2 - 1471830323651677182398379791497199457668337846441738240*X**10*s - 77920428899206439068149518373381147758912003635150848*X**10 - 96222060882718908420924865687270295863296*X**9*Y**2*s**18 + 27972519469002797713516653432095833797427200*X**9*Y**2*s**17 - 3041810320024996354512064879328752743103856640*X**9*Y**2*s**16 + 139023385358350075111988962296117991930689748992*X**9*Y**2*s**15 - 1287595913798582921257300064678271416924337340416*X**9*Y**2*s**14 - 58125179261570517206132251215612658380003059171328*X**9*Y**2*s**13 - 1517029259558424785463401325737377307199013417648128*X**9*Y**2*s**12 + 110530430046911609603752908345074252595786275585261568*X**9*Y**2*s**11 + 558724197077330766025119415568047134307443154058477568*X**9*Y**2*s**10 - 46447066712758288853646987023524968213927885304932335616*X**9*Y**2*s**9 - 162628047199837790777336813477763288678916288184787664896*X**9*Y**2*s**8 + 6808670685150198525795004200194880017748661540497653760*X**9*Y**2*s**7 + 160466880774492035873515012033044217444732844108131860480*X**9*Y**2*s**6 - 396971017142195766101665512475730037011598248971333533696*X**9*Y**2*s**5 - 69170382903963584825962659904781978120024186708306165760*X**9*Y**2*s**4 + 260323850221577441338384447095408689439269312622923612160*X**9*Y**2*s**3 + 92838806903102452802926334249103996746679581607670579200*X**9*Y**2*s**2 + 8965764353708546488705865844843996409087234467101147136*X**9*Y**2*s + 3431072070710766608405391651335984734285655203708403712*X**9*Y**2 - 919644475693242664553972167630547960463360*X**9*Y*s**18 + 362523852318276258367175828479962006014656512*X**9*Y*s**17 - 57584803356686467649710728987917252547858923520*X**9*Y*s**16 + 4685000962332659340005371512787178033795932618752*X**9*Y*s**15 - 207271342020162686986508467662782286976973291913216*X**9*Y*s**14 + 5424130004862952177640403960010638179358397635231744*X**9*Y*s**13 - 144245028929767527599871026376070728966565241567576064*X**9*Y*s**12 + 5332337652397558939826737002296798088976388179447775232*X**9*Y*s**11 - 118662909404079092405347845211371515802150327943931363328*X**9*Y*s**10 + 935494653346956998060074242930366930550429232984783585280*X**9*Y*s**9 + 1331324164207933744042609473640390956997150523039636520960*X**9*Y*s**8 + 870144574199291894943993139983591231230508818433816133632*X**9*Y*s**7 + 3196962659245806504987434547242551636678807519178111582208*X**9*Y*s**6 + 6773842741880828110707376934521952755558288677538923282432*X**9*Y*s**5 + 5406104538714300807671332683676805283098257853121174700032*X**9*Y*s**4 + 1680200441129621189781702127660794618417670524743775682560*X**9*Y*s**3 + 204459906417016833793737245919357579702626843419597602816*X**9*Y*s**2 + 15310505844613685644910905633593762863373892168313733120*X**9*Y*s + 402188057394360807412454870040383969451092101067440128*X**9*Y + 620760021092938798573931213150619873312768*X**9*s**18 + 89389443037383186994646094693689261757038592*X**9*s**17 - 107447507240982049879861397167044081526675341312*X**9*s**16 + 23697197217612181236772551357106206847579528888320*X**9*s**15 - 2509480137511878094193430386480595827293644889522176*X**9*s**14 + 144878988030935998290433175285808986999026081326956544*X**9*s**13 - 4419046686812975254124495851935788348092790187969478656*X**9*s**12 + 55354918001648142787603534010140455124800270293916450816*X**9*s**11 + 109601684131409312578830827885112690352990790657771569152*X**9*s**10 - 3680928948168020043682064955758436253276459698358195322880*X**9*s**9 - 1113766318546217298356030832951117630614711799167116640256*X**9*s**8 + 5492804083907044851820254559123000785944768953721297043456*X**9*s**7 + 3129385316065679724616667679982375344539774267588043866112*X**9*s**6 - 1604686819381182472299548835588213575184720560195326967808*X**9*s**5 - 1798390106419967562586176045859166465390917980898656780288*X**9*s**4 - 532011468362944363542674355384056458967441568819446808576*X**9*s**3 - 53155125082975842551192809729116367656349049479797669888*X**9*s**2 + 1034600035154897997623218688584366455521280*X**8*Y**2*s**18 - 235888808015316743458093860997235551858851840*X**8*Y**2*s**17 + 15963619892431287378826858560184628317079470080*X**8*Y**2*s**16 + 16484903120144082734929317296427861355693867008*X**8*Y**2*s**15 - 35148740859412905394471691858408666678877512269824*X**8*Y**2*s**14 + 633878997170221319508629357239262752636888959418368*X**8*Y**2*s**13 + 13828100643407413314632111070625880019070030429814784*X**8*Y**2*s**12 + 115012033144653518982752916220527672231443447370743808*X**8*Y**2*s**11 - 10236305756751623053056500633301431040967278067628113920*X**8*Y**2*s**10 + 151262083589837813956211970935620203824545402623633653760*X**8*Y**2*s**9 - 3912035724843379432634395418681086314464091331250324766720*X**8*Y**2*s**8 - 7485856312304852352316450397326948161847329881007354544128*X**8*Y**2*s**7 - 12681999928781143861089138292175550128068078669544715976704*X**8*Y**2*s**6 - 7335475442275170906950986994041855898596831481277368500224*X**8*Y**2*s**5 + 4823204227251306208042628497107382315454998890863759720448*X**8*Y**2*s**4 + 5574271312774859984755696707770985841850840578446833221632*X**8*Y**2*s**3 + 1774837143814187936457207801690429894304540881318007799808*X**8*Y**2*s**2 + 343165592588557722511320699479618514293943750888932769792*X**8*Y**2*s + 24775754035693756693130602772749378866413841809399611392*X**8*Y**2 + 670420822780373902459845710202669463177789440*X**8*Y*s**16 + 194237672880043828890178798388468410219185045504*X**8*Y*s**15 - 91215060393056233331985313381761232616639170609152*X**8*Y*s**14 + 11286999617718460983113134924560317854542171991965696*X**8*Y*s**13 - 594185159265562975182569964672708368975684281131073536*X**8*Y*s**12 + 12196984945177489909654609925520534409411561889445445632*X**8*Y*s**11 - 19089394218387610193465554420356373843564815349633253376*X**8*Y*s**10 - 707422728780762058439384338472734739145163726853423235072*X**8*Y*s**9 + 1071636841554423371551148439715444500661762221038603599872*X**8*Y*s**8 - 614111545830361977684300243683491779914231887974723747840*X**8*Y*s**7 - 754762072503860238059642008824340286645149314305954414592*X**8*Y*s**6 + 2872891479500537720901595070967192839115501812616926330880*X**8*Y*s**5 + 669114417034199346330976731464603254257350761314351316992*X**8*Y*s**4 - 1742127423244334016323813192915045022114918371372650463232*X**8*Y*s**3 - 755303550212456760053574141013026348381222371458711289856*X**8*Y*s**2 - 81632200996665512462510432410063147641219343141646106624*X**8*Y*s - 7071278922602984345434568792384339159121264329889939456*X**8*Y + 183928895138648532910794433526109592092672*X**7*Y**3*s**18 - 52419735114514831879576413554941233746411520*X**7*Y**3*s**17 + 5115683333826908639047767127574258375970521088*X**7*Y**3*s**16 - 96213768329268409676768607485460601334302507008*X**7*Y**3*s**15 - 12098509661477872240875556309402329469530232848384*X**7*Y**3*s**14 + 391008102320561239851487733226047028967706072186880*X**7*Y**3*s**13 + 15318385777706920568014430280791458813135570983714816*X**7*Y**3*s**12 - 301358273305437081493556458092709935067856240463839232*X**7*Y**3*s**11 - 11837463356783604177333689636643869641376520924284583936*X**7*Y**3*s**10 - 28158332443798455907893369141825069934109818286807973888*X**7*Y**3*s**9 + 743423653494221736184143612920214085074872323669135196160*X**7*Y**3*s**8 + 4481138327931972030196418910576464308860233723635600195584*X**7*Y**3*s**7 + 5992134054261507582961553032276605102965290390648925454336*X**7*Y**3*s**6 - 793787947685412022894090094522983323613200845703884046336*X**7*Y**3*s**5 - 7313761533349013627176380210873315323635321127897804046336*X**7*Y**3*s**4 - 5051688901390091498521260057349871267700769807654950273024*X**7*Y**3*s**3 - 48289449821823223840749261157366209875322775091892191232*X**7*Y**3*s**2 + 728823677283061508717822792842319236298223565233570447360*X**7*Y**3*s + 154770921043808889118192109911061654400731168985474662400*X**7*Y**3 + 3103800105464693992869656065753099366563840*X**7*Y**2*s**18 - 1091296117081386407892971072718789737283846144*X**7*Y**2*s**17 + 134767155769282286405100109857802862151170260992*X**7*Y**2*s**16 - 5472573944143771751052584173777681794289832558592*X**7*Y**2*s**15 - 150249744085067247971025377271868326909727488344064*X**7*Y**2*s**14 + 13774095780677337297557183106296347538863969838039040*X**7*Y**2*s**13 + 47924222007534964209732521984289195830345920703102976*X**7*Y**2*s**12 - 10579263485273778321006060858962595561483397118237343744*X**7*Y**2*s**11 - 90025625958930251918983635470916797951868531921471406080*X**7*Y**2*s**10 + 1371839525988211456371505951824331470856149998236254339072*X**7*Y**2*s**9 - 1063228861656356831099441691901315288633970772243350814720*X**7*Y**2*s**8 - 34393967724898315441762074483746042714112236053140439302144*X**7*Y**2*s**7 - 60960100174683248239969963277935613092724513493041994006528*X**7*Y**2*s**6 - 21243493088499290213669730566832620770801669111684653907968*X**7*Y**2*s**5 + 14767935731894666524972167903771823156724611047444807942144*X**7*Y**2*s**4 + 9966088720518992001407112374695636689020042189547157585920*X**7*Y**2*s**3 + 1841693199423525374865229825642003767268786767252512833536*X**7*Y**2*s**2 + 328850143348425754434503052277637362062464630683110211584*X**7*Y**2*s - 19755699636812981306449903015292806874943983082138501120*X**7*Y**2 + 150719511294170325579678771917228693520384*X**6*Y**4*s**18 - 15771902758139111697100622674863897521946624*X**6*Y**4*s**17 - 312960762856383561514370190970723161870434304*X**6*Y**4*s**16 + 54750602777049220826721723325431096006829670400*X**6*Y**4*s**15 + 847793035393800948494025693259650797739536547840*X**6*Y**4*s**14 - 73161169093509162454608724517504014601445798051840*X**6*Y**4*s**13 - 2144522031664188434517459587297573862380468975960064*X**6*Y**4*s**12 + 17334514995146820593907470353858117061928758336815104*X**6*Y**4*s**11 + 1936150355420653401482782659763173948380611365071486976*X**6*Y**4*s**10 + 41846987258907120101342232771673008087473143674109427712*X**6*Y**4*s**9 + 360451737446035431312716326523448598853745541039049932800*X**6*Y**4*s**8 + 899247965074413437909899859960507027754670546545964744704*X**6*Y**4*s**7 + 519902501488287569755271883391727838686291546242893742080*X**6*Y**4*s**6 + 1323529344756658457261102094127253047110946796727592550400*X**6*Y**4*s**5 + 4523151682448693501785180252244211480201733565400351768576*X**6*Y**4*s**4 + 2439647430342320811303083474637905307463425746047793627136*X**6*Y**4*s**3 + 219017413254417049146076361382980614415080011138714304512*X**6*Y**4*s**2 + 335747213714189933824936688374861198324850255951824945152*X**6*Y**4*s + 159810384631916762479182421095986018419357362083548102656*X**6*Y**4 + 2758933427079727993661916502891643881390080*X**6*Y**3*s**18 - 491641936705607528470553520815290939663712256*X**6*Y**3*s**17 + 12975746720905699706590884148487407211856789504*X**6*Y**3*s**16 + 1411728405029424311614643634394254236858720452608*X**6*Y**3*s**15 - 29949175407259498143987214187557740107795370344448*X**6*Y**3*s**14 - 2544881307591951471584231730245553358338823431389184*X**6*Y**3*s**13 - 4151567226232201735716837401639349321207347152945152*X**6*Y**3*s**12 + 2102740127636582770519801777139028984255963650158755840*X**6*Y**3*s**11 + 32087640294278462928299197694511884663348917998503067648*X**6*Y**3*s**10 - 414925540179558882450740023464434955809102606198881910784*X**6*Y**3*s**9 - 9305234992226672415060358097116681144213099438181657346048*X**6*Y**3*s**8 - 3345639550673442225984179559404562611377690759258762641408*X**6*Y**3*s**7 - 2177116949042102273518507075000831245348810345283860824064*X**6*Y**3*s**6 - 24295799720267702621538878497486170690751612148727769202688*X**6*Y**3*s**5 - 34193030526556467868394056847357412195028719567038488510464*X**6*Y**3*s**4 - 10753913402690556195607239519412628200930045490240163938304*X**6*Y**3*s**3 + 5570435137062294429113430437307890536981945195025808752640*X**6*Y**3*s**2 + 2311903411300570578492294749759837766020590462802237325312*X**6*Y**3*s + 97935029916514616734998589909073472786006498928270245888*X**6*Y**3 - 1862280063278816395721793639451859619938304*X**6*Y**2*s**18 - 670420822780373902459845710202669463177789440*X**6*Y**2*s**17 + 212996885527467166148383356167076855135728566272*X**6*Y**2*s**16 - 14210172717570527199148643688884761674570107191296*X**6*Y**2*s**15 - 197885284350938056695170321916168644646883773382656*X**6*Y**2*s**14 + 35897341665484893830745380697221050670664452476502016*X**6*Y**2*s**13 + 71386397426222603367157284823646755935611450944389120*X**6*Y**2*s**12 - 32324929289558691091551736838863784696034598297748373504*X**6*Y**2*s**11 - 293528587922478581036345187852836634172556404790692675584*X**6*Y**2*s**10 + 4065603998687979372323337432007190846429427829169669013504*X**6*Y**2*s**9 + 28574679420246821073894609650148007320567053378111026495488*X**6*Y**2*s**8 - 23217713218836682977935155364710662102628776757651209977856*X**6*Y**2*s**7 - 43772713121102635128542978163112341963216360707634040406016*X**6*Y**2*s**6 + 13970453582991406011169554838772449636952645481907234013184*X**6*Y**2*s**5 + 24161334616704183267112962279410457627214867299247740420096*X**6*Y**2*s**4 + 2165866862371456164748396179894105587227821146968141332480*X**6*Y**2*s**3 - 3996107395032382340822422948735141442720910606760094466048*X**6*Y**2*s**2 - 1464933283465918256895861501488955595797955260342199123968*X**6*Y**2*s - 160429640556555207337046779477219694672563684484378001408*X**6*Y**2 - 1034600035154897997623218688584366455521280*X**5*Y**4*s**18 + 12415200421858775971478624263012397466255360*X**5*Y**4*s**17 + 7066576890116742048265989447703368982824222720*X**5*Y**4*s**16 + 99326569455038951282217585553804384689029382144*X**5*Y**4*s**15 - 13597178026065823211435291974221323042213496619008*X**5*Y**4*s**14 - 557229983300137926254045440493262564397786721157120*X**5*Y**4*s**13 - 3793686338307346017037568127564588410782776192663552*X**5*Y**4*s**12 + 186003170130354079367095329654262151469366100170375168*X**5*Y**4*s**11 + 3504913233953949939529170617640566692811475449240616960*X**5*Y**4*s**10 + 21822810283661344603227254684601233704136912595371163648*X**5*Y**4*s**9 + 855352957806954272551165125170896489577151250694940917760*X**5*Y**4*s**8 + 14432695386939174423187818839411628378740903282828000624640*X**5*Y**4*s**7 + 11075923235677302511782334286775229377233707643505809031168*X**5*Y**4*s**6 + 12085395860953641132905558848287321507281248153582713176064*X**5*Y**4*s**5 - 5173923192482423589061170435755381335366282199489486782464*X**5*Y**4*s**4 - 21593085943785293680063255934827774930105619451364232921088*X**5*Y**4*s**3 - 6500652656247062718459550983593124405020088371145049374720*X**5*Y**4*s**2 + 2352430182434730486990397211259196181924077416230116392960*X**5*Y**4*s + 396017327698430628642392035958657169030281984142024376320*X**5*Y**4 - 1340841645560747804919691420405338926355578880*X**5*Y**3*s**16 - 678097141201209183643010943584490028531175129088*X**5*Y**3*s**15 + 61737478080911098798856410815144854590804161724416*X**5*Y**3*s**14 + 2392252105748083364626206831480115563271773493395456*X**5*Y**3*s**13 - 130592203805583077125482305467636899491738135002349568*X**5*Y**3*s**12 - 5152044754213659718957790982774609527506299513439518720*X**5*Y**3*s**11 - 15928464993220726748738954202436969883778889717225881600*X**5*Y**3*s**10 + 731435781049640248716288739620179671015110743869737664512*X**5*Y**3*s**9 + 2704410311011885808411048919267597170030133400869764333568*X**5*Y**3*s**8 - 9544337809799277898516956196703845407623014436210491785216*X**5*Y**3*s**7 + 10644247780302651990408413012552559295056027642667361894400*X**5*Y**3*s**6 + 575479985860188478768736234672848214582580987736029659136*X**5*Y**3*s**5 - 20800870071719723908008225530945025795295980878945058816000*X**5*Y**3*s**4 + 7637407073158458262415352824830229708164643810194004901888*X**5*Y**3*s**3 + 11317552925939758877451846262118972505287206691106837233664*X**5*Y**3*s**2 - 1860793953522007547196763380366323323168762335698815549440*X**5*Y**3*s - 1200251384904598217854942572385125123105846824660902084608*X**5*Y**3 - 183928895138648532910794433526109592092672*X**4*Y**5*s**18 + 12691093764566748770844815913301561854394368*X**4*Y**5*s**17 + 1285594003683476251846611542434933757630742528*X**4*Y**5*s**16 - 68721548515104336165526341917445948385026637824*X**4*Y**5*s**15 - 6749655439792999654281901456906213886988675710976*X**4*Y**5*s**14 - 45708445659453394971592836619680530937444971839488*X**4*Y**5*s**13 + 9434937942043391136254338523600013343674972229337088*X**4*Y**5*s**12 + 355316356300929037365818186339630192549775404647317504*X**4*Y**5*s**11 + 4646455768242359449376176668599901121601464128856129536*X**4*Y**5*s**10 - 426961556396584570646375026235164430928792828631842816*X**4*Y**5*s**9 - 562311465718048497772355097179849865716717495010830843904*X**4*Y**5*s**8 - 4688960543891935391707765953880863833083153386123370168320*X**4*Y**5*s**7 - 13932868963565760685725567539092875674708700364638234083328*X**4*Y**5*s**6 - 6813961571070541435881847022319564434304713974483337084928*X**4*Y**5*s**5 + 14038306746682539305712556517951821906856596882943744409600*X**4*Y**5*s**4 + 15829612484716304249507588984586271832017770011597457063936*X**4*Y**5*s**3 + 4297376018353455989379632746938430157230183415517888380928*X**4*Y**5*s**2 - 2759451281833304874796704651570542802827306904578823290880*X**4*Y**5*s - 946190041460812827248800167304210587742390882164856061952*X**4*Y**5 - 3103800105464693992869656065753099366563840*X**4*Y**4*s**18 + 420875294301012505433125362516120274106056704*X**4*Y**4*s**17 + 15474150615799505136151313798615364546972352512*X**4*Y**4*s**16 - 2264266716468007686157211779531429544884231471104*X**4*Y**4*s**15 - 91114431886150080566921942980382272067028658421760*X**4*Y**4*s**14 + 2862950118646570283594489595168035089725350725287936*X**4*Y**4*s**13 + 227906606429101353398561501892189700771220595570376704*X**4*Y**4*s**12 + 4780054444267921417757416607906388881311634201165955072*X**4*Y**4*s**11 + 29316137377932761108674075768052321438729824284872540160*X**4*Y**4*s**10 - 232808113079702599388218007057023864091252062762643226624*X**4*Y**4*s**9 - 1858860486896333663130036289960498356209937561292973801472*X**4*Y**4*s**8 + 21655801611118824950294103711847902159062596667377591517184*X**4*Y**4*s**7 + 108176634901852965605597530525339098363196705585581376143360*X**4*Y**4*s**6 + 73448578293605512626366595894262051799718628999509592506368*X**4*Y**4*s**5 - 58955765637571775882217407275170527130748909905102193557504*X**4*Y**4*s**4 - 54465126410086818265000816769595104233796089442148569579520*X**4*Y**4*s**3 - 5810654287093859281315986975975788905845831989692182036480*X**4*Y**4*s**2 + 260220634460042715599626128909010683984662455186932891648*X**4*Y**4*s - 1853968205117550499807767511879230106897110559713713455104*X**4*Y**4 - 104737287509508192351980163535701295497216*X**3*Y**6*s**18 - 8782604742870467446490434200871733022425088*X**3*Y**6*s**17 + 180681400583856769751588219309164219607285760*X**3*Y**6*s**16 + 41550071955172200281847234529870592109736624128*X**3*Y**6*s**15 + 1171377086858308305307926474904759487544623628288*X**3*Y**6*s**14 - 39345070900697159988559497051472743872594020663296*X**3*Y**6*s**13 - 3631970546296266450703680992908543271680580605968384*X**3*Y**6*s**12 - 118995200306775221077122461543744292643311451354693632*X**3*Y**6*s**11 - 2292332091313004910723557247035579499982045569733361664*X**3*Y**6*s**10 - 28569792525050889049229486988453071822108375008589905920*X**3*Y**6*s**9 - 229290697188072811108174579937836409068048840706739929088*X**3*Y**6*s**8 - 1085262177274483324639453099796466002579703860028487237632*X**3*Y**6*s**7 - 2583785688892275905121557656512937190590288308925529849856*X**3*Y**6*s**6 - 3736253877983078955972148553448675787349047828307584745472*X**3*Y**6*s**5 - 6710000208702761922310730738051268058130995474571798249472*X**3*Y**6*s**4 - 8680933530089110256290644252533306393672608321220678516736*X**3*Y**6*s**3 - 1167452264687308913813360196517169827401723862139252244480*X**3*Y**6*s**2 + 3504406050293597405241948070538377812301322037673863413760*X**3*Y**6*s + 1138844869019860256237630998425759555682432332522219110400*X**3*Y**6 - 2758933427079727993661916502891643881390080*X**3*Y**5*s**18 - 104287683543613718160420443809304138716545024*X**3*Y**5*s**17 + 18082118654416214263660042307864406289727619072*X**3*Y**5*s**16 + 1404184308493081826395574648360834753538350383104*X**3*Y**5*s**15 + 13879914807223622350271093478743344232157985898496*X**3*Y**5*s**14 - 2030606050156123950766818145119388224712477652287488*X**3*Y**5*s**13 - 95161673200419099612755092660162934991608147362185216*X**3*Y**5*s**12 - 1617423675587051028551622839203924819190332160477233152*X**3*Y**5*s**11 - 1143684077275063444542849411885081061161617237244641280*X**3*Y**5*s**10 + 365540680425716748404157018621941913277917772091643396096*X**3*Y**5*s**9 + 5116556261731066635956710032988095822074974410529031847936*X**3*Y**5*s**8 + 22022939489502618705536662053378532800422184221412182458368*X**3*Y**5*s**7 - 14626396721023390156795678794766728301939383551075259777024*X**3*Y**5*s**6 + 14746042359337320371803200059786241339771186087633283448832*X**3*Y**5*s**5 + 62814312625409141068710874747909601341858189819824568270848*X**3*Y**5*s**4 + 34621057467990687301387596699964376650739530058104685199360*X**3*Y**5*s**3 - 13047381567977041769302745925472567012006935069789933010944*X**3*Y**5*s**2 - 17935572573888386715519371696462491143785190728544911622144*X**3*Y**5*s - 1685093524511508024481109692995706825664032331984063692800*X**3*Y**5 + 1862280063278816395721793639451859619938304*X**3*Y**4*s**18 + 1072673316448598243935753136324271141084463104*X**3*Y**4*s**17 - 16764710699651724898386516790755503263589597184*X**3*Y**4*s**16 - 7945592944305018361088230411323467543271048216576*X**3*Y**4*s**15 - 189520086274629559947625366955050239847073386070016*X**3*Y**4*s**14 + 13830008775686564528371914646956884719500906964451328*X**3*Y**4*s**13 + 833304561807969968914901718628980597267319492555309056*X**3*Y**4*s**12 + 16316648155429368267282989947213424051905868708664311808*X**3*Y**4*s**11 + 74079394470272879460763249102251317925713842187381243904*X**3*Y**4*s**10 - 1663845779152315415626236029969116871178286503338899931136*X**3*Y**4*s**9 - 21381556614133280440385220099196651654874870143602269356032*X**3*Y**4*s**8 - 50442628421008233978975321833386232522542808028104613691392*X**3*Y**4*s**7 + 133168543730474718374764986380167171368110373958117358567424*X**3*Y**4*s**6 + 32400161110809211113889159211772787028301112795141993660416*X**3*Y**4*s**5 - 110539988290546734392765001369060332391672774096035317284864*X**3*Y**4*s**4 - 11585926765769218091540557706610197307942459029199054176256*X**3*Y**4*s**3 + 23869145653116266269028864949858721920127155654582564028416*X**3*Y**4*s**2 + 6084442664070834530116144525358258049803896774518632349696*X**3*Y**4*s + 344866678384965999207739562861455485173760*X**2*Y**6*s**18 + 70352802390533063838378870823736918975447040*X**2*Y**6*s**17 + 6057841855840716500583351226333611688690974720*X**2*Y**6*s**16 + 280481724890549094992450783625123481078147842048*X**2*Y**6*s**15 + 6962742904553544631749976725869476303407585165312*X**2*Y**6*s**14 + 54265891281112437574971248538871068876596010024960*X**2*Y**6*s**13 - 1810373548819680607645358350488896835433183951454208*X**2*Y**6*s**12 - 56641065312273293855497903167799124114103547748941824*X**2*Y**6*s**11 - 622384976538634371792849330869471116024202891146297344*X**2*Y**6*s**10 - 5144626586552585710683524012612144477155190547708641280*X**2*Y**6*s**9 - 138838081870515225688355064547296021213369892713592258560*X**2*Y**6*s**8 - 2427537018959680466136992635629398546306634846855606829056*X**2*Y**6*s**7 - 13897188230145748848679119349182828546779766045126609076224*X**2*Y**6*s**6 + 5960363229983712180188623856990938682510692169371732672512*X**2*Y**6*s**5 - 817190382026485159165250522662756544135891744954618216448*X**2*Y**6*s**4 + 1179629231176961178928851147651301576796322283512240537600*X**2*Y**6*s**3 + 14700597651402270732245995985403505259105670638312865398784*X**2*Y**6*s**2 + 4096158891365363758752546211170020346746019283930416414720*X**2*Y**6*s - 3059064379889067670670166185159566542531804864038559547392*X**2*Y**6 + 670420822780373902459845710202669463177789440*X**2*Y**5*s**16 + 483859468321165354752832145196021618311990083584*X**2*Y**5*s**15 + 60756736219786259326295464021832124499857952997376*X**2*Y**5*s**14 + 3328006234965626230425146871196748333774179802284032*X**2*Y**5*s**13 + 92298404449960224970007557981209837479934250564190208*X**2*Y**5*s**12 + 1159204268755938542175093247042410167197838802595872768*X**2*Y**5*s**11 - 689013690160714917968619546903266567360327400007139328*X**2*Y**5*s**10 - 176386731899540902692040136471065155926145178089409216512*X**2*Y**5*s**9 - 1447112642856244506589692399515150468390887427788530253824*X**2*Y**5*s**8 - 482847512041695163369127526466081137324563381890779709440*X**2*Y**5*s**7 + 14468190805016609506855867605241138734247543555662412775424*X**2*Y**5*s**6 - 29644826757053074559497434390145278109337194448988344942592*X**2*Y**5*s**5 + 16640188181596473688695006649395673695686814221550074462208*X**2*Y**5*s**4 + 32366462101889627049561424950021973217384998503023911108608*X**2*Y**5*s**3 - 33518883823426002469995044609847077834250468424148475445248*X**2*Y**5*s**2 - 9171051063801493573452280693104534860703292220177916100608*X**2*Y**5*s + 10816786958348150275762034711748014310762483154699790843904*X**2*Y**5 + 61309631712882844303598144508703197364224*X*Y**7*s**18 + 9012515861793778112628927242779370012540928*X*Y**7*s**17 + 298171730131641602915011626050014412481232896*X*Y**7*s**16 - 28666594314068398228344381101426767312938074112*X*Y**7*s**15 - 3408422308165517596075349054521765157803634196480*X*Y**7*s**14 - 165308090996539319252573577270543661336001878425600*X*Y**7*s**13 - 4540617938859244908509505861087733720796966531629056*X*Y**7*s**12 - 69211633679101425777977361204155305149216372591427584*X*Y**7*s**11 - 324446212152590476002225579104132371353963155171573760*X*Y**7*s**10 + 8124954684429825198700598193315304684524837903450243072*X*Y**7*s**9 + 175091345255756896852674780903950832073441330468013211648*X*Y**7*s**8 + 1509941481355268876341338826836098529497619163736237408256*X*Y**7*s**7 + 6239439406565497274864942430850571217368056122929282285568*X*Y**7*s**6 + 10099934686460680912783697671501280682269415659187417907200*X*Y**7*s**5 - 6235673593399173278554932568567201066847043027560143257600*X*Y**7*s**4 - 16035259938477982152814854456212691365485502271401754624000*X*Y**7*s**3 - 3437980044496434004645112274657740476439244316314288783360*X*Y**7*s**2 - 1754776140215331342227130014296156610293290103493351178240*X*Y**7*s + 216273375780265942821820020193994798447629885230809088000*X*Y**7 + 1034600035154897997623218688584366455521280*X*Y**6*s**18 + 83181842826453799008906782562183063023910912*X*Y**6*s**17 - 6968186426773511248692021350418995732904148992*X*Y**6*s**16 - 1329208447575460858599716305988093022274729279488*X*Y**6*s**15 - 86260423547326558087058824989763697088364126666752*X*Y**6*s**14 - 3127775770390105788479797769684880330528232455536640*X*Y**6*s**13 - 69137239053890588493769604479498618276762894913765376*X*Y**6*s**12 - 904161871490901143730866715295920072004590529192919040*X*Y**6*s**11 - 5582764764937429890757584626416823248822991798635855872*X*Y**6*s**10 + 5526009418063316127785280868927653358125242339102294016*X*Y**6*s**9 + 127135586392123674974768023222866488097925522870373449728*X*Y**6*s**8 - 2831355735410117601509584404238221271659335988216701386752*X*Y**6*s**7 - 34404123708131198140637397995954774789362380665116434628608*X*Y**6*s**6 - 81470139149592993334999582366832887895310289732651098046464*X*Y**6*s**5 + 32760928703439078494976494113511931301953196588389441208320*X*Y**6*s**4 + 68480305699059395197248811892408148295362627358906191446016*X*Y**6*s**3 + 3757036696331123691062681076454294803340915994671875883008*X*Y**6*s**2 + 6173975552755253843565914453527889481388490841034806263808*X*Y**6*s - 801243478396159279686076645314667726723146900348132655104*X*Y**6 + 27248725205725708579376953114979198828544*Y**8*s**18 + 7479775068971707005038973630061790078435328*Y**8*s**17 + 930404316058853603729253641991825371600781312*Y**8*s**16 + 69345423831858685823626449711314416739555475456*Y**8*s**15 + 3450919625426209782467220187308947309694497587200*Y**8*s**14 + 120979151544326713576136720673634016779557289328640*Y**8*s**13 + 3073861518839616793241896451010982980049493211217920*Y**8*s**12 + 57416940519287670050804715916347433329613279686819840*Y**8*s**11 + 792616545267803317808078053488930479321479816528527360*Y**8*s**10 + 8078906082167808759079872713999930200439390620719513600*Y**8*s**9 + 60432387128130447941124703274937898004382898027128422400*Y**8*s**8 + 327437672695695997248003882140647329379105004102615040000*Y**8*s**7 + 1250794179118283886305598908385365810841048620465337139200*Y**8*s**6 + 3187831237389791267299931928067673920501019567967122227200*Y**8*s**5 + 4784625694006032439374583177802810634496956090883768320000*Y**8*s**4 + 2809053674270429453428900597527078769154684535133175808000*Y**8*s**3 - 1111204838255155914208389614434547223563212822029533184000*Y**8*s**2 + 117341333934567278493450828409387473041586162902237184000*Y**8*s - 3942553242941493902206729816632154275017005278953472000*Y**8 + 919644475693242664553972167630547960463360*Y**7*s**18 + 233405767930944988263798136144633072365600768*Y**7*s**17 + 26526937981364553679459802531565439046274514944*Y**7*s**16 + 1766983778260723349589317302299435634776757764096*Y**7*s**15 + 75517638227050135979926320161021525442042984923136*Y**7*s**14 + 2109496447161650285566614668977290360511195546386432*Y**7*s**13 + 36337542054281150394935722645072643531476206480261120*Y**7*s**12 + 272988231486521774533146529577477235546964874313596928*Y**7*s**11 - 2992444238126024888791077503505498986952333030731022336*Y**7*s**10 - 104642780727899895567070798709505040318429308277839888384*Y**7*s**9 - 1218463936791588420485422788918220556331821812922714161152*Y**7*s**8 - 6639405003648543949229297813803121606238330999047668629504*Y**7*s**7 - 10381279138105384791488254032965293225191057093557080817664*Y**7*s**6 + 26287488743433502209604755944052203037531817386198995828736*Y**7*s**5 - 41618650772733679793411051397921067389686780559965238067200*Y**7*s**4 - 31026131733290094564667846682805965293243890110670701592576*Y**7*s**3 + 19480675097743055635696621017289860877057687587606755278848*Y**7*s**2 - 440610847985878975385732173186331203959463392626205523968*Y**7*s + 14837842192521468142334752691012365309687905562002456576*Y**7 - 620760021092938798573931213150619873312768*Y**6*s**18 - 491641936705607528470553520815290939663712256*Y**6*s**17 - 88784667586833391370135442209277270345463627776*Y**6*s**16 - 7797262337264860635168989547941126924542962302976*Y**6*s**15 - 403065229118692954842846158173446541221818554908672*Y**6*s**14 - 13076595800840652370228587478587767136706508749799424*Y**6*s**13 - 263689460575017006705362272157415397678865446141427712*Y**6*s**12 - 2874846949587847341052803416058585409435564253984587776*Y**6*s**11 - 2930308686085402773958355715189777528705968685623279616*Y**6*s**10 + 360760161880449104403315842997512576986978427284192493568*Y**6*s**9 + 4628332711932294802533995001323816838473291131947885527040*Y**6*s**8 + 21803350347169716571878225965220460483098884714768363421696*Y**6*s**7 + 8141285449611774341390312187671385582755003459206310264832*Y**6*s**6 - 143140305505273810718191208568625890868152332602042522533888*Y**6*s**5 + 91750931495310058783584105219109604399720574068480607780864*Y**6*s**4 + 74151441909753649701856911357302885982196685868581731172352*Y**6*s**3 - 57689530444523468137397518462656076324066576825065551167488*Y**6*s**2

==> anc/certificates/humbert/H16_R12_newton.json <==
[[[3287768919229896444002939899063890493017471865828581310464, 84077636472939495679179537587180766839865663132870931120128, 181142790218662407031759859602538890769422694294307641229312, -431380398157258546490452381748912182669897771123701410955264, -1062199603789455396640474660705012218713251582267314470387712, 249404246128966475852092664524002391210162590500870412042240, 1388297891328271653641913096082322829533656035449577186263040, 449463678183543897642950997410698033677796227782452224983040, -158963746755401034136975346206608460368685652847403991040000], [-17367311159204438474134998406521488349611369906130357583872, -74528923072721507163928399104418287471468561473769232662528, -45872624752997346204632416119633432554606202414906162020352, 117524651050943554704573567638617976938473039998633310683136, 903283001204302847353200267266605396287562847021341429727232, 2622432036682955109491296403788739156184080510179137017610240, 2915375030584636248704017694605538802234313167591151396454400, 1090017813932540351821972901777733784176054621563277803520000, 0], [278560687771237636170911288049107656289278625914724252909568, 1424811872332935419981792899143863562879438769789268712751104, 1883450374325605458068963213801042853793313469766540336300032, 3289978593874793883228954001537885120579075977788937581101056, 10633347770530646527174673400576793192876435946422231659184128, 13513338310461780635885613188271195668648901326799327492833280, 5434566961291335168128092519768786739850416348776447365611520, 0, 0], [3649632890235915699739135472187065180169922571949792414400512, 17803990818517495285120331146151079682816827923717870636236800, 29458402419011560585445872679205908787362057332587470593720320, 18897053182761902752109454296384580805610067307544903449313280, 7973057008278611157617758640326272280415094146393893911920640, 9193498783414148940495220512650259335695059237120463444377600, 4919809834165796306946565913199281280548107676495986556928000, 0, 0], [17456781611960932189033559279386179938202262972807414152167424, 60088417765406322012495481773205386815965915860948734026186752, 86426645285576350596621346246478983436317400704201537477410816, 52028885290184946669188431921351846800043731818190372517969920, 7065731483663076442472630095512294446091621117104954284179456, -2725027319407140942476544481836126492698085740634785458421760, 0, 0, 0], [51793046169710827514583113400860293876815019477059143215349760, 110195472357729503566850839666265111622626317355001489559388160, 115489744644400738236058833570551490226823781168943172859985920, 57272978369291183745171377646089846472741105466992752590848000, 10805861966309806005231041891446167040809945373142019452436480, 0, 0, 0, 0], [109960782841642757013288051710488231363015831361901902734295040, 134219234324962970084410802738696177148063813462656300057886720, 88548332314376742767968642356776881281457912902981857637826560, 26047978554797270511132392114595811114464228317862420660879360, 2761523446439521655640272236538638398286495216803711213895680, 0, 0, 0, 0], [173485457535019535836767395238682627415184968795724847125626880, 115039243039136616688267824600953827199753800875768292363468800, 44090938331436432750647237803302196559100594006604014535311360, 4680272652364780806934129403710504429078110550120753790976000, 0, 0, 0, 0, 0], [202233532825238681117472163352921394147487661660885470685429760, 66642229611729552868010403023419630316521051010128499913523200, 14448591135633574408315537031962531315563397806727040052756480, 0, 0, 0, 0, 0, 0], [168897275923064501923129764703567651917222295911753273940377600, 22963174099798212611243646264686445480495574626732900215685120, 2490134866039045973716297044873604280755157120643411078021120, 0, 0, 0, 0, 0, 0], [95198265462542275823145188187369111892237812835943710300569600, 3469459236085886909250067104388324459005168480751351077273600, 0, 0, 0, 0, 0, 0, 0], [32255317383684303865138629429697872877097141728777963831296000, 0, 0, 0, 0, 0, 0, 0, 0], [4932162287769716305304266616498775270624906856940122511769600, 0, 0, 0, 0, 0, 0, 0, 0]], [[-8793164971477862505546318506263210886257970032337693442048, -165595476220690865743980794383734879652566205546080252198912, -150959369989043268329817629257766872603584634516202814701568, 892149246594940931046951631159420139914383756127811061940224, -944143494517426009574801113003588512206657285977848938496, -1690619256897791471562026820033363993763050883963600439869440, 4691088793836294320429676151821821798331509903130055755694080, 10225661208553787009082892881687524524831515776539348885831680, 4731202584241752668855937401466502913036754088218203258880000], [211627978048111761573727735746875446152030183783395380690944, -43118330165141194318359840001920994406830060357695471353856, -3231946012157153906586516137311735219962469211075425496727552, 6057105011876398944931547946299281585551890008024706476670976, 33607419733532197084374133173794770141255914134162183848722432, 28996176290836340184420166039926198767210505507497183406981120, -4421114889928380450606564590029768713942950357714928182231040, -8844071746685269964824735272052629315878182121606489938329600, 0], [5571540334695313709312622093155162719007855792140171987648512, 26209727681553234672915445900036699438460835485299354443448320, 32521934607125534160358931903881205431049396126902081711767552, 18098058009862822989732777789438978432030388542026988927320064, 52146844720143801578996647391420646068807203672153389325615104, 82032895320648354301872672038703115161008609400846616016977920, 36176537078102805393894097873536413597597690174361979532083200, 0, 0], [46563485862222300297012986516688349527907136285126423067230208, 165677887755616961932211303386478599088918332641669887450677248, 222255064704459473537225335235688573425156478804931555746643968, 107499297089234693762415194723618762608211615476381335378984960, 12495125062753534794354123192530636486840303753831227330658304, 20204957998039759233548033713779370718114042172108950753771520, 15139034137268340790645215664725792149141711202751089947443200, 0, 0], [228333738236984092357851434493635463186313511902943938388951040, 505665791148480371094001195492186248546636476185871835262353408, 532241433481109644635565526419458224503780391534858196637188096, 245832181778444463739060581757825089375546185247369334924247040, 23707880100557578157181782916510362382287187434810009324617728, -7947219691679918039414509396523163272142643885187011077734400, 0, 0, 0], [773290829122474685584538496327535697784821516833164200918384640, 977715140877715932956027284251926659318463987221599023529984000, 683472935250395924328180844339217548566975108364628058942996480, 240902994632696299363120535471011200061956312226172862977802240, 27080990410846231000264514881338090278628286438709107894517760, 0, 0, 0, 0], [1896243709185769226179471074163022438435414435672356993357578240, 1317007563881435195747959593757512737263629606045635725964083200, 523744628400320298195257702200787805048286604319660654251212800, 112650214373430590134831823278963437739475604307077184188579840, 5801711852981202056494905975117601507053412422847535052226560, 0, 0, 0, 0], [3372619642065686818957667720542809112735422577341252192970997760, 1256576807388900645497573251667315796098803483661113862400245760, 239703174199604129451478114492246631340592005596472687439380480, 22039628001039780023626961255551733705658280612663170328166400, 0, 0, 0, 0, 0], [4280712645267638893984920479369200847426009779136672659585105920, 810417469680992984739458593531344966194829541751838465683619840, 60207839073078868241528747183806331161959380505900181283143680, 0, 0, 0, 0, 0, 0], [3763845125206329114239283691430027578015761336944068585932718080, 313438254471668899698658971604856626729569349902418792037744640, 6506993137347514699643169195553978833859151286843328545423360, 0, 0, 0, 0, 0, 0], [2173367730022176885660846185576549323186767648410786887158988800, 54203979709955311527703445159128573420167182724021111226368000, 0, 0, 0, 0, 0, 0, 0], [740259533955554773704931545411566182529379402675454269928243200, 0, 0, 0, 0, 0, 0, 0, 0], [112569351038508819203415026305972047353086109440751031445094400, 0, 0, 0, 0, 0, 0, 0, 0]], [[-39852745116463454034612722809410985361475598136581187174400, -1808163111133270787973357610883530907985633838026670259306496, -6866764516309662822992365661187705062574836740074273924710400, 11411527298448675769654180876263703064943576812307230050222080, 68224313282827591742517282785543538866080827731221732940316672, 52374441261166101771412561729719178854931388142793134975221760, -75297975944006886712369890244111362353694930889686238510448640, -120761822784652516053470607580138361424192380341724469767700480, -44803779078447886460882269254000944054068740984230777978880000], [1038995197098323987707115096623883690508162555489322014867456, 2874388949256325964850934251611325380120825025739528278638592, -1765570857223682300432232426774888644462353109422019155329024, -3736809442845779084213444805673059157636633041947367435141120, -1751022663479136262826308744220557469814338200107986838355968, -25021252110552559425211155403775359127450773116054913721303040, -40735279762684832620048317144027920317046145587158353287577600, -17327419424262027383411365864275012001253791354224015468134400, 0], [26840255597748921616890047478433640738792647838711501857751040, 70619508007247501896277777479024490311521849946564617427746816, 46386946199201763222603258271182480663984600709742458746961920, -1843649835750320586303952321504072719374850181698877227270144, 23553897424362989633005884580626996911329521958925073880449024, 37738750213534778132486839066341236691135451996820046379745280, 11082073051120920839086802121072700264361271550287386781941760, 0, 0], [304036144515043216416989208382969920314076315589995471845720064, 551591984255435757133536267421825482082292089940172619917557760, 325783557332986073404496109174913594675138536687296212094681088, 12186790165198521766786031130455204415278445247285360494379008, -13632676280308211343745218712291698602569453279710505636724736, 3895114361129302272777372540276841093098262545934550638264320, -5043393783449174507673716048954173654375447084441569696153600, 0, 0], [1881762490456471580378814941364526662944777943106994097440686080, 2350843440327615304317233886062815956595354840363382097171185664, 1037905032175618333751101257698424612240752552879000385553956864, 65040432365673176506122491730446257868730318123539403972280320, -4721682815930634242148904280935055964239925944455446323527680, 12376442932857953249413342311182678852822928236691518537072640, 0, 0, 0], [7110487566141476429338798612283545169128302428514883916173148160, 6173079386594739753086959863654042000244957216084395014624378880, 1887984161261445326274820880130503460008514269019691954596741120, 69435955708271940587958077783198361791067443692717206027632640, -5475706496364397496808808496305530726633815435228301062307840, 0, 0, 0, 0], [17516696733230405384922728494052274398954512585402984060000665600, 10449316310930671478704542017369481383795797773859448464343040000, 2079682078759043714608215567915266992420598483229385482357964800, 27684740194252191301103487671319832915974416848588672314900480, 3784620901036326609244199524697905017092582592476983181967360, 0, 0, 0, 0], [29201163932949777708290921625394742578028887871841702265309102080, 11464189148898517912803099695841950645591702155695594496988282880, 1361558004459712328772467655328323305050939281143015938782658560, -1460272962611934288944257657398754186629760718778819862855680, 0, 0, 0, 0, 0], [33451795205394535585767004943304912953812632216502365912815370240, 7892044002490907690608440942870738010130002600957685823134760960, 480016329767154295927168318851464850071069042407399146777477120, 0, 0, 0, 0, 0, 0], [26156113882189955428365756767045156931199978993286601511261962240, 3103048717922617877172602688443205438445516108088599985289953280, 67378692497995636146251816344629716678870173147582999560192000, 0, 0, 0, 0, 0, 0], [13444587776305869330210047917083765141910018803648013958066995200, 532324776060912246237482471295826251800858476259476710516326400, 0, 0, 0, 0, 0, 0, 0], [4123670131148213892848277068966219712338437150387429355972198400, 0, 0, 0, 0, 0, 0, 0, 0], [574828723841465624238582757321095006562147629173109405253632000, 0, 0, 0, 0, 0, 0, 0, 0]], [[98593439772750381482891489006608319550758129686193689853952, 4539294019956168579099120737783136763033946743963376846635008, 18005466836123661644579169947440896008347896246499221235040256, -38439147328236481070041142213183017198936573641148803858825216, -235521950711686793705924407432814560522518534107568465575411712, -259802126520988397066453805389559600919708466893295392181452800, 82939877289599871755793869503068264743321492920760112387194880, 272485284633915613374026910674659142315429824448918239271976960, 113261044146583715562253272092291815972316880456569648578560000], [2192939413404722405137304118120240385754859886674768222486528, -2287590057387244726471802459623125776527951878479669184430080, 1871639113128471787923082821769804670445755197951285011677184, -6357583190477489779375457056508282198648646978753171912916992, -192529256203171467418223302376250964890368482678260139995168768, -414261880255379802108926643829650983503276235150908669443440640, -315168926108700235203946849828555043973756523899612695541841920, -80817710089929030050186866459311964482046931447864843304960000, 0], [113173601958328452606700305592883547230029815210302312407891968, 84507862873801052262148124693882479574123498673183462292193280, -156436812442098641065258362368280852617562618905802177528201216, -123831672172616013539783866655286088953434784934601266116427776, -11017289603922303646952627459416740093843889166454393164267520, -103966150058104884105489257268973018456262268330830398299832320, -73304599607075088516693620689269892970744631807089036010455040, 0, 0], [1537170524882337608573668620711822583831805532439828503749197824, 1515490982634212445978460258170941585803561578561815685988614144, -169914683834639808085076309897656895702879343466751167404441600, -483054577323329834395833944486573263988471251244913283043426304, 82442284404762427931042057921708703882099410059343288384618496, 7644656291963338378339169214691915706730567908480405030830080, -37501632849984956307175583170943883620665667947673331192299520, 0, 0], [9889257623833109817668370192828299062962811447005384095865765888, 8450186296457338582965172990485179650550960416843385081765560320, 1004039096796726246983279321219185643788841734294036936378023936, -868959800412732056089914150238793498292105272605025113630310400, 115564845284238674222839218485427317187705085483031558608650240, 45589283955982956238581856275608462876211177633400676344135680, 0, 0, 0], [36129380018738284309089168585240309355136884406433564292452188160, 24996558423511046884966468637437224979181298184977491961179013120, 3541853002990685027075872748602209567078161228348222748890234880, -911195223277732651352863355048797215206525665078563752116224000, 85361789069001916869028311453796521196683805101041567756451840, 0, 0, 0, 0], [80850183996063514647591276477547940777036212267858502167591649280, 44757900819100619289589408061912560627346942573623705209258639360, 5090425785720926224687212380204060125764082009358263516051537920, -552116426420980411377861685156545473086682920222515608546181120, 42157107596315303619317282441743003712967996891705873876910080, 0, 0, 0, 0], [113457590563792788202955094029281584083008481838138542633433169920, 50318097808131105287476404710738968151766390981312518810543063040, 3785771911201625353329951525825636838006488499839753303349002240, -152763072378036366915282904134260107135271278983485696256245760, 0, 0, 0, 0, 0], [97429848832417165581835797922580876289037410828922684400562339840, 34877367040630109549367878790146692277271839214011405886900142080, 1394172426346224928299428864134471350524072265892017834798612480, 0, 0, 0, 0, 0, 0], [45535496350965419632429094171542463871099715224008755979715870720, 13667879505995363153536742041766740914425591677575134224947609600, 188932637536812043825745896323963810447444096329213040761241600, 0, 0, 0, 0, 0, 0], [6031201239060345845267926233332600324556843763261939106237644800, 2322685347929641481900025296217317463204185682374962426203340800, 0, 0, 0, 0, 0, 0, 0], [-3529494238971314870515663115750268564807106366609571152763289600, 0, 0, 0, 0, 0, 0, 0, 0], [-1181381793587466756430463810262303016487865278610410207340134400, 0, 0, 0, 0, 0, 0, 0, 0]], [[-14313401290557422731827069500881672393612310234872449859584, 2560903606831385542492792072020740979213334379932459336728576, 14578255627958443655058945806069828066114186189859725575716864, 6205378997510597715495148219944228747396034914066149702369280, 14903806742073371008915420897507699673597483598937941979693056, 297724820912487451877290892496680683136747387436628105494528000, 711043673750702633644628036511696845366918546621952421873582080, 626936691115144946317415812589441088502197242248823002103808000, 192916107982323227955583193729009324782917269584433538662400000], [5360773778590286697530708919983086174782173331427502422228992, -11256755610342911352013399969955235615287798001499983537242112, -8268840008178275774612535710724384916882054885625935505129472, 60067569621224694806668829235630456210565223651428659244302336, 2146402240938956363047318897247291303418348345024308915994624, -157004081243525101581053327678830012101983652842572411683471360, -137706843253490324811527388869316128118543829252915928928092160, -31427794910731833323916860145578693376909096858903122018304000, 0], [316699766067658273981405230244255123752486899922414854870138880, 122950372923820210493091541059629010297287134113441990649577472, -225144341411725276726994398217845690090179201222262237188587520, 28463596740415336415079615195879261985699456002299552166051840, 200406271614420380243629073028613416912177556718644543887507456, -28352950012317453074363559812334919999945987494240592236380160, -59151155953310001637962674329397325445807485013034987107123200, 0, 0], [4774134940854147818973656718117020526411888092000076615540277248, 2459458168240576129171372030706819170103560518343992897397850112, -671189062176359407650140453073367097226905876269628732806791168, -339623697867830386243411863578798863022395846690248149346287616, 382357599673615494031431681325178170405054974490818382443577344, 44846910510823104305263987988412857656564742651943059372113920, -28987200901595931504382356788381478011125900450150168437719040, 0, 0], [33620913945927969734189601973055034114422180927628941452124356608, 14566950188683256084960968420253413657659444366130725234382209024, -648816817715931741387706411913464938886397348299607482256326656, -993489231757782385229943121101711670958621751871420936224768000, 407376704573710300867667684700652236673832741473590289027301376, 40430323430445713200452162771701247091746999022877983899648000, 0, 0, 0], [132705463478488035122485328512571227548991839317368525259978833920, 45224242110125314729056549632892714529123717840253860862282956800, 421997055807598337947680305999618665887067128754093723609989120, -1286058569479806077632025572898895811552219165249240937005056000, 258659314960147603051471530800754412076745953300883553029980160, 0, 0, 0, 0], [318689630677335954917638658213891036852942695668607787892725514240, 83888828173008895870511500271801597460125392454245880961423114240, 1351397819410267213834561265477411439178715978795326870577479680, -836986334266837070257597488990870306284737622134829451407523840, 78160061072713423710847914758779974377885956010118078560993280, 0, 0, 0, 0], [480483913500504486376439748672022380818435552720436632664397578240, 96513052059729806544775525708567786567153014328012739997377495040, 933840749871539189890323297466577006691247003544830989544980480, -221168148768474172085813737576809055386732110907629594361200640, 0, 0, 0, 0, 0], [449668343738925080448654148247509151999629000774651439526382141440, 67715205438491087920902439169820348021225160053818311265558200320, 137937703403642276000104261744266467716347341832152169547038720, 0, 0, 0, 0, 0, 0], [241771954845950630525645463707197272521068069890854113543685406720, 26603244475813036647453987974514511538806757083267122446739701760, -50201097096380611323290660052494568440388753745420282861977600, 0, 0, 0, 0, 0, 0], [55146271007265850234088569494195942774432130423643369955026534400, 4493959801172538561336572865516475325515753528026298362888192000, 0, 0, 0, 0, 0, 0, 0], [-6462664347895357891051502056972995494152864179994042094007091200, 0, 0, 0, 0, 0, 0, 0, 0], [-4163626713534274229527995522334031985229188537397385917523558400, 0, 0, 0, 0, 0, 0, 0, 0]], [[-109790782583840753445590242638570470697544320118410297999360, -7666641747478074354315135259983386778602868279006590599692288, -42559284107551883540885107746171853518342472996280518601342976, 51515835979281431637410009101047422193253304034899648575438848, 696597337563897553210321923254868420022946301532667058377981952, 1610667635898751742495869420053763971440956140805408097115832320, 1633852477733943255905139074187009393281475303128160418261893120, 761792713798670410475737455250988314083503204960702182132285440, 128533355491556383897533255339688612474601108980434368200704000], [8382371947719408720503854604882403937295519233931647666618368, 1741522664395279697300141115781757283696569327886450970066944, 11844328195075296015219378254696619219511954321026691142516736, -22157503394794039532850344362513887134684625308899258316881920, -35791895789482185209802284421633302183599069698668677778374656, 85687399267283210517042265015511784057099367981992263779614720, 138999848123070472371627444575065240855911905112882269871144960, 50903670819761831800429836264366454638637854922304586252288000, 0], [619919281290388264911341383666004350649803291546702813971087360, -79967926447123576201667538937520695010473695546235719222558720, -69804065115607630156123064736178739399337621320962187609505792, 169561696593141467761663576314168317950500825305173669951045632, -22083993562194334139350642053794891507910838077569681495949312, -109708313441760643414620966318513690672380020342853127163084800, -23698310454597256640127745147729607099880376512682237152460800, 0, 0], [11554535190977857866435164837062744650207162584355588258121383936, 142127132251745882944466445211294200288860115087879111306117120, -1394606893257731767821026359062680912344350723889679415851876352, 200235287864813092180930452182306786381147193441283402088054784, 99603763557916177067972014987725904446181523156166022910705664, -94935531448089181484949880645798748067076289797194744279859200, -16140616752886901089799681750898279401347886618288766100439040, 0, 0], [93242818721446064615580777191254420308895865266522545120935411712, 5199268667963148374926664572094910803535965730255883920023224320, -4953124565318298512737541502754712125866764990122178060035817472, -38725684344060511800957679276416337171025556559470230010593280, 194580979722883694648607302281878048666181935299249197975339008, -19624209324683159335339719424280345570797576246512010804592640, 0, 0, 0], [408659627772531286875003751252400074986377781308986974500699504640, 23905756484781222143816025898207143758356736121017541450698588160, -8917543370804735259070117058925937646406433363140417938805227520, -231831926795265463662831827356358840692465000975794273056194560, 114852994850429189957919464135883750230240056948403011395256320, 0, 0, 0, 0], [1082274180820079492094710434950830167438446879463293604641562951680, 52481118986562178781149671375652374929955935268508404408416993280, -9432100120227937571238688742614225734325221623518960063516508160, -143797977250096268260637482476342988573106837160213779023134720, 22870587077395058141471844186518932654077160647452799270912000, 0, 0, 0, 0], [1820693982657031249058009461690332036578978727473734153013255208960, 64959432871539571677474552346073724307604251113566635554011873280, -5925140923495900574941390887744850597072308181943165214617763840, -24004147538006859572317284458375015706063193574085453561200640, 0, 0, 0, 0, 0], [1972172335361658093213541028791514368984528635560124704112613785600, 46440123017571081351745044441703013874789519214981986407059292160, -2032061166670669777966251402871464417970536216517382122934108160, 0, 0, 0, 0, 0, 0], [1348098765911544060828499939798370413966700617571378299135265341440, 17918184745609913397598949165391539842782068704750910250386718720, -288105685401119999205944762334385831661537545173435025415208960, 0, 0, 0, 0, 0, 0], [543670440312204439616737038641002232559905869498366876642915123200, 2889500221734159725744431521253416795334069677673770601414656000, 0, 0, 0, 0, 0, 0, 0], [109350533432741176021074855156100290300262704011805393420288000000, 0, 0, 0, 0, 0, 0, 0, 0], [6386128965891931642499259934325191308494022814464377177191219200, 0, 0, 0, 0, 0, 0, 0, 0]], [[108332880012572429702183995702918732788848142525614040023040, 208818798527804317560994356668023940848297901664227033088000, -16116845282468743319016119472741734360171909196467558412189696, -63953900594022901509887180577415161921571018466338928112697344, -38333284865947877811456636524267179221687444080799975443791872, 155539307849890814735177451312357739480628374613403486073651200, 301789141986220456647374069760610296080790962820560498007736320, 206069223612260395247506375462782573799571936805266665934684160, 50432021302049206295841747986097949493111080377162393452544000], [8637568651726757370229977049067557075002160232956002230599680, -2776792916433281361094552649189561620946140355018879448121344, 37811298916525995617960651253089488029466736597797083675623424, -57033345441488638639485877106433159121892778639230505930719232, -185346162066320860560516848892134873870784180834958112295223296, -70332997149153592106621979317850613110248192062007806840012800, 57975922917374074325058764465799964792179749624912351896535040, 31446774609090106265319309851486878935535002859563582719262720, 0], [972471240830849273051563873891952784243580706709844902996344832, -428755152379837063551171723428459686719830021237709697431109632, -11032713977498317301244497908167746227484438859597078759211008, 179566082087652352969195252493398340219603561371546266762215424, -277603879485879772455733005160392905766595972900486700637093888, -249362367178501257226712439526596146026045843377364931916595200, -42335859403439142162348190015095050434062954094098894972518400, 0, 0], [19400102748966259024730420264871319842985651197781069437081747456, -3002117596488347855278087087717708512109458975271104368590454784, -1356692976815395454108784956611952788482620021567653032121860096, 733660465732073873303981748128241272429828606378185864066891776, -79807753901693360853626573554011457107489461287384800678641664, -149914501792861529535554926780176359557024158013123483769241600, -11161954176014631910125129076135888663350045494558288951377920, 0, 0], [159688766892028730038504814494942692332862754212708704984437358592, -9260361260320809465804238022853530680765976775708386971927707648, -5143765256692870347184722878466078906058119055641269908329725952, 1254526553467466151779766252032015733894575191665872560277422080, 79550668334526539191019766959279789558679915595737671569244160, -40126662615069390774889634512587481943161057050158114159984640, 0, 0, 0], [704232309442494266918186524836301286927354875500135314640800317440, -16662459846831970999475129108070840329777848118211022246945751040, -8910087924059355757988810926244574561172643618994573738340515840, 1280715269726370913978120782770251584308128719924278086745456640, 63342362208762263452731966253444360290179990730066943530762240, 0, 0, 0, 0], [1865654521085593394008450860994636798069996245995980361134327726080, -20807159871507838410157449825183362724561600545557914552757125120, -8149796415642558282039797624811152356836517557513501109345320960, 737863178047904098426857249582697204906022459758960753854382080, 8983915225717609205371098145009057052499117919077203863142400, 0, 0, 0, 0], [3127951624061060657136290897770536738572433794807992105931699650560, -20530337419623804180326560947188418355463636980175533104577904640, -3640988057660012856749635514944351249938486419330325956505108480, 181202133800867989308757363696044538313670381413223505739120640, 0, 0, 0, 0, 0], [3364911781921956755689344176769328156038752335255086328617432514560, -15644822532532197068856851246503048153284733178574395937789050880, -440374257302434741180416836215525506063963319212497001051586560, 0, 0, 0, 0, 0, 0], [2273241196834158684600576729394935910190587560671887933547583897600, -7559937606019730426224043141183047398097796424973455918586920960, 116460443390895339955562255133102171252689308939917779061964800, 0, 0, 0, 0, 0, 0], [897655811974952308650713907251035628419963903730429112970169548800, -1617225832889671218306768504070195962344515647444124676023910400, 0, 0, 0, 0, 0, 0, 0], [172318203975397597401589716260271465513513318698834335597854720000, 0, 0, 0, 0, 0, 0, 0, 0], [8268612193287632230922929143791921130856762692801823048414003200, 0, 0, 0, 0, 0, 0, 0, 0]], [[-42977098128377547296803536541142114449113641211971386736640, 471805329346307280530813703438567093577717246744224325435392, 3506681994472093751070339610523391126172107860160483950592000, 1092345182575707495009514275159083659825632567490386226839552, -16951631742742464562302276163308829651509762396879568603447296, -18785157578111572049769952497523181895874275536508521891758080, 16639503535242204384461139172410332174611049178976062422384640, 33557795181548975373322511081285255135771624294408859502510080, 13202286963090462609039516527910900320565513765417438412800000], [9280213164252344565880494968387864304766503742393983531220992, -14598857891198833935486644926685253531214673191402972844654592, 16150646671155577448402620153723902281270543785145324386910208, 39268069588433846306376660182285387556352968497164297137291264, 19617491058439123457450035731684807926447104422356877167296512, 13451426049011321755139697146484657604766457316507194344079360, 17688642800210630110915742262030537526053241705654834723553280, 7610105066030555136760347687253936588668000585230636537610240, 0], [872042887803723537639782343053284720247084432171533660745367552, -324911909123680549414930173502820735524496084524262164046807040, -16803198616972471500201041880706730185875283982110425977192448, 220267422452072525294630460227294388783880946587931062076178432, 37120402459874812271151123915630954585802112971172362894442496, -41589728617695013539909897594189255830244554604974177884569600, -12872318518953475796122144177547800168970195530118203566981120, 0, 0], [16188688701008138314701269407134275635402726048518043846513262592, -2479404995748978229854911434483653165712493310262522939642478592, -680005188567289423470709266234071653359791034632842525670375424, 648887731302750486893584525985823356310641930955023800319606784, 128741858144293300225488071219529974891963200077974592156598272, -34313163603970237220858049058432241940899854104302220874874880, -4688332605825767962442437391120733131144320675323064866570240, 0, 0], [127537616644795734971871827475274948382250570317322209329680482304, -10066329956044075522965913899563934748500932289740883274651140096, -2777660802624540103198818078555963140672999860558483185985388544, 1069814545918641644714592372692750598581364298724491725499269120, 169174966675533288036411385376225484036239647661404096869433344, -13504206366408773928118365947176887839279481752035306084761600, 0, 0, 0], [540326708573666149476787845838091082754375718327338380880206888960, -25938408788691859398838921567538405095990207210372455748746608640, -5227804545977739265131740675689255584405747540134560816819077120, 1040651318441506724338334300823573075978833398350737578131456000, 95952679642085347063571661787916954769376276109644589558661120, 0, 0, 0, 0], [1367177602233829932096347583477934922123693593635841748754487050240, -45146053870727849143500840641005951652291696882903858349940408320, -5255194811409730297614179381267624703051968318496927931328102400, 566432841378956726874014849676995315917584014741750022018170880, 15539004836485864207083069580117561439600707044314270788485120, 0, 0, 0, 0], [2158408490060030639489157019886833532713137280808301579030830776320, -52825128217552005857904787022816924792825623628932672042586603520, -2740665936823098672020265583513025205195363589783961082884259840, 135509623036662834193139707855832280699933467802740549914460160, 0, 0, 0, 0, 0], [2125419594936055648118020174219091858980422468852778944768811991040, -39481501070375081765479204385002089489007212793667176196714004480, -578952148841990253280393648798777919162962338606275184474193920, 0, 0, 0, 0, 0, 0], [1234987574316014077106281656733299513115039013569939159043738173440, -16891302110664769647098786901346610896246235052581977386217635840, 4941460836454608082080982248333436121681268599631577192857600, 0, 0, 0, 0, 0, 0], [348739073165215827941257517179267268667440599730211987227305574400, -3129904066364525564010760837337519388439578908275397809196236800, 0, 0, 0, 0, 0, 0, 0], [6150421706497811281980270791124879736926885483339869761988198400, 0, 0, 0, 0, 0, 0, 0, 0], [-13674707828838654057247024842702036354767270873847065399525376000, 0, 0, 0, 0, 0, 0, 0, 0]], [[6411255147194402094154458281884245837195000275797712830464, -43384863197641759745717395739316800778417190134472079572992, 425636414395828380991755192459505003115497777185626800521216, 1237270598375209741435142494530190607005266020170735326068736, -879979094308730745639512631248139085569735407816946562891776, -2687010113971056857705213009846928506769472117929901629112320, 2226722262810346604012329489451981396457631176863734573301760, 5706254459187397595328616201812812803652995386470488174755840, 2436633849006219660986148036045496047536718448453817991168000], [4528597295120309315912886780493416518115120345471108281008128, -1817309458131340532782737545649334163785830863441864977022976, -6798185467449297044898771714016256758852694549235970716205056, -3353365267738383160945423689169432805408441819773504982089728, 3261524959174133642134427730695970207502684734503343372632064, 3579779691066572970162738535855558497089729187011693327155200, 2165863771890188231059709737435257738507238473278486709534720, 882460380089014760137480895755912193650144305558786586705920, 0], [276610275105099330011807263059997103817357759505161829214060544, -48115868909458143193968911881920088839282897738312853254832128, -62535141153958465532034702189671459414781472349803427200499712, -15295535837747966061407630326212486554307435299554215220740096, 1276413335304258008618843858596799242200281963976942749220864, -3986829427295772257818503134098422280059336003820746902077440, -2180998461598491012965859663611012844895194629213805839646720, 0, 0], [5156922402941701941667307675569834914687120015778083160027299840, -549194200206585444647333272158621151871164335367928272323084288, -422630553799515761802374870420302065371867372869638763541692416, -18424839361869041563511135584449944080376274841540515122380800, 14700501409305073380759908517176712922815601791793040134766592, -3831597386207242110027725124603576546375282859982986873405440, -990535811852474543987314185331453287173970991853116493660160, 0, 0], [42574840736849901953912111344173385543964203928369232269927251968, -2857858612582698176189399612027032838708677341941198195175456768, -1566164436901348378745628931801939065513691373775065313894727680, 13856344974321584795285842864954177010980481057829651826606080, 30528002958844154885183462309676290788543264043194944709459968, -1619457021267979673584382679877967613264146385631192830443520, 0, 0, 0], [189755233921350020820969331823149960009680680042428321787082178560, -8537012887379030896931310440039020300109442810517518191217868800, -3241299739395613431261559878582252078365727404946183083639439360, 64291364456725245757181623011523735507100994782540268463718400, 24263537599220251190740438988630353148656725924043169778892800, 0, 0, 0, 0], [505289641666872290836411400853414187329283461065757059388517908480, -16162624436917714423122986286306947931629840681090944017692098560, -3868897095142557947817593785706904107150849047971268738940928000, 65297425017910567008482609745098012658137774070960790689546240, 6228606023067492253083738122325191788192722949154782838784000, 0, 0, 0, 0], [842648387791959006595008955626049285772887240720924797996556615680, -19849639796992690783027106744490041516113082076937393556233912320, -2614822645024104773044101085967833774449438748209816277509734400, 22481131281665265302208502854707273932664139067754648331878400, 0, 0, 0, 0, 0], [887057326911907213436328563046247401266555439318642771319093985280, -15320902184517203647393855794270539455834753135777266722521743360, -905611218530141492620437475310550222356435751516983667562905600, 0, 0, 0, 0, 0, 0], [569505572600459988036960996169446613065014898211378791072179159040, -6731610335044002448654394615130021240516180161993371466481008640, -118028931535754275034559965749621484391610285312991495674920960, 0, 0, 0, 0, 0, 0], [199527406717937341560653462242220545808952343428935371247635660800, -1279577790990572006025588507690948015346161948331728640671744000, 0, 0, 0, 0, 0, 0, 0], [25879451475009435302955067197057959904142158048474319141050777600, 0, 0, 0, 0, 0, 0, 0, 0], [-1775732460610559036005037535822736173354250391027870534624870400, 0, 0, 0, 0, 0, 0, 0, 0]], [[770288630699379689339812779476448186236587340746538876928, 7985712481214252042942726880874765583616283936323885072384, 19479529601959977516854391170973199824461248382067114246144, 55332939230921128576938793362233583063204346421700552818688, 56897396340704557736495845235197242585764481327927782277120, 345093305849742045705034888948183502355302933930005286092800, 981019607710517727949241058441621721607649648256681047490560, 979386876289438066590866294626551067972844503536424735211520, 325741493233006049166100467828477185681716229827410788352000], [-1051810165147203225733863472531083120088640606122224050503680, 1459369958431083897666227951927073452534877896969813445574656, 468095860421079762310958283127703236820460092135693661241344, -320625272475722145673615633695055111528041002815173357993984, -55972050692332482442307525566758026445951678386117554470912, -26804002603462162353439618425713332152409701766277911019520, 12673665465900797674616435513818738803789484991366761021440, 40949771609526319001451014894309135610005183033389225082880, 0], [-25333423977761378893151647455917499276315875049588811433508864, 27600712829921453593360631628612838505320564485310971648147456, 8607613769461118532577184858384028230007882360793282438496256, -361108786790798298044383870768411380366306265140830303944704, 198268551435200279399245209199282381224003869407965974888448, -408395449135001123198526423649256368953065428521493085552640, -254251269701075404808727042158396028590119834462917230592000, 0, 0], [167877246890879172471487885063034439215442104742899303753711616, 215703963515256271162393538661046237987239459501540648551448576, 33599542950926502693747933868478583108331625109998981735251968, -409130350495660383505046993146227567730724930143517889527808, 1942890669867639902219194719032021014376827338655110839402496, -171860096278308792482010690046505452292865142590045400596480, -123421503708219840692671383790117270271508180037108393574400, 0, 0], [5247443397880332242810380178463964737754719920427952014870183936, 917510466825296689286493357460750186511789974658012618768252928, 37178925370562069208700815803310653897144329918549452442828800, -2474052177934893985093193782158381618677227253669914151485440, 3425303712427928994406122878891148464977791272513529484148736, -1229649282422163563461560075557273561074923346459707310080, 0, 0, 0], [37421004620400510658350370524377081533549265900089627319614832640, 2299485635846005219135706689113054566029955390947877643406540800, -67209164202413263530638448607160973362159887015186455897047040, -4655535527206351358593017491491976856987738974218328683315200, 2593755483035647296186472731522435082198290037684807139328000, 0, 0, 0, 0], [134085131308055535353005939303522268872710140997232762821594316800, 3475969898865357035043843871791054441256208155044943261964697600, -240368453764298761169729979907636612582299741578816961978040320, -3390720376392768010427994377025245518946407072029935098920960, 723115939833915035351193782294509579751535922688610910863360, 0, 0, 0, 0], [283725509861537186595854733009872288971623561466102742101650309120, 3117840344266317060723712055720225765147733834284014037914091520, -284124712979612076938225632856039219136828747028988979503431680, -851507973100465306654695482848790114807480904993073130373120, 0, 0, 0, 0, 0], [375384482621359495687557968092143911073218978871263812610791833600, 1539042996297835430134311191083933566865368477352226152891023360, -156349341266572757274685253174718991418290168926968641644134400, 0, 0, 0, 0, 0, 0], [313113979157696752762597742964225950206317270434576882032202219520, 333791933781544906862298202892870598883631277813650073751388160, -33709423137451455718422837302193480930940302038907691896668160, 0, 0, 0, 0, 0, 0], [159051809759325066899148472534503094860820738008050643687702528000, 8160685214759697269798675922107139731254903782998789849088000, 0, 0, 0, 0, 0, 0, 0], [44462716405766418477896207278769860772065803919867444916649984000, 0, 0, 0, 0, 0, 0, 0, 0], [5146501313391588195652527593170500319982273895249060006828441600, 0, 0, 0, 0, 0, 0, 0, 0]], [[-468094262039613125021881954787051794359259588763892842496, -495707077559218188453756851447140688790127491651364454400, -3278728978957186799575552645206144984628753408290258419712, -13245269066559922775538228919612891689862289768491813699584, 13869478228108982799644967314992615748373468067998424104960, 117336081133072627449616959834913797744480112887369899704320, 188559446966675590079438803785099277454696764621753071697920, 127095218103986012544539434488679004122225565133986919874560, 31958299105197829774021707116673676926242066202430223155200], [-233939636820136362865958848920804298900666585461078827728896, -132883917755722232226565755587411822344800282976873397354496, -8800905645415836237092736727993756146401285851594440572928, 42081894294603941767584273815932019630129207652372134756352, -37124520508704940914531728815028668914629439282407314292736, -62411977983479157449625223062043945934221541864148534558720, -23458131557292168510669611685496799636170239219608888279040, -1635208909249055999051216918684827151623974302064731750400, 0], [-13640582180281979621724240160105311757475107617344742645301248, -2898747169555788349141620080885282969342906407626468187176960, -651968406778745167903649375573438565339427808355045196431360, 234885558953514666925567196993454102062875442919683993370624, 81219097760295066987084856397343657345380033961441236090880, -46390476470520491978313443610709952478849463224611414999040, -20701983635159995924033237650839445286919725885746912952320, 0, 0], [-237110460798226532192261809545601814064447135453887637630222336, -21724118748993966509602685284186361110506338823441412672978944, -4089406857360315974947476513958960325452762228969902534819840, 177496804420655981450285014661149540473833339749016109318144, 234950308437203021573691807221748010311016456514713876955136, -2029032224945691894702565137815932328234351697420437422080, -9902874634472181214325767307193703439922436861248122388480, 0, 0], [-1832546336427955498014616786773102819298861496855075138190704640, -74807696126752319228395130742192301827093210988320417424343040, -10695731250726159371075626307492683769275663451465018045890560, -625603014277203203880207436343074823983758406572896220610560, 243445087969786873814310061878818126262648677222207182602240, 13381792612537995214203388805567715230212216691105653063680, 0, 0, 0], [-7584547826102289889548604272304232184985163401903537255769702400, -116679415405339903137727995653362877843744126785595475272663040, -13987968599997657822919106176965665275565197462493683400048640, -1475433046612753201957349650491564854739525386244678494453760, 127192523609628493547522706641281592473356424653336509153280, 0, 0, 0, 0], [-18296741275076811642953637183476496087882574199754783826630410240, -22218243035564310898307883784460902816602583910296992381665280, -8648474887966361717141975831585285391963319790113301421096960, -1209599266211089574495974353506382015505194234276841783296000, 33456678141668890777622484360707645828016964388435294945280, 0, 0, 0, 0], [-26170245044089574264433574338447294387631950742880965664157204480, 193141291804273852428895937001289803027399306842927618567700480, -1113983796589697702331736762889049520047222407767962974945280, -357964891909136190322570774612110617955225992750365818224640, 0, 0, 0, 0, 0], [-20595799962944190285197845311428536504494482796943825466787102720, 288304466847040460438714982224504763535508124357794158482554880, 1202042670129767000753477124143902041831248414073872292249600, 0, 0, 0, 0, 0, 0], [-5457127441450361916735464190428073138824124105540476352268861440, 172936311533707888730579429091988713636960432530818820084858880, 405499673270843576750390667042665888194969943489480679751680, 0, 0, 0, 0, 0, 0], [4052882608032754572347216514986371646990256312785914867954483200, 39161537925155244439546630756677674628900416112705165852672000, 0, 0, 0, 0, 0, 0, 0], [3596345199951061768945148412175174957733954680270324318076928000, 0, 0, 0, 0, 0, 0, 0, 0], [832926499434399523782485526393521326217954239213877499789312000, 0, 0, 0, 0, 0, 0, 0, 0]], [[80334118347084468570014013617426801445755074552799428608, -26397572948092877359891136064025279622184522493559046144, -718713255362612744725830231043405080559775741297005953024, -2330466707850349636434119814245690412696545523497894412288, 1900242327276922070535150622681724557301426228683905957888, 14757521971155008073630175833450003690523938735394117386240, 20359962843711030956808161979652425132878920906500263116800, 11444763740768953411744060264463620832529685915056325263360, 2315051041737678856448446145747128511850007436972575948800], [70446646010601580014673051253407877276868998931687552319488, -1949576245466522928063598313721214623900268219249478074368, 529770198562820624482745634154711701916285441328459808768, 5481573052965236641681315316814254978928901008960805404672, -4430472199385558931880332156517410838070490900460109561856, -7316757959765602115924682742347261463684252887064510464000, -2768383593064790996126820313911750746660260630427452047360, -348826633742671185921005900468942737952050517860795023360, 0], [3483185151938611859360349364709260012061424138310326272655360, 60132453061730686428235722470935817375351143598472246067200, -54076129045698700746668186808140170225073620112887831855104, 24287384779769460517274228525213507255005793068034090336256, 6553779542615459180162288257955630928132332211445753184256, -3802868756989094093201298060174227139276764740200903475200, -1109681664700211453258255048299581427162520048463029207040, 0, 0], [49535238114505652926518843368540813958664973989378045186670592, 1109685152031201063726771838845913408678456230238701125369856, -277436560101317016291151207811349149906796627400747621810176, 28633869877689780857997401473608667390492985469411627368448, 13629779880950598341383757926715925500172546875937439875072, -405474709694429014209369121122902188225525386565889556480, -514059265325268955053169033868975344219105469852276490240, 0, 0], [315224278785329902106585399215191720434530800684970639185936384, 5992964849556761338785041733658819547406813243050629917573120, -501503961502817104380272474214643665668825000913836772950016, 3418799572829666716280382124105923023704553161598561157120, 8828167357473248477893343153676428407834818973777224794112, 1023311106146675627613556376658134954543353165384274411520, 0, 0, 0], [1061932456013157732923494989570842777887739355560572730789068800, 15509104017095944964260490966539448205539584943362412642304000, -215686020670750128276709399416870410283776570276623039856640, -25671976504421264709794243600157372591707128251157409955840, 1584080596881899458096758356405613916137225672701257973760, 0, 0, 0, 0], [1969493186361194498815665206761984125294717480809481151111495680, 21640363222957502011027664424272609692040181583456260839178240, 485181784565035838794694188706701373506461035490732838748160, -26619608339845289159158242774366917876746805517669755781120, 299540419116137059862721087714668262830128944060164997120, 0, 0, 0, 0], [1739528622968342694983645018786934995214434654340874164586414080, 16017034368372795946737744358454012590351571104139212908134400, 752480493441111117408361977283076371190833853231387545436160, -9113074184756417344365147292723548436451972711626498375680, 0, 0, 0, 0, 0], [-211890950031376501199505983183916332631405041701228080267264000, 4950820668211668889910296257333215997470447794777779150520320, 410367394907017708700867748966628799308332836439773958635520, 0, 0, 0, 0, 0, 0], [-2122627781554748963491534352822787964047696822357853609887006720, -443890448323937531545177334157624390062779064126437400248320, 80218564910846569786019710760521089563917847368759435591680, 0, 0, 0, 0, 0, 0], [-2138956569935730475538756544461926661484030936735794379463065600, -454403087816769740783369677034885111806619559588651859968000, 0, 0, 0, 0, 0, 0, 0], [-961769805527900210506065737410639651036770125141225161673932800, 0, 0, 0, 0, 0, 0, 0, 0], [-170684036550548652293781459634763519763787008119122453069824000, 0, 0, 0, 0, 0, 0, 0, 0]], [[-6934786308097455804049067942359920094830993971525713920, -1676704099076097336317173013503887584062581338863042560, -70832757535461254265494052250476520699252048501414035456, -177379384024931237890883705722912165093654554835156992000, 205184726760593969034939164817453744479969458701610254336, 1139320937344673162807260709060778397603926446494218977280, 1419961574312418794284950706323604911901782583102868029440, 717977931519986474617397824662716697346003417584485007360, 123938096439613349103513264904762833755595566276306534400], [-5212853830274839067708495777245423487493930294154692132864, -123359977006204732529450710202202213027219810557192306688, 334690806741889428212480686109192301037603344374317449216, 172821562764831123392685787898837202661590126054774669312, -323597157922742168748363170905172117508771889719665491968, -426642243080622564708388419837681041695161543002884669440, -163533208184987294095126279626082792224341933204774584320, -22884714411850594338887909539882177952816711319410442240, 0], [-247110100806361348517525950220906098892150080618428144549888, -7756439167315849322252858122487899471660250444042524950528, 1280135847112717779366488084458397307639433338974971625472, 898291030646755945171158932926347359483199254573359300608, 132685405480853220958387255937429276399881077366630383616, -177226636694402990363851407685562573916885683329931673600, -33987163430300082209089119803433825310344001325660897280, 0, 0], [-3436024634534495178771583630604273380530045804214532689625088, -89349533340946808088057471195858218700965544115164023881728, 3727370669100862504650627904242771775656077362801636540416, 1293948960289126969271216154070241287082119091923898597376, 229613474857721030331879312480296221212574539832627298304, -55500246181588884274792085958174391387308444811788288000, -15690112759999871067039901889364906933660108217783418880, 0, 0], [-21414449878110851727130004864813019421603596678976393262923776, -480693556406639993098777505201552359964747244764366345601024, 8198666531137122757392956251407602599837734198870584328192, 1852582439992878783863226483579586881006948728902086819840, 7080362526041654028116380191970982802050618583976771584, 27172621273084966472412494947968038429783920020490813440, 0, 0, 0], [-70339151111981836123018858358019508363491389894197288516976640, -1459421910207279007973484515582518784510075254756596976189440, 9150638778545024392750288213343261417008746655445208268800, 2425412888122340538790027465809836457971455110894499921920, -140626509129375273048684152047143281819825159100935700480, 0, 0, 0, 0], [-125354039555916238898834025715702705837729717934702365633413120, -2700824005178339238701432881856388772513259520061996510740480, 1982421246518861109442689877571249106891080416390262292480, 1742333821486213060037574495018197678114426666727946321920, -37057340707157176148461701668502076341934503904589905920, 0, 0, 0, 0], [-99312919249213630878287388308036138434080227536036605984768000, -3120644057543367163853249510699713333793402799843715904962560, -5041267911110342239301996992281950578116082581266308792320, 463227985917857277976756371691133714509219666547536035840, 0, 0, 0, 0, 0], [38158045723870494434055147608774035543156911776026587876556800, -2204954370281631119193549780254976936943635156331604402503680, -4389897741201238051797657294100523807625972636101262704640, 0, 0, 0, 0, 0, 0], [161166002008992022181939886752185197064125494661911386899087360, -873721048070333250065010682305519207055450885767903722864640, -1100999155417122372297918146167158954472755977992305377280, 0, 0, 0, 0, 0, 0], [151350636845304291206525278842572570915922511639504150855680000, -149041075134395186562022292188167258635700828534704229580800, 0, 0, 0, 0, 0, 0, 0], [65844651458713522064044185523404407833594951024171414034841600, 0, 0, 0, 0, 0, 0, 0, 0], [11424269294312224656299228094425753493865653463760892434841600, 0, 0, 0, 0, 0, 0, 0, 0]], [[305026688636076198141035387720983511992485486960574464, -291005692631617117325977367447196188172516491085742080, -4126165751579890143518641856021100166312013200443310080, -7062068052580337654014894264963040639954079203318562816, 15615328681634969240014847773525405242202643090129289216, 59824579643700101945174158290407721356470660426062888960, 67780937689381228210449366256000253414517708832867614720, 31749166571274798181477013701226159368325850662311034880, 4877879390267253091389832577560923556551749905730764800], [181348589945293193111822113457387577044537086406232637440, 21572039422548488254058672462938093767647253036112281600, 10586049865647584180123248489168478396045663124087373824, -3555938814997177705219888959203824532282712476212002816, -13994287762502514814455888545540565883523025053172105216, -14032328158326224318282587329300647688268995884419645440, -5665694501343419665017739680242735170858551719535575040, -833152778622558169032970829443540053133449467265024000, 0], [8576135826324510930206746280178989445173170050509561659392, 453257974287229836496655535053547140965423822250912514048, 102212247492914041720959504764042265627894562955779375104, -752406844712965055100381139221393398774657892785061888, -4466215567822400897207296051977082711680214668668829696, -3315896741770063996307923997803408216674033792115015680, -261798529137221552193195456628750167876914084094935040, 0, 0], [120256371277612398592404133243408906421189147367663797796864, 4348243045097444625591457262152727034701094592916377042944, 453553645528861578110897348543399329783487958110246535168, -15812871402282074780647080264167180498363661643646238720, -8955434255391702087400616237496046559962774861793722368, -2386034636879014747374597083565927231896209299320340480, -169970706291011731150577027262362253529606169265438720, 0, 0], [756909458069718389351234355471067924368042350671069987209216, 22624440628965248580088473745276414779068176706397869703168, 1035174535543805528870836906933753588058904304136396734464, -10107759750824871060495103973076515282540137472663224320, -9460045433571023392378736252530563869475188964625219584, -131640323499225777518187369464679929099841518897725440, 0, 0, 0], [2514331040115358837722004054301730825172271168649267762954240, 69862091843120823837774261522907174751090924843593535324160, 1208059451512515000450579319318910509618642056396354355200, 23055663255082623996368249506207345943965064520102051840, -6029609858679831372866386527439238988561067623107788800, 0, 0, 0, 0], [4551933118539255491699315873360356893870213455327289598279680, 133793533047633220763935407417788577515311230876785332715520, 606584318797472827690735148531261840478027629548661637120, 33141890303058261397152978237205684685127550792284241920, -1264225001935838327215638759662469372312983390335795200, 0, 0, 0, 0], [3751659997956553742287166099074126827854960236291791173713920, 160518357416946677671583940778753285913685428278852897996800, -46913289226768093909474014218069522172233182528206274560, 11824085014173771893108989052755662155983431622931251200, 0, 0, 0, 0, 0], [-1094208799865311128761718035916018438249367887224763360215040, 117436360497229855281423571812792639104886621426399628492800, -159808648172580445632436841843441066356716375433417850880, 0, 0, 0, 0, 0, 0], [-5571464669646759246755456436132425484600629544047842689024000, 47924790971332913603480447345197964436349059780166287360000, -42184930100877418567522542642243042945871020224183009280, 0, 0, 0, 0, 0, 0], [-5350802932181004940170389858958257072476917366423407296512000, 8367229103694465753656287521845939748771325632114484838400, 0, 0, 0, 0, 0, 0, 0], [-2354327026624863701210000288130957455026902404226287350579200, 0, 0, 0, 0, 0, 0, 0, 0], [-411770234593943837430293207889211099479565333180942437580800, 0, 0, 0, 0, 0, 0, 0, 0]], [[-5643668991910807323998105205180523645841378742632448, -23945524291474270501255827754285059031199613802512384, -132466634947146052634026300247773079158741584983359488, -104682655163169244108248388549879461201352758090792960, 793443011697075904068752574084164288015096105888907264, 2193005948726581871602214268813710882280059429254594560, 2255177793600770813463481803040529478613197047652679680, 989565305068509979585461325162094191703535969883914240, 139141079297184778429078317952296755526882142715904000], [-3484491749410494523453253829937772292365875142392283136, -366688305191171294273270572452147392799641858929065984, -262454746780430508190079316579945453859510877071343616, -278100859703451332695442195009303454029790832760979456, -287320514022319987613252114712310003548674484401602560, -231489505559737395370465070782073273307339143145062400, -109878033495090426296229491770390590852358149557452800, -17178448433154208684219759234789696395330316350259200, 0], [-171038868323573904783539436730683449046053740895772082176, -9988923874924987477842965705996597394690116821129887744, -2086066326636322137593991004015906201530174902850551808, -668278667997528542534107630709400131574069584707190784, -134178157817803157828376144606352566319290747199684608, 64585428721937828593541456532694929724865001899950080, 20147047813012888027580451228429167849292470786457600, 0, 0], [-2457516272363709859995521487601268524135274631427742760960, -109957539055030823610226537102868881872392120258191687680, -10209763551108997466218277912589139924306505147476869120, -1692053063599563196190255447065152847379980138686971904, -335233471124593582924656800492711534932140055534239744, -20892758952010967842378654884469568687490006012395520, 5060349015227891878930242371588560986192774074204160, 0, 0], [-15800617744839951679026313859664870917549423932143889809408, -605943919886776033471650138362156299598216725507017277440, -28098174055261145254297231609197262196689209998004191232, -2616882610631187894928689427052510981096245115203092480, -159912523537286567479785358497183867449199048964177920, -19439007666603839004331876195889895994527386047610880, 0, 0, 0], [-53662367894972331558898017921759431488095783891267433267200, -1902163322421580652049531335978005959366751061272512430080, -45389945735016528364876072692302037726879249869549076480, -2695200493141880936084434024499237200414636447912427520, 12114650065547510515985033042586269885712300150620160, 0, 0, 0, 0], [-100014315863130230177702282477371350551446633598096485908480, -3627948267658937907897845185626595476500771007362016215040, -43784222714790113333867605930360754289878588070077399040, -1556191507282712257263390146526738295437704986361856000, 14649863651604880389976763979526765784939191546675200, 0, 0, 0, 0], [-88028968301541018813594603086309056891992087061301097922560, -4290011190460302216384156976576456198338022021319633141760, -24735235476084701566927165479040154497946303511197122560, -365858932163090856564076822796326443158594241335132160, 0, 0, 0, 0, 0], [13179946636474046946552373500685294278143260811094738862080, -3077100416479344785123358601257787785068847128357665505280, -7506822514895354395668687706166586198719717930340188160, 0, 0, 0, 0, 0, 0], [112550121774217365852837206952501851460885983277615320924160, -1227797468083833130993742721946010265999515001309961912320, -934485610398459540931698094940902263547007068180316160, 0, 0, 0, 0, 0, 0], [113038310864814697254615213596012923787901306464312387174400, -209305657286537964696123814919659722964725531370586112000, 0, 0, 0, 0, 0, 0, 0], [50882147200700069188535418748729488110147405295579561984000, 0, 0, 0, 0, 0, 0, 0, 0], [9047652308868296519296293546452919101922998481082908672000, 0, 0, 0, 0, 0, 0, 0, 0]], [[17574679616693833628643379385536858375527843495936, -459097131330720559177383333931793936246108615344128, -1729020247338752334856370725598015978807176357478400, 2594840188309355067194200651883258465457091689578496, 26204776243582550426386527026051512656720193797488640, 55536775904318500611352163865022676701857502797496320, 51772340140437924928892342681566043723302877182033920, 21343152307143580910698086558458852465242596704256000, 2796007488900542212408618452360197282938876770385920], [39022514202684880740981626552720375847314936089804800, -1825572801381239084103876242416174012154373652611072, -4843295762191903636422010354192238872974489204817920, -1357662401992743919859466383624961208768177102651392, 312677486423895828224244427121077825917159104053248, -181252428530815407219969733092419798523266570649600, -719695735208296791871014708655376101704764730900480, -144479635342904727070855680751190907257207893524480, 0], [2068004603226677307756400675917681046948421504203751424, 87491506671613597397259118093590396442063438023229440, -31023736428998265800259987508279187156733125090869248, 1622207547918140556980094987707476115681546852106240, 4952279910353628428846388167450516006889703574863872, 4395924454909266273442161478635880593212242982338560, 762886305535078507224289234758259728580657325015040, 0, 0], [30837834613783913898969484249775443527344727437277659136, 1519667009019140063963154778139622600743658627023241216, -92902964599501241501717228175516094424697691516698624, 10721566264725855236709968455346464947425392975675392, 1670719723403666243126353817794260128027757936377856, 1144454640768471362874554271105833546874638240317440, 179496310846343905217580053169040957914062216232960, 0, 0], [203957469483003255115755449891392918319662630251006001152, 9512901788942945944931654235825684696299390280721760256, -49166949831811525045338325966538283504728843659247616, 21727630703279855354142186326940555074440680544665600, 3375298360176711814848498128970797053804011004624896, -197918059723500488156715864722244331348876716933120, 0, 0, 0], [711590906811586971688658611245543554189711138335437619200, 30904395582787302750701842177233989378066762557921689600, 363472038635291685976664348956430539071895055357706240, 11423685071924661796328011349837450159209448724234240, 3597376975986449055292916473117029314397463086366720, 0, 0, 0, 0], [1369866790274833503012673212118672160121884416410774405120, 58698205369717464669442427748168387991061133633288929280, 937881374998024159514021118483946849509016005739806720, -3174124667412667468612291813199512686672517131141120, 946090415987410535885751379063449338998016704512000, 0, 0, 0, 0], [1285335238743928578090130190072625956628943952203795660800, 67830338694271950022881358054890126613068033460682096640, 996016280887841079921626691766780071669628565024931840, -2909504354277076708625482690360328584349307811921920, 0, 0, 0, 0, 0], [-31490757771180570164386143553593358004906510276729241600, 47056472227921378023431137589840348822615843805289512960, 505817403375989171398130246526936911857810114577694720, 0, 0, 0, 0, 0, 0], [-1414722089066081549527938784143529294037811887373948026880, 18046917587660858415348498080516199020214901666574499840, 100897612157676150513277109276030593823617392228433920, 0, 0, 0, 0, 0, 0], [-1498025814218245396800422820381044894047604907003032371200, 2944632367311467048777715127643989448104655918098022400, 0, 0, 0, 0, 0, 0, 0], [-692089878585941316716431097779266344699722180107593318400, 0, 0, 0, 0, 0, 0, 0, 0], [-125384680875770938023358941879067652918906234009655705600, 0, 0, 0, 0, 0, 0, 0, 0]], [[0, -156534985318936067040392987582814644720369664000, 8369826550320143665421640741702732670891726995456, 137415583290713777035663091006375159562281724936192, 537783224405932306613295779152464919575437103857664, 928507942935571887441471503496175112306852710318080, 785833585332409082506260567527569820415349720350720, 304011112051659222083804844157378680855374730362880, 37513902023492977302363506845110398982943502499840], [-252986881807761440425756177811887640133887525388288, 83141596626436264688074739949392459022699520327680, 133613359889412762617295452500318818365436806037504, 114299655479826007817888392446624219892698813825024, 110185254128541875872327985397630894751789256540160, 58686716539328613620855309530818295053709329039360, 14989620519735552376516422283065402542323893534720, 1502785519863473678691658595292072638905413795840, 0], [-15036097603626311690367475185217174681340112543940608, -10439218263043118186273837859746547692747398053888, 1208544139415440054141400863902241063294845063266304, 344300470892473379224770708406412366919496152121344, 189478618109588212546721350306190734984583426605056, 69908044389020535667568611081013517186081730068480, 10284379573455154251493747980751579689121952563200, 0, 0], [-235494748111591036899315830976598364607807619231383552, -11175195880116813891159374885377166887557157833670656, 5016648510201182982297001315835229208193917696081920, 723888956321739157534646443472296800502848430276608, 140707339598405075409720156260570856216566698082304, 25007305034528617641774847443148458584007392624640, 780543650522261245326861107415589428703474483200, 0, 0], [-1611197170359640667095348098344032955589517025835220992, -86085663495356308544901175153567184925760222792777728, 9504006380875751700081247281185204917744045884702720, 1156047263809579604404858598132550549271835207270400, 55838711360395630670877217102918269883355152515072, 3702510730608411605318241242212609221976538480640, 0, 0, 0], [-5790856387249710012664588714893240773000087420503326720, -295724582880020658035161300778315522840877735251804160, 5503013220088874481200260182533691637918927882813440, 1178543242794775331941082701924150631783697576099840, 1423874505982139298616940459476365840609894727680, 0, 0, 0, 0], [-11519171422706868328100551025892701389444931298640527360, -565524195978598369840103436591830991261815234919137280, -8056382087576746583222451085314833875493815540776960, 661328376938619721854269739022912651719812799528960, -5407961982158307942968316899974096237121104773120, 0, 0, 0, 0], [-11444040100218018498006803192583737748834137291976867840, -642266419095055740204073308218069806181521550758379520, -15535358174639289994629501990163228817100864749568000, 154698264014925717244804477937845573289348557701120, 0, 0, 0, 0, 0], [-890737455369030734566884201292447071480879029912862720, -431071721615031110869530922767722850848552311691673600, -9750814981181047757024783159814889526685986507980800, 0, 0, 0, 0, 0, 0], [10966689279860475897834275084073511618033003837563863040, -157918094100493018986148378930235933920152527044608000, -2207624257861341354250676206821635590835054995046400, 0, 0, 0, 0, 0, 0], [12282094563177351257548782703944309658048241466762854400, -24310960776659385740735515506339648714424163342745600, 0, 0, 0, 0, 0, 0, 0], [5824636301391070609433081620793583600492865569737932800, 0, 0, 0, 0, 0, 0, 0, 0], [1074728880324908692750607220059409341872123260646195200, 0, 0, 0, 0, 0, 0, 0, 0]], [[0, 21029694154572518658888592351641266321507745792, 352331248665272911267391244151679116859249000448, 2144783810478072223360799241681952386817122631680, 6193986529826805775927386770714330205559348789248, 9227815669287274539312986774887692856660926136320, 7125464254917688532494707809020213952739582935040, 2578918538829629901531463774910969901417140060160, 301584530780939226443171416764091375962512424960], [880503272579551568417935495610518428256888160256, -529533588215358359356838559052088592004703846400, -183894009958203902572385686181884139973371756544, 937320042516066788566699512692407092263465779200, 1132036735212387335229777861333690064151557177344, 809482103238900512252380949614419881375375032320, 349280971868293563997598629266082115383984128000, 45423079943440641687649793303608024863206277120, 0], [60664666955737817922507374266091264012107823185920, -4133601067887634372972166305977902570608238002176, -10358183065847383500458066265942699950154650222592, -950536437205149517547537557507859223112876818432, 536314586756882484143927272830112437391180431360, 14964454908480444637622235111684276412659793920, 25426330463966773189588222490649390010890977280, 0, 0], [1009701351904398040813633771545058910322417224122368, 36668116494753848189306525567192679405554856099840, -54283684700374821788031438475466209863117249183744, -9257816311373339501516066454940136592227161866240, -46363324455389412987889774447793497097984016384, -116504240758722753716355410084108337823340298240, -37940852489200419368838675747765886656876380160, 0, 0], [7182219827173878377523241926327805786440834717057024, 408831519154281135754412664888992768245634917466112, -118653935470701027855544927537165437336266295214080, -20023963598798582934991051957343158027561331589120, -812503687128238230351039480568386809754273447936, 36550350041952236460033069830308498140655779840, 0, 0, 0], [26641576338892941850655676425547142747991007842795520, 1529259395278235207962616298183537962964917535375360, -106458081292028798578474400283798937125156972134400, -19768376006113916933658212012515276138389354577920, -918128901597300200642787221498292817424516382720, 0, 0, 0, 0], [54721833507648196942876230819276055875543864453365760, 2992272373643069110913708147418576918140873500262400, 17453388074652442130912421817936932457241515130880, -9145930525171548212461101093081868866261268561920, -272538479660643850125898759821648149179237662720, 0, 0, 0, 0], [57155417227299463641130371522839350049741526018293760, 3379933927845904769646687263332321801950125484933120, 111702306093156778824474869763159420081205338439680, -1585172789862928516038390745901422908491484364800, 0, 0, 0, 0, 0], [9196460589531720180405434637490317532147287337205760, 2211927862935574480353429557136166208292757753036800, 82484605170762210150348543023572286782206010982400, 0, 0, 0, 0, 0, 0], [-48269240074608531361213212350199075235148198502727680, 775049378066770175173339071119738870279167971164160, 20301335729823470468561846394877872336820764672000, 0, 0, 0, 0, 0, 0], [-57221066787590984226106659127419279490859763184435200, 111462676171414341969857370343384263460243321651200, 0, 0, 0, 0, 0, 0, 0], [-27818280719451367418932247536179118064428032353894400, 0, 0, 0, 0, 0, 0, 0, 0], [-5220057427165458494288949062608433080973431249305600, 0, 0, 0, 0, 0, 0, 0, 0]], [[0, 75778704797123195559247306612757151942180864, 1857436602373498651021809386035672067346530304, 11397705773951772287416109456745959202798698496, 30352681991360335495070940598212709325501104128, 41258929757501638902549407328576903698228183040, 29310908729295030204664200926720824595888209920, 9888017402653745129284308746363651670902046720, 1098668600294860569920478749595961296766894080], [-1273727183856382705760292879353360316540911616, 888348463271804009322164631448209507508813824, -2505947747043143725927049814874328568466243584, -7359332297471748657404555075174442647213309952, -3257993829222594346293205399192487907934863360, 2675245779791642911187505035637264016987914240, 2197950296906849968283993480637009625507430400, 309000543832929535290134648323864114715688960, 0], [-104611699838080327918994601369853926056015167488, 16703885797214572034070693969076822000879534080, 23500359911610223665775707645410405886090805248, -19292240501461131734168924534409126411403001856, -22614915992140817481202425976058296192557121536, -6505565021053998609054799113818496272317808640, -408322147207799743061963642427963294445731840, 0, 0], [-1871807145770440423473092307288321826827723079680, -24001785843710012081483043703453544044333891584, 186224460587514244514350472519161875325582835712, 18223858859232435289334423268200464494134034432, -18332560836259376572284702778414395263060803584, -4894347899639437460756239876129776245586001920, -452465082041075390960554306474229596547973120, 0, 0], [-13908109450530357927015727626009274089690976223232, -764493831203567635696532274351667579587875831808, 461740003126600307646802633775506216245232926720, 85276792942083005798760731160045451277846446080, -161857427722010708961499101502976441041551360, -529715217999307774783087968555195625226895360, 0, 0, 0], [-53311647404495386247166539173866159989611120558080, -3268107466069951500289526949110643587372065751040, 485287806474884350486928609118408940288884080640, 92280805268962741932003783188719704544735395840, 6135867941825315057904102302431015992211537920, 0, 0, 0, 0], [-112924894334166035328130224118417817367516775710720, -6682445760930934130184451904651885344841489448960, 69789979971408799327671839857147023623643463680, 40677714448863509538551296918634397387215339520, 2604433155163263226016849178729711824032235520, 0, 0, 0, 0], [-123198388075962408666203646730621154260430723481600, -7621768789115060801274549968725391770562844426240, -309592794875275983566107406399818187602227363840, 5562009788992731635222423669829554064882401280, 0, 0, 0, 0, 0], [-28186720607895999279630792485454560680250431242240, -4922378663258567497171844947799155347420925132800, -265740467696319400349515797558523138655492505600, 0, 0, 0, 0, 0, 0], [92700472150422693516575684631807558278821403688960, -1662113925277327970325634273334065073055690915840, -69834122906242074975570430521193289925745704960, 0, 0, 0, 0, 0, 0], [116246004589948091176148654699437679956042186752000, -222480391559709265408896946793182162595296051200, 0, 0, 0, 0, 0, 0, 0], [57817091756579445348137094047878214504452561305600, 0, 0, 0, 0, 0, 0, 0, 0], [11012779382205608637740398866262517048467154534400, 0, 0, 0, 0, 0, 0, 0, 0]]]

==> anc/certificates/humbert/H16_joint_centers.py <==
centers=[
('4775.7072366048239779874027244746111840181943824543703366558584647083374603748872','0.0','-7.4754934882337788398225664241976775060275259112373988621133487273722785715253353','0.0'),
('137.02058291335092776911057282415522812283557169317693209987676251162334271664354','0.0','-1.4596575216051263808142187095233267537888129027298324183065478951966831710002022','0.0'),
('-12.910915827171095054041067497001027665614692660258518002666241729463555266770878','0.0','-0.93805425340690282754359026002828497065204648825064753716650117742620962116835904','0.0'),
('-25.814299256381041894201077090007796110895644492473611424191532227095365036329034','0.0','-0.27465442662034259948195783285836962409820329027765322468921468911452892268759622','0.0'),
('348.14935757678875105926307132986088250339621472326850920760077499811510831801142','0.0','12.080549769019331917498687582649917594937373989588945146753679653848947585911662','0.0'),
('63.328650324289735773118901341942377915313546345259446586245515376843957969969568','0.0','16.6845408934982994243307221561046756543867822263678169456606979634627293032557','0.0'),
('14.639252131714663528342112715100895651352517078486806774069978189318603056140452','0.0','24.123012048320190486394708121066834961284974901587333906550910254506499685983998','0.0'),
('13.349797296201127600839355151714098548590778000294993784878854934545042629830123','0.0','24.300782479543269736743213622751693474132300663056245156519296993036395268996194','0.0'),
('3.4341453230546106403970705259933455009797517389093870073511241120183275987295203','-5.0827229514398422753484707130750272627950964187519199516145928948514708256970818','0.15305684370055248500871013035446794566691931974339892344467598440064670728444974','-2.9717221599551830216393196604298469602356139978672088896239297771750145984481878'),
('3.4341453230546106403970705259933455009797517389093870073511241120183275987295203','5.0827229514398422753484707130750272627950964187519199516145928948514708256970818','0.15305684370055248500871013035446794566691931974339892344467598440064670728444974','2.9717221599551830216393196604298469602356139978672088896239297771750145984481878'),
('0.56652439947496226056498794554563784948918550517298637146736779603944240661798635','0.076218941754592090023253076706202586438042413614843817693687202838530601803794791','0.79777118347816199483191631979248953782595100305825482415743944685412482523734507','-0.90233651564612331466047439418082356656909372470945753058098324009009078637564207'),
('0.56652439947496226056498794554563784948918550517298637146736779603944240661798635','-0.076218941754592090023253076706202586438042413614843817693687202838530601803794791','0.79777118347816199483191631979248953782595100305825482415743944685412482523734507','0.90233651564612331466047439418082356656909372470945753058098324009009078637564207'),
('2.4255076140485561156427262150152130740180345994362176556110413456461405602908098','0.75327802501137379842190717154549541831562806027785879014726272041329597308339287','1.4161467910789664245198724065573274386035293684543222937713631679670164382349987','-1.6282196063309322270559245950023640766408145036225015078389042882557897972631928'),
('2.4255076140485561156427262150152130740180345994362176556110413456461405602908098','-0.75327802501137379842190717154549541831562806027785879014726272041329597308339287','1.4161467910789664245198724065573274386035293684543222937713631679670164382349987','1.6282196063309322270559245950023640766408145036225015078389042882557897972631928'),
('4945.9617194993216575979151983872536107449447315212259588555000899532217736792982','3769.2006307886917120987883017720102016108231998359015347480983498408254433696137','256.66338068291762950528932392486958170244559570103784148892431083344832962738619','-35.727396743611852061384358377539780106359469984657668378767360188970975573017135'),
('4945.9617194993216575979151983872536107449447315212259588555000899532217736792982','-3769.2006307886917120987883017720102016108231998359015347480983498408254433696137','256.66338068291762950528932392486958170244559570103784148892431083344832962738619','35.727396743611852061384358377539780106359469984657668378767360188970975573017135'),
('152.21579933431354196363758430661579509374269701442819676648793823370165203528901','2.2415035302360310686215136735313238941720625928360617829283552466396330932328792','298.94862359682163417239499954738538822489397844455168950558271083822343569239313','-0.019119900875465913267798143326427836554113184292884289822069738440687349307323169'),
('152.21579933431354196363758430661579509374269701442819676648793823370165203528901','-2.2415035302360310686215136735313238941720625928360617829283552466396330932328792','298.94862359682163417239499954738538822489397844455168950558271083822343569239313','0.019119900875465913267798143326427836554113184292884289822069738440687349307323169'),
]


==> anc/certificates/humbert/README_HUMBERT_CERTIFICATES.txt <==
PAPER 2 v8 - LOW-HUMBERT CERTIFICATE PACKAGE
================================================

Purpose
-------
This directory contains the eleven Python programs explicitly enumerated in
the proof of Theorem "Nine certified Humbert exclusions" in
paper2_genus2_arithmetic_v8.tex.  Together they certify exclusion of
H_4, H_5, H_8, H_9, H_12, H_13, H_16, H_17, and H_20 at the certified Xi
invariant box used in the paper.

The programs were replayed after assembly of this supplement.  Canonical
*.out files in this directory are the output of that replay.  No Riemann-zero
table is queried by these eleven certificates.

Tested environment
------------------
Python 3.13.5
SymPy 1.14.0

Most scripts use only the Python standard library; the symbolic elimination
scripts require SymPy.  Multiprocessing is used by the H_16 construction.

The eleven primary certificate programs (manuscript order)
----------------------------------------------------------
 1. cert_H4_exact_v7.py
      Exact-rational branch-pairing/involution exclusion for H_4.

 2. cert_H5_exact_v7.py
      Exact-rational absolute-invariant Humbert-equation exclusion for H_5.

 3. cert_H8_H9_exclusion_v6.py
      Resultant/Rouche exclusion of H_8 and H_9 over the Xi invariant box.

 4. cert_H12_exclusion_v7.py
      Resultant/Rouche exclusion of H_12.

 5. cert_H13_exclusion_v7.py
      Satake-root isolation and Gruenewald component test for H_13.

 6. build_H16_R12_exact.py
      Reconstructs the exact residual H_16 resultant R_16 by tensor
      interpolation and performs independent exact off-grid checks.
      It regenerates H16_R12_newton.json and H16_R12_expanded.txt.

 7. cert_H16_R12_rouche_coarse.py
      Uses H16_R12_expanded.txt to certify 18 exhaustive, disjoint R_16
      root discs.  It regenerates H16_R12_discs_exact.py.

 8. cert_H16_krawczyk_exact.py
      Exact-rational complex-ball Krawczyk certification of the 18 H_16
      parameter branches and the nonzero i_3 gap from the Xi invariant.

 9. cert_Xi_invariant_tight_v7.py
      Independently certifies the tight Xi absolute-invariant radii used by
      H_16, H_17, and H_20.

10. cert_H17_exclusion_v7.py
      Correlated Satake-root/mean-value certificate excluding H_17.

11. cert_H20_exclusion_v7.py
      Exact complex-ball Satake-pair certificate excluding H_20.

H_16 auxiliary/generated files
-------------------------------
H16_joint_centers.py
    Auxiliary decimal center data used by the final Krawczyk certificate.

H16_R12_newton.json
    Generated exactly by build_H16_R12_exact.py.

H16_R12_expanded.txt
    Generated exactly by build_H16_R12_exact.py.

H16_R12_discs_exact.py
    Generated by cert_H16_R12_rouche_coarse.py and read by
    cert_H16_krawczyk_exact.py.  This is a generated support file, not one
    of the eleven primary certificate programs.

Important portability repair
-----------------------------
Earlier working copies of the three H_16 programs contained absolute paths
into an obsolete /mnt/data/v86work build directory.  The copies distributed
here use

    ROOT = Path(__file__).resolve().parent

and all H_16 reads/writes are relative to ROOT.  Thus the chain can be
replayed after simply unpacking this directory.

Recommended replay order
------------------------
From this directory run:

    python cert_H4_exact_v7.py
    python cert_H5_exact_v7.py
    python cert_H8_H9_exclusion_v6.py
    python cert_H12_exclusion_v7.py
    python cert_H13_exclusion_v7.py
    python cert_Xi_invariant_tight_v7.py
    python build_H16_R12_exact.py
    python cert_H16_R12_rouche_coarse.py
    python cert_H16_krawczyk_exact.py
    python cert_H17_exclusion_v7.py
    python cert_H20_exclusion_v7.py

The three H_16 lines must be kept in that order.  The other tests are
independent except that cert_Xi_invariant_tight_v7.py documents the tight
box consumed by the height-selected H_16/H_17/H_20 arguments.

Replay outcome used for this bundle
-----------------------------------
H_4   PASS - no nonhyperelliptic involution; Jac(X_2) not in H_4.
H_5   PASS - |F_5| remains nonzero on the inflated invariant box.
H_8   PASS - no common resultant zero on the Xi invariant ball.
H_9   PASS - no common resultant zero on the Xi invariant ball.
H_12  PASS - no common nondegenerate resultant zero.
H_13  PASS - no distinguished Satake root satisfies the H_13 component.
H_16  PASS - exact interpolation, 18 exhaustive R_16 discs, 18 unique
              Krawczyk branches, and i_3 separated from the Xi value.
H_17  PASS - no Satake 3-subset satisfies the H_17 component.
H_20  PASS - no Satake pair satisfies the H_20 component.

Scope of this supplement
------------------------
The manuscript also names development scripts used for branch certification,
periods, Kummer models, deformations, and other earlier stages.  The present
focused arXiv supplement is the eleven-script low-Humbert package explicitly
listed in the proof of Theorem "Nine certified Humbert exclusions", as
requested for Paper 2.  It does not claim that every script named elsewhere
in the historical cumulative research archive is included here.


==> anc/certificates/humbert/build_H16_R12_exact.out <==
grid 20 / 117
grid 40 / 117
grid 60 / 117
grid 80 / 117
grid 100 / 117
expanded degrees 18 12 8 terms 521
CERTIFIED exact tensor interpolation; off-grid checks pass.
elapsed 17.775866270065308


==> anc/certificates/humbert/build_H16_R12_exact.py <==
#!/usr/bin/env python3
"""Exact tensor-grid reconstruction of the H_16 resultant R12.

For the Kumar H16 parametrization define f1=f2=0 from absolute Igusa
invariants i1=X, i2=Y.  Since deg_r f1=8 and deg_r f2=12,
Res_r(f1,f2) has degree <=12 in X and <=8 in Y.  Hence a 13x9 tensor
grid determines every coefficient exactly.

At every grid point exact resultant arithmetic verifies that the s-coefficients
outside 162..180 vanish.  By the same degree bounds, these vanish identically.
The residual polynomial R12=Res/s^162 therefore has degree <=18 in s globally.
"""
import sympy as sp
from concurrent.futures import ProcessPoolExecutor, as_completed
import os, json, time
from pathlib import Path
ROOT=Path(__file__).resolve().parent
r,s=sp.symbols('r s')

def base_exprs():
    P=(3*s**6-12*r*s**5+13*r**2*s**4+18*r*s**4-2*r**3*s**3-48*r**2*s**3+28*r**3*s**2+36*r**2*s**2+2*r**4*s-48*r**3*s+4*r**4+24*r**3)
    D=r**2*(s**2-2*r*s+2*r); A=2*P
    B=s**4+24*s**3+4*r*s**2+48*r*s+r**2
    C=(8*s**10-32*r*s**9+192*s**9+34*r**2*s**8-688*r*s**8-4*r**3*s**7+624*r**2*s**7+1536*r*s**7-16*r**3*s**6-4294*r**2*s**6-8*r**4*s**5+3000*r**3*s**5+4608*r**2*s**5-109*r**4*s**4-8612*r**3*s**4+26*r**5*s**3+3488*r**4*s**3+6144*r**3*s**3+124*r**5*s**2-5576*r**4*s**2+4*r**6*s+480*r**5*s+3072*r**4*s+12*r**6+208*r**5)
    return A,B,C,D

def one(pair):
    xv,yv=pair
    A,B,C,D=base_exprs()
    f1=sp.expand(xv*A**2-36*B*D**2)
    f2=sp.expand(yv*A**3+108*(4*A*B-3*C)*D**2)
    R=sp.Poly(sp.resultant(f1,f2,r),s)
    # Exact tensor-grid audit of global s-support.
    for (e,),co in R.terms():
        if co and not (162 <= e <= 180):
            raise AssertionError((xv,yv,e))
    q=[int(R.coeff_monomial(s**(162+k))) for k in range(19)]
    return xv,yv,q

def forward(v):
    row=list(v); out=[]
    while row:
        out.append(row[0]); row=[row[i+1]-row[i] for i in range(len(row)-1)]
    return out

if __name__=='__main__':
    t=time.time(); xs=list(range(1,14)); ys=list(range(1,10)); pairs=[(x,y) for y in ys for x in xs]
    data={}
    with ProcessPoolExecutor(max_workers=min(5,os.cpu_count() or 1)) as ex:
        futs={ex.submit(one,p):p for p in pairs}
        for n,f in enumerate(as_completed(futs),1):
            x,y,q=f.result(); data[(x,y)]=q
            if n%20==0: print('grid',n,'/',len(pairs),flush=True)
    # Tensor Newton coefficients c[k][a][b] for binom(X-1,a) binom(Y-1,b).
    coeff=[]
    for k in range(19):
        dx_by_y=[]
        for y in ys:
            dx_by_y.append(forward([data[(x,y)][k] for x in xs]))
        ck=[[0]*9 for _ in range(13)]
        for a in range(13):
            dy=forward([dx_by_y[j][a] for j in range(9)])
            for b in range(9): ck[a][b]=dy[b]
        coeff.append(ck)
    out=ROOT/'H16_R12_newton.json'
    with open(out,'w') as fh: json.dump(coeff,fh)
    # Build expanded polynomial once for the exact certificate.
    X,Y=sp.symbols('X Y')
    expr=0
    for k in range(19):
      for a in range(13):
       bx=sp.prod(X-1-j for j in range(a))/sp.factorial(a)
       for b in range(9):
        c=coeff[k][a][b]
        if c:
         by=sp.prod(Y-1-j for j in range(b))/sp.factorial(b)
         expr += c*bx*by*s**k
    expr=sp.Poly(sp.expand(expr),s,X,Y)
    print('expanded degrees',expr.degree(s),expr.degree(X),expr.degree(Y),'terms',len(expr.terms()))
    assert expr.degree(s)<=18 and expr.degree(X)<=12 and expr.degree(Y)<=8
    # independent off-grid exact checks
    A,B,C,D=base_exprs()
    for xv,yv in [(17,11),(-2,13),(29,-4)]:
      f1=sp.expand(xv*A**2-36*B*D**2); f2=sp.expand(yv*A**3+108*(4*A*B-3*C)*D**2)
      rr=sp.Poly(sp.cancel(sp.resultant(f1,f2,r)/s**162),s)
      ee=sp.Poly(expr.as_expr().subs({X:xv,Y:yv}),s)
      assert rr==ee
    with open(ROOT/'H16_R12_expanded.txt','w') as fh: fh.write(str(expr.as_expr()))
    print('CERTIFIED exact tensor interpolation; off-grid checks pass.')
    print('elapsed',time.time()-t)


==> anc/certificates/humbert/cert_H12_exclusion_v7.out <==
XI GENUS-TWO H12 CERTIFICATE v7
Xi absolute invariant balls:
 i1 center 1170594743385683/50000000000000 radius 1/1000000
 i2 center -7670307117848387/100000000000000 radius 1/100000
 i3 center -1124385882601649/1250000000000000000 radius 1/10000000000
nondegenerate degree(R12,f)= 12
nondegenerate degree(R13,f)= 20
12 disjoint Rouche disks radius 1/10000
max R12 Rouche ratio = 0.0030244907364486
min lower bound |R13| = 39.855705974802
1 -1.19015380919518468
2 -0.835709919737807726
3 0.948561117132675835
4 1.17912389590580019
5 -1.33835887049494659 - 0.129778853186912105*I
6 -1.33835887049494659 + 0.129778853186912105*I
7 -0.567402321520481344 - 0.189887139635181669*I
8 -0.567402321520481344 + 0.189887139635181669*I
9 0.929366665304805652 - 0.0646915851533125824*I
10 0.929366665304805652 + 0.0646915851533125824*I
11 1.61496852801564175 - 0.0371472505900654604*I
12 1.61496852801564175 + 0.0371472505900654604*I
CERTIFIED: no common nondegenerate zero R12=R13 over the full Xi invariant box.
CERTIFIED: Jac(X2) is outside Humbert H_12.
No RH assumption and no verified-zero table.


==> anc/certificates/humbert/cert_H12_exclusion_v7.py <==
#!/usr/bin/env python3
"""Exact-rational Rouché certificate excluding the Xi genus-two point from H_12.

Uses the Doran--Doran--Harder / Elkies--Kumar parametrization
 I2=-8(2f^3-2f^2-3f+3e+3)/(f-1),
 I4=4(f^4+15fe+9e),
 I6=4(...)/(f-1), I10=-4(f-1)e^3,
and the same deliberately inflated Xi absolute-Igusa balls as v5/v6.

After clearing denominators, any H12 realization must satisfy p1=p2=p3=0.
We eliminate e.  The factors supported at f=1 are chart-degenerate and are removed;
the nondegenerate R12 has degree 12.  Exact rational Rouché bounds isolate all
12 roots for the full (i1,i2) box, and exact polydisc evaluation proves the
nondegenerate R13 does not vanish on any isolating disk.
"""
import sympy as sp

f,e,X,Y,Z,w,dx,dy,dz=sp.symbols('f e X Y Z w dx dy dz')
X0=sp.Rational('23.41189486771366')
Y0=sp.Rational('-76.70307117848387')
Z0=sp.Rational('-0.0008995087060813192')
XR=sp.Rational(1,10**6)
YR=sp.Rational(1,10**5)
ZR=sp.Rational(1,10**10)

def qi(z,digits=50):
    zz=sp.N(z,digits)
    return sp.Rational(str(sp.re(zz)))+sp.I*sp.Rational(str(sp.im(zz)))

def reim(q):
    q=sp.expand(q); return sp.re(q),sp.im(q)
def nup(q):
    a,b=reim(q); return abs(a)+abs(b)
def nlo(q):
    a,b=reim(q); return max(abs(a),abs(b))
def poly_upper(expr,vars_radii,skip=None):
    vars_=list(vars_radii)
    P=sp.Poly(sp.expand(expr),*vars_)
    tot=sp.Rational(0)
    for mon,c in P.terms():
        if skip is not None and tuple(mon)==tuple(skip): continue
        q=nup(c)
        for ee,v in zip(mon,vars_): q*=vars_radii[v]**ee
        tot+=q
    return sp.factor(tot)

def numerator(q): return sp.cancel(q).as_numer_denom()[0]

I2=-8*(2*f**3-2*f**2-3*f+3*e+3)/(f-1)
I4=4*(f**4+15*f*e+9*e)
I6=4*(6*f**7-6*f**6-8*f**5+67*f**4*e+8*f**4-38*f**3*e-141*f**2*e+102*f*e**2+48*f*e+90*e**2+72*e)/(f-1)
I10=-4*(f-1)*e**3
p1=sp.expand(numerator(X*I2**2-144*I4))
p2=sp.expand(numerator(Y*I2**3+1728*(I2*I4-3*I6)))
p3=sp.expand(numerator(Z*I2**5-486*I10))

R12full=sp.factor(sp.resultant(p1,p2,e))
R13full=sp.factor(sp.resultant(p1,p3,e))
# exact chart factors at f=1
assert sp.rem(R12full,(f-1)**6,f)==0
assert sp.rem(R13full,(f-1)**10,f)==0
R12=sp.cancel(R12full/(f-1)**6)
R13=sp.cancel(R13full/(f-1)**10)
# remove scalar contents only
R12=sp.primitive(sp.Poly(R12,f,X,Y).as_expr(),f)[1]
R13=sp.primitive(sp.Poly(R13,f,X,Z).as_expr(),f)[1]
assert sp.degree(R12,f)==12
assert sp.degree(R13,f)==20

Pmid=sp.Poly(sp.expand(R12.subs({X:X0,Y:Y0})),f)
roots=sp.nroots(Pmid,n=60,maxsteps=500)
assert len(roots)==12
centers=[qi(z) for z in roots]
rho=sp.Rational(1,10**4)
for i in range(12):
    for j in range(i): assert nlo(centers[i]-centers[j])>2*rho

ratios=[]
for j,fc in enumerate(centers):
    E=sp.expand(R12.subs({f:fc+w,X:X0+dx,Y:Y0+dy}))
    P=sp.Poly(E,w,dx,dy)
    a1=P.coeff_monomial(w)
    lin=nlo(a1)*rho
    rest=poly_upper(E,{w:rho,dx:XR,dy:YR},skip=(1,0,0))
    assert rest<lin,(j,sp.N(rest/lin,20))
    ratios.append(sp.factor(rest/lin))

lows=[]
for j,fc in enumerate(centers):
    c0=sp.expand(R13.subs({f:fc,X:X0,Z:Z0}))
    E=sp.expand(R13.subs({f:fc+w,X:X0+dx,Z:Z0+dz})-c0)
    ub=poly_upper(E,{w:rho,dx:XR,dz:ZR})
    low=nlo(c0)-ub
    assert low>0,(j,sp.N(low,20))
    lows.append(sp.factor(low))

print('XI GENUS-TWO H12 CERTIFICATE v7')
print('Xi absolute invariant balls:')
print(' i1 center',X0,'radius',XR)
print(' i2 center',Y0,'radius',YR)
print(' i3 center',Z0,'radius',ZR)
print('nondegenerate degree(R12,f)=',sp.degree(R12,f))
print('nondegenerate degree(R13,f)=',sp.degree(R13,f))
print('12 disjoint Rouche disks radius',rho)
print('max R12 Rouche ratio =',sp.N(max(ratios),14))
print('min lower bound |R13| =',sp.N(min(lows),14))
for j,fc in enumerate(centers,1):
    print(j,sp.N(fc,18))
print('CERTIFIED: no common nondegenerate zero R12=R13 over the full Xi invariant box.')
print('CERTIFIED: Jac(X2) is outside Humbert H_12.')
print('No RH assumption and no verified-zero table.')


==> anc/certificates/humbert/cert_H13_exclusion_v7.out <==
XI GENUS-TWO H13 SATAKE CERTIFICATE v7
Xi absolute invariant balls:
 i1 center 1170594743385683/50000000000000 radius 1/1000000
 i2 center -7670307117848387/100000000000000 radius 1/100000
 i3 center -1124385882601649/1250000000000000000 radius 1/10000000000
implicit H13 component: degree in (s3,s5)= 2 terms= 49
homogenized weighted degree = 20
6 disjoint Satake-root Rouche disks radius 1/10000
max Satake Rouche ratio = 0.0056350080143651
min lower bound |G13| = 355.45050450585
1 -0.344313958979052121   |G13| lower 2679.25053368
2 -0.182167478501244753   |G13| lower 1608.23992675
3 -0.129888407724282265 - 0.0373208860892644451*I   |G13| lower 355.450504506
4 -0.129888407724282265 + 0.0373208860892644451*I   |G13| lower 355.450504506
5 0.393129126464430702 - 0.0449811228294216867*I   |G13| lower 31828.6853988
6 0.393129126464430702 + 0.0449811228294216867*I   |G13| lower 31828.6853988
CERTIFIED: every Satake root is isolated for the full Xi invariant box.
CERTIFIED: no distinguished Satake root satisfies the discriminant-13 Humbert component equation.
CERTIFIED: Jac(X2) is outside Humbert H_13.
No RH assumption and no verified-zero table.


==> anc/certificates/humbert/cert_H13_exclusion_v7.py <==
#!/usr/bin/env python3
"""Exact-rational certificate excluding the Xi genus-two point from Humbert H_13.

Uses Gruenewald's level-2 Satake parametrization of the discriminant-13
Humbert component on the chart p1=1.  Eliminating the free parameter u gives
a weighted-homogeneous necessary equation G13(p1,s2,s3,s5)=0 of weight 20.
For a level-1 H13 point, one of the six Satake coordinates p1 is distinguished;
therefore one of the six roots of the Satake sextic must satisfy G13=0.

The script uses deliberately inflated Xi absolute-Igusa balls, isolates all six
Satake roots by exact-rational Rouche bounds, and proves G13 is nonzero on
every corresponding root/invariant polydisc.
"""
import sympy as sp

p,u,s2,S3,S5,X,Y,Z,w,dx,dy,dz=sp.symbols('p u s2 S3 S5 X Y Z w dx dy dz')
X0=sp.Rational('23.41189486771366')
Y0=sp.Rational('-76.70307117848387')
Z0=sp.Rational('-0.0008995087060813192')
XR=sp.Rational(1,10**6)
YR=sp.Rational(1,10**5)
ZR=sp.Rational(1,10**10)

# exact complex-rational helper bounds (l_infty lower, l_1 upper)
def qi(z,digits=50):
    zz=sp.N(z,digits)
    return sp.Rational(str(sp.re(zz)))+sp.I*sp.Rational(str(sp.im(zz)))
def reim(q):
    q=sp.expand(q); return sp.re(q),sp.im(q)
def nup(q):
    a,b=reim(q); return abs(a)+abs(b)
def nlo(q):
    a,b=reim(q); return max(abs(a),abs(b))
def poly_upper(expr,vars_radii,skip=None):
    vars_=list(vars_radii)
    P=sp.Poly(sp.expand(expr),*vars_)
    tot=sp.Rational(0)
    for mon,c in P.terms():
        if skip is not None and tuple(mon)==tuple(skip): continue
        q=nup(c)
        for ee,v in zip(mon,vars_): q*=vars_radii[v]**ee
        tot+=q
    return sp.factor(tot)

# Gruenewald, Explicit Algorithms for Humbert Surfaces, Example 6.11.
f3=4608*u**2+(-204*s2**2-3000*s2+17748)*u \
   + sp.Rational(1,256)*(s2-3)*(s2**2+186*s2-759)**2
f5=240*(7*s2+3)*u**2 \
   - sp.Rational(325,4)*(s2+9)*(s2-sp.Rational(23,5))*(s2+sp.Rational(33,13))*u \
   + sp.Rational(5,3072)*(s2-9)*(s2-3)*(s2**2+186*s2-759)**2
d=(s2-75)*(64*u-s2**2+54*s2-267)
g3=sp.expand(d*S3-f3)
g5=sp.expand(d*S5-f5)
R=sp.factor(sp.resultant(g3,g5,u))
assert sp.rem(R,(s2-75)**2,s2)==0
F13=sp.cancel(R/(s2-75)**2)
F13=sp.primitive(sp.Poly(sp.expand(F13),s2,S3,S5).as_expr(),s2)[1]
# weighted degree <=20 in weights (2,3,5); homogenize with p1.
G13=sp.Integer(0)
for (a,b,c),coef in sp.Poly(F13,s2,S3,S5).terms():
    wt=2*a+3*b+5*c
    assert wt<=20
    G13 += coef*s2**a*S3**b*S5**c*p**(20-wt)
G13=sp.expand(G13)

# Xi absolute invariants -> Satake power sums, choosing weighted I2=1.
s2x=X/48
s3x=-Y/1152
s5x=-5*X*Y/sp.Integer(663552)+5*Z/2
s6x=X**3/sp.Integer(1769472)+Y**2/sp.Integer(7962624)+3*Z/8
# monic Satake sextic by Newton identities
Sat=sp.expand(p**6-sp.Rational(1,2)*s2x*p**4-sp.Rational(1,3)*s3x*p**3
              +sp.Rational(1,16)*s2x**2*p**2
              +(sp.Rational(1,6)*s2x*s3x-sp.Rational(1,5)*s5x)*p
              +(sp.Rational(1,96)*s2x**3+sp.Rational(1,18)*s3x**2-sp.Rational(1,6)*s6x))

Pmid=sp.Poly(Sat.subs({X:X0,Y:Y0,Z:Z0}),p)
roots=sp.nroots(Pmid,n=70,maxsteps=500)
assert len(roots)==6
centers=[qi(z,55) for z in roots]
rho=sp.Rational(1,10**4)
for i in range(6):
    for j in range(i): assert nlo(centers[i]-centers[j])>2*rho
    assert nlo(centers[i])>rho

# Isolate each Satake root for every Xi invariant in the full box.
ratios=[]
for j,pc in enumerate(centers):
    E=sp.expand(Sat.subs({p:pc+w,X:X0+dx,Y:Y0+dy,Z:Z0+dz}))
    P=sp.Poly(E,w,dx,dy,dz)
    a1=P.coeff_monomial(w)
    lin=nlo(a1)*rho
    rest=poly_upper(E,{w:rho,dx:XR,dy:YR,dz:ZR},skip=(1,0,0,0))
    assert rest<lin,(j,sp.N(rest/lin,20))
    ratios.append(sp.factor(rest/lin))

# Evaluate the homogenized H13 component equation on each root polydisc.
GXi=sp.expand(G13.subs({s2:s2x,S3:s3x,S5:s5x}))
lows=[]
for j,pc in enumerate(centers):
    c0=sp.expand(GXi.subs({p:pc,X:X0,Y:Y0,Z:Z0}))
    E=sp.expand(GXi.subs({p:pc+w,X:X0+dx,Y:Y0+dy,Z:Z0+dz})-c0)
    ub=poly_upper(E,{w:rho,dx:XR,dy:YR,dz:ZR})
    low=nlo(c0)-ub
    assert low>0,(j,sp.N(low,20),sp.N(nlo(c0),20),sp.N(ub,20))
    lows.append(sp.factor(low))

print('XI GENUS-TWO H13 SATAKE CERTIFICATE v7')
print('Xi absolute invariant balls:')
print(' i1 center',X0,'radius',XR)
print(' i2 center',Y0,'radius',YR)
print(' i3 center',Z0,'radius',ZR)
print('implicit H13 component: degree in (s3,s5)=',sp.Poly(F13,S3,S5).total_degree(),
      'terms=',len(sp.Poly(F13,s2,S3,S5).terms()))
print('homogenized weighted degree = 20')
print('6 disjoint Satake-root Rouche disks radius',rho)
print('max Satake Rouche ratio =',sp.N(max(ratios),14))
print('min lower bound |G13| =',sp.N(min(lows),14))
for j,pc in enumerate(centers,1):
    print(j,sp.N(pc,18),'  |G13| lower',sp.N(lows[j-1],12))
print('CERTIFIED: every Satake root is isolated for the full Xi invariant box.')
print('CERTIFIED: no distinguished Satake root satisfies the discriminant-13 Humbert component equation.')
print('CERTIFIED: Jac(X2) is outside Humbert H_13.')
print('No RH assumption and no verified-zero table.')


==> anc/certificates/humbert/cert_H16_R12_rouche_coarse.out <==
3 0.000455985145456
0 0.00132993807768
1 0.00439696453267
4 0.000541658606604
2 0.00137260219616
5 0.000840720702120
6 0.00532548254627
7 0.00653878546315
8 0.00258304656398
9 0.00258304656398
10 0.00142656924067
11 0.00142656924067
12 0.00391638441838
13 0.00391638441838
14 0.00992793138150
15 0.00992793138150
16 0.0334817387541
17 0.0334817387541
CERTIFIED 18 disjoint R12 discs, common rho=1e-3.


==> anc/certificates/humbert/cert_H16_R12_rouche_coarse.py <==
#!/usr/bin/env python3
import sympy as sp, os
from pathlib import Path
ROOT=Path(__file__).resolve().parent
from concurrent.futures import ProcessPoolExecutor, as_completed
s,X,Y,dx,dy=sp.symbols('s X Y dx dy')
Rtxt=(ROOT/'H16_R12_expanded.txt').read_text()
X0=sp.Rational('23.41189486771366');Y0=sp.Rational('-76.70307117848387')
XR=sp.Rational(3,10**8);YR=sp.Rational(6,10**7);RHO=sp.Rational(1,1000)
def nup(q):q=sp.expand(q);return abs(sp.re(q))+abs(sp.im(q))
def nlo(q):q=sp.expand(q);return max(abs(sp.re(q)),abs(sp.im(q)))
def tc(cf,sc):
 out={}
 for n,c in cf.items():
  p=sp.Integer(1)
  # loop i
  for i in range(n+1):out[i]=out.get(i,0)+c*sp.binomial(n,i)*sc**(n-i)
 return out
def one(arg):
 idx,sre,sim=arg;sc=sp.Rational(sre)+sp.I*sp.Rational(sim)
 R=sp.sympify(Rtxt,locals={'s':s,'X':X,'Y':Y})
 PE=sp.Poly(sp.expand(R.subs({X:X0+dx,Y:Y0+dy})),s,dx,dy)
 G={}
 for (ns,j,k),c in PE.terms():G.setdefault((j,k),{})[ns]=c
 base=tc(G[(0,0)],sc);a1=base.get(1,0);lin=nlo(a1)*RHO
 rest=nup(base.get(0,0))+sum(nup(c)*RHO**i for i,c in base.items() if i not in (0,1))
 for (j,k),cf in G.items():
  if (j,k)==(0,0):continue
  q=tc(cf,sc);sup=sum(nup(c)*RHO**i for i,c in q.items())
  rest+=sup*XR**j*YR**k
 ratio=rest/lin
 return idx,sre,sim,str(ratio)
if __name__=='__main__':
 R=sp.sympify(Rtxt,locals={'s':s,'X':X,'Y':Y});roots=sp.nroots(sp.Poly(R.subs({X:X0,Y:Y0}),s),n=35,maxsteps=1000)
 args=[]
 for i,z in enumerate(roots):
  zz=sp.N(z,13);args.append((i,str(sp.Rational(str(sp.re(zz)))),str(sp.Rational(str(sp.im(zz))))))
 out=[]
 with ProcessPoolExecutor(max_workers=min(5,os.cpu_count() or 1)) as ex:
  fs=[ex.submit(one,a) for a in args]
  for f in as_completed(fs):
   q=f.result();out.append(q);print(q[0],sp.N(sp.Rational(q[3]),12),flush=True)
 out.sort();centers=[sp.Rational(q[1])+sp.I*sp.Rational(q[2]) for q in out]
 for q in out:assert sp.Rational(q[3])<1
 for i in range(18):
  for j in range(i):assert nlo(centers[i]-centers[j])>2*RHO
 print('CERTIFIED 18 disjoint R12 discs, common rho=1e-3.')
 with open(ROOT/'H16_R12_discs_exact.py','w') as fh:
  fh.write('centers=[\n');
  for c in centers:fh.write('('+repr(str(sp.re(c)))+','+repr(str(sp.im(c)))+'),\n')
  fh.write(']\nrhos=['+','.join([repr(str(RHO))]*18)+']\n')


==> anc/certificates/humbert/cert_H16_krawczyk_exact.out <==
H16 EXACT-RATIONAL LOCAL KRAWCZYK CERTIFICATE
Xi invariant radii 3/100000000 3/5000000 3/1000000000000
0 fac 1.2 rr 0.0001833180864 sr 3.92807472e-08 K 0.48815479810639706 0.4399755186602598 i3lo 0.004075474572626423
1 fac 1.2 rr 3.44354448e-07 sr 1.94052672e-09 K 0.4066558641003858 0.5139647115881477 i3lo 0.21317094191349456
2 fac 1.2 rr 1.342109376e-07 sr 1.220989152e-08 K 0.5534513339949332 0.5137678746385019 i3lo 0.01173386034777446
3 fac 1.2 rr 1.147133184e-07 sr 1.712317824e-09 K 0.5831676482045133 0.49453476605047647 i3lo 0.04552114298962364
4 fac 1.2 rr 2.134441056e-05 sr 2.638760544e-07 K 0.5474361362447888 0.5257499909019684 i3lo 0.0027712701582311575
5 fac 1.2 rr 1.72254192e-06 sr 6.059050464e-07 K 0.5074534303386746 0.5281479110489508 i3lo 0.0009319742497276356
6 fac 1.2 rr 3.5110944e-07 sr 5.801107872e-07 K 0.5269588387794087 0.5231517260515355 i3lo 0.0008995266121454165
7 fac 1.2 rr 2.828408448e-07 sr 5.837464896e-07 K 0.5220769377348661 0.5233110576975315 i3lo 0.0008995134732490152
8 fac 1.2 rr 9.191914944e-08 sr 5.49217872e-08 K 0.5212585675886494 0.545447771726906 i3lo 0.0007937596565953788
9 fac 1.2 rr 9.191914944e-08 sr 5.49217872e-08 K 0.5212585675886494 0.545447771726906 i3lo 0.0007937596565953788
10 fac 1.2 rr 3.033104736e-08 sr 4.373359968e-08 K 0.5273469045749809 0.5274790051184229 i3lo 0.0009031405044530495
11 fac 1.2 rr 3.033104736e-08 sr 4.373359968e-08 K 0.5273469045749809 0.5274790051184229 i3lo 0.0009031405044530495
12 fac 1.2 rr 1.90884768e-07 sr 7.282742592e-08 K 0.5327365799881049 0.5308294433434557 i3lo 0.0008244842496607785
13 fac 1.2 rr 1.90884768e-07 sr 7.282742592e-08 K 0.5327365799881049 0.5308294433434557 i3lo 0.0008244842496607785
14 fac 1.2 rr 0.000430673568 sr 1.152140544e-05 K 0.5238769298416046 0.520868221000874 i3lo 0.0009010684987644901
15 fac 1.2 rr 0.000430673568 sr 1.152140544e-05 K 0.5238769298416046 0.520868221000874 i3lo 0.0009010684987644901
16 fac 1.2 rr 6.658687104e-06 sr 1.311453888e-05 K 0.6480717815281472 0.6477490700490425 i3lo 0.0008995087028335397
17 fac 1.2 rr 6.658687104e-06 sr 1.311453888e-05 K 0.6480717815281472 0.6477490700490425 i3lo 0.0008995087028335397
CERTIFIED: all 18 local Krawczyk branches lie inside the 18 exhaustive R16 discs.
CERTIFIED: all 18 parameter branches exist uniquely and i3 differs from Xi on each box.


==> anc/certificates/humbert/cert_H16_krawczyk_exact.py <==
#!/usr/bin/env python3
"""Exact-rational complex-ball Krawczyk certificate for the 18 H16 branches.
Uses only Fraction arithmetic plus rigorously rounded rational sqrt bounds.
"""
from fractions import Fraction as F
from decimal import Decimal, getcontext, ROUND_HALF_EVEN
from math import comb,isqrt
import sympy as sp
from pathlib import Path
ROOT=Path(__file__).resolve().parent
getcontext().prec=80
# load high precision centers
ns={};exec((ROOT/'H16_joint_centers.py').read_text(),ns); rawcenters=ns['centers']

def ratdec(s,places=25):
    d=Decimal(s); q=Decimal(1).scaleb(-places); return F(str(d.quantize(q,rounding=ROUND_HALF_EVEN)))
class QC:
    __slots__=('a','b')
    def __init__(self,a=0,b=0):self.a=a if isinstance(a,F) else F(a);self.b=b if isinstance(b,F) else F(b)
    def __add__(self,o):
        if not isinstance(o,QC):o=QC(o)
        return QC(self.a+o.a,self.b+o.b)
    __radd__=__add__
    def __neg__(self):return QC(-self.a,-self.b)
    def __sub__(self,o):return self+(-o)
    def __rsub__(self,o):return QC(o)-self
    def __mul__(self,o):
        if not isinstance(o,QC):o=QC(o)
        return QC(self.a*o.a-self.b*o.b,self.a*o.b+self.b*o.a)
    __rmul__=__mul__
    def inv(self):
        d=self.a*self.a+self.b*self.b
        if not d:raise ZeroDivisionError
        return QC(self.a/d,-self.b/d)
    def __truediv__(self,o):
        if not isinstance(o,QC):o=QC(o)
        return self*o.inv()
    def __rtruediv__(self,o):return QC(o)/self
    def __pow__(self,n):
        if n<0:return self.inv()**(-n)
        z=QC(1);a=self
        while n:
            if n&1:z=z*a
            a=a*a;n//=2
        return z

def sqrt_bounds(q,digits=28):
    if q<0:raise ValueError
    if q==0:return F(0),F(0)
    S=10**digits; n=q.numerator; d=q.denominator
    # sqrt(n/d)=sqrt(n*d*S^2)/(d*S); this gives relative rather than
    # fixed-absolute resolution even for very small moduli.
    N=n*d*S*S; k=isqrt(N)
    den=d*S
    return F(k,den),F(k+1,den)
def mod_bounds(z):return sqrt_bounds(z.a*z.a+z.b*z.b)
def mod_up(z):return mod_bounds(z)[1]
def mod_lo(z):return mod_bounds(z)[0]
class Ball:
    __slots__=('c','r')
    def __init__(self,c=QC(),r=F(0)):
        self.c=c if isinstance(c,QC) else QC(c);self.r=r if isinstance(r,F) else F(r)
    def __add__(self,o):
        if not isinstance(o,Ball):o=Ball(o)
        return Ball(self.c+o.c,self.r+o.r)
    __radd__=__add__
    def __neg__(self):return Ball(-self.c,self.r)
    def __sub__(self,o):return self+(-o)
    def __rsub__(self,o):return Ball(o)-self
    def __mul__(self,o):
        if not isinstance(o,Ball):o=Ball(o)
        return Ball(self.c*o.c,mod_up(self.c)*o.r+mod_up(o.c)*self.r+self.r*o.r)
    __rmul__=__mul__
    def inv(self):
        lo=mod_lo(self.c)
        if lo<=self.r:raise ZeroDivisionError
        ci=self.c.inv()
        rad=self.r/(lo*(lo-self.r))
        return Ball(ci,rad)
    def __truediv__(self,o):
        if not isinstance(o,Ball):o=Ball(o)
        return self*o.inv()
    def __rtruediv__(self,o):return Ball(o)/self
    def __pow__(self,n):
        if n<0:return self.inv()**(-n)
        z=Ball(QC(1));a=self
        while n:
            if n&1:z=z*a
            a=a*a;n//=2
        return z
    def up(self):return mod_up(self.c)+self.r
    def lo(self):
        x=mod_lo(self.c)-self.r;return x if x>0 else F(0)
class Jet:
    __slots__=('v','dr','ds')
    def __init__(self,v,dr=None,ds=None):self.v=v;self.dr=dr or Ball(QC(0));self.ds=ds or Ball(QC(0))
    def __add__(self,o):
        if not isinstance(o,Jet):o=Jet(Ball(o))
        return Jet(self.v+o.v,self.dr+o.dr,self.ds+o.ds)
    __radd__=__add__
    def __neg__(self):return Jet(-self.v,-self.dr,-self.ds)
    def __sub__(self,o):return self+(-o)
    def __rsub__(self,o):return Jet(Ball(o))-self
    def __mul__(self,o):
        if not isinstance(o,Jet):o=Jet(Ball(o))
        return Jet(self.v*o.v,self.dr*o.v+self.v*o.dr,self.ds*o.v+self.v*o.ds)
    __rmul__=__mul__
    def inv(self):
        iv=self.v.inv();return Jet(iv,-self.dr*iv*iv,-self.ds*iv*iv)
    def __truediv__(self,o):
        if not isinstance(o,Jet):o=Jet(Ball(o))
        return self*o.inv()
    def __rtruediv__(self,o):return Jet(Ball(o))/self
    def __pow__(self,n):
        if n<0:return self.inv()**(-n)
        z=Jet(Ball(QC(1)));a=self
        while n:
            if n&1:z=z*a
            a=a*a;n//=2
        return z
# exact polynomial terms
rS,sS=sp.symbols('r s')
P=3*sS**6-12*rS*sS**5+13*rS**2*sS**4+18*rS*sS**4-2*rS**3*sS**3-48*rS**2*sS**3+28*rS**3*sS**2+36*rS**2*sS**2+2*rS**4*sS-48*rS**3*sS+4*rS**4+24*rS**3
D=rS**2*(sS**2-2*rS*sS+2*rS);A=2*P;B=sS**4+24*sS**3+4*rS*sS**2+48*rS*sS+rS**2
C=8*sS**10-32*rS*sS**9+192*sS**9+34*rS**2*sS**8-688*rS*sS**8-4*rS**3*sS**7+624*rS**2*sS**7+1536*rS*sS**7-16*rS**3*sS**6-4294*rS**2*sS**6-8*rS**4*sS**5+3000*rS**3*sS**5+4608*rS**2*sS**5-109*rS**4*sS**4-8612*rS**3*sS**4+26*rS**5*sS**3+3488*rS**4*sS**3+6144*rS**3*sS**3+124*rS**5*sS**2-5576*rS**4*sS**2+4*rS**6*sS+480*rS**5*sS+3072*rS**4*sS+12*rS**6+208*rS**5
E=rS**2*(sS**2+2*rS)*(sS**2-2*rS*sS+2*rS)
exprs={'A':A,'B':B,'C':C,'D':D,'E':E};PRE={}
for name,e in exprs.items():
 for suffix,de in [('',e),('r',sp.diff(e,rS)),('s',sp.diff(e,sS))]:
  PRE[name+suffix]=[(mon[0],mon[1],F(int(co))) for mon,co in sp.Poly(sp.expand(de),rS,sS).terms()]
def eval_centered(terms,rc,sc,rr,sr):
 coeff={}
 # caches powers
 for a,b,co in terms:
  for i in range(a+1):
   ri=F(comb(a,i))*(rc**(a-i))*QC(co)
   for j in range(b+1):
    z=ri*(sc**(b-j))*F(comb(b,j))
    coeff[i,j]=coeff.get((i,j),QC(0))+z
 cen=coeff.get((0,0),QC(0));rad=F(0)
 for (i,j),co in coeff.items():
  if i or j:rad+=mod_up(co)*(rr**i)*(sr**j)
 return Ball(cen,rad)
def primitive(name,rc,sc,rr,sr):
 return Jet(eval_centered(PRE[name],rc,sc,rr,sr),eval_centered(PRE[name+'r'],rc,sc,rr,sr),eval_centered(PRE[name+'s'],rc,sc,rr,sr))
def invs(rc,sc,rr,sr):
 Aj=primitive('A',rc,sc,rr,sr);Bj=primitive('B',rc,sc,rr,sr);Cj=primitive('C',rc,sc,rr,sr);Dj=primitive('D',rc,sc,rr,sr);Ej=primitive('E',rc,sc,rr,sr)
 i1=36*Bj*Dj**2/Aj**2
 i2=-108*(4*Aj*Bj-3*Cj)*Dj**2/Aj**3
 i3=F(243,128)*Ej*Dj**5/Aj**5
 return i1,i2,i3
X0=F('23.41189486771366');Y0=F('-76.70307117848387');Z0=F('-0.0008995087060813192')
XR=F(3,10**8);YR=F(6,10**7);ZR=F(3,10**12)
sens=[('0.0019095634','4.0917445e-7'),('3.5870255e-6','2.021382e-8'),('1.3980306e-6','1.2718637e-7'),('1.1949304e-6','1.7836644e-8'),('0.00022233761','2.7487089e-6'),('1.7943145e-5','6.3115109e-6'),('3.65739e-6','6.0428207e-6'),('2.9462588e-6','6.0806926e-6'),('9.5749114e-7','5.7210195e-7'),('9.5749114e-7','5.7210195e-7'),('3.1594841e-7','4.5555833e-7'),('3.1594841e-7','4.5555833e-7'),('1.988383e-6','7.5861902e-7'),('1.988383e-6','7.5861902e-7'),('0.004486183','0.00012001464'),('0.004486183','0.00012001464'),('6.9361324e-5','0.00013660978'),('6.9361324e-5','0.00013660978')]
def matinv2(J):
 det=J[0][0]*J[1][1]-J[0][1]*J[1][0]
 return [[J[1][1]/det,-J[0][1]/det],[-J[1][0]/det,J[0][0]/det]]
def test(i,fac):
 c=rawcenters[i];rc=QC(ratdec(c[0]),ratdec(c[1]));sc=QC(ratdec(c[2]),ratdec(c[3]))
 rr=max(F(1,10**9),F(sens[i][0])*F(2,25)*fac);sr=max(F(1,10**9),F(sens[i][1])*F(2,25)*fac) # .08*fac
 I=invs(rc,sc,rr,sr);Ic=invs(rc,sc,F(0),F(0))
 J0=[[Ic[0].dr.c,Ic[0].ds.c],[Ic[1].dr.c,Ic[1].ds.c]];Inv=matinv2(J0)
 Fv=[Ic[0].v-Ball(QC(X0),XR),Ic[1].v-Ball(QC(Y0),YR)]
 JB=[[I[0].dr,I[0].ds],[I[1].dr,I[1].ds]]
 M=[[Ball(QC(1 if a==b else 0)) for b in range(2)] for a in range(2)]
 for a in range(2):
  for b in range(2):
   for k in range(2):M[a][b]=M[a][b]-JB[k][b]*Inv[a][k]
 K=[]
 for a in range(2):
  z=Ball(QC(0))
  for k in range(2):z=z-Fv[k]*Inv[a][k]
  for b,rad in enumerate([rr,sr]):z=z+M[a][b]*Ball(QC(0),rad)
  K.append(z)
 diff=I[2].v-Ball(QC(Z0),ZR)
 return rr,sr,K[0].up()/rr,K[1].up()/sr,diff.lo(),diff.r
# Load the globally certified R16 s-discs and verify that each local
# Krawczyk box is attached to the corresponding exhaustive resultant root.
disc_ns={}
exec((ROOT/'H16_R12_discs_exact.py').read_text(),disc_ns)
global_s_centers=[QC(F(a),F(b)) for a,b in disc_ns['centers']]
global_s_radii=[F(q) for q in disc_ns['rhos']]

print('H16 EXACT-RATIONAL LOCAL KRAWCZYK CERTIFICATE')
print('Xi invariant radii',XR,YR,ZR)
results=[]
for i in range(18):
 ok=None
 for fac in [F(6,5),F(3,2),F(2),F(5,2),F(3),F(4),F(5),F(6),F(8)]:
  try:o=test(i,fac)
  except ZeroDivisionError:continue
  if max(o[2],o[3])<1 and o[4]>0:ok=(fac,o);break
 if ok is None:raise AssertionError(('branch failed',i))
 fac,o=ok;results.append((i,fac,o));print(i,'fac',float(fac),'rr',float(o[0]),'sr',float(o[1]),'K',float(o[2]),float(o[3]),'i3lo',float(o[4]))
 # The local s-box must lie strictly inside the matching exhaustive R16 disc.
 c=rawcenters[i]; local_sc=QC(ratdec(c[2]),ratdec(c[3]))
 assert mod_up(local_sc-global_s_centers[i]) + o[1] < global_s_radii[i]
print('CERTIFIED: all 18 local Krawczyk branches lie inside the 18 exhaustive R16 discs.')
print('CERTIFIED: all 18 parameter branches exist uniquely and i3 differs from Xi on each box.')


==> anc/certificates/humbert/cert_H17_exclusion_v7.out <==
XI GENUS-TWO H17 SATAKE CERTIFICATE v7
tight invariant boxes:
 |i1-X0| < 11/400000000  |i2-Y0| < 59/100000000  |i3-Z0| < 141/50000000000000
f17 terms = 67 tested triples = 20
full-box Satake-root disk radius = 1/100000000
max full-box Rouche ratio = 0.55275451641303
center Satake-root disk radius = 1/100000000000000000000000000000000000000000000000000
max center Rouche ratio = 6.5172520207162e-6
minimum exact-center |f17| lower = 1658.5664962475803
maximum mean-value variation budget = 0.16623146206987435
minimum final separation = 1658.564421405363
(0, 1, 2) F0lo 1658.5664962475803 budget 0.001087690274125644 sep 1658.5654085573062 MXYZ (9610.289865191266, 1289.0700562368884, 22289350.94082267)
(0, 1, 3) F0lo 1658.5664962475803 budget 0.001087690274125644 sep 1658.5654085573062 MXYZ (9610.289865191266, 1289.0700562368884, 22289350.94082267)
(0, 1, 4) F0lo 1545574.6743148894 budget 0.0850364283312389 sep 1545574.5892784612 MXYZ (396126.2093026376, 106634.71330052045, 3981729336.2089715)
(0, 1, 5) F0lo 1545574.6743148894 budget 0.0850364283312389 sep 1545574.5892784612 MXYZ (396126.2093026376, 106634.71330052045, 3981729336.2089715)
(0, 2, 3) F0lo 4104.708815303162 budget 0.0011634996290214503 sep 4104.707651803533 MXYZ (8560.21456703053, 1472.9882467633188, 20932859.16232363)
(0, 2, 4) F0lo 2211892.113916226 budget 0.08470190701786984 sep 2211892.029214319 MXYZ (924671.760682291, 77743.51692385772, 4753460501.429354)
(0, 2, 5) F0lo 2033078.1780221327 budget 0.16623146206987435 sep 2033078.0117906707 MXYZ (1584078.738894203, 196329.12853048308, 2423798197.623669)
(0, 3, 4) F0lo 2033078.1780221327 budget 0.16623146206987435 sep 2033078.0117906707 MXYZ (1584078.738894203, 196329.12853048308, 2423798197.623669)
(0, 3, 5) F0lo 2211892.113916226 budget 0.08470190701786984 sep 2211892.029214319 MXYZ (924671.760682291, 77743.51692385772, 4753460501.429354)
(0, 4, 5) F0lo 44296.68107976735 budget 0.0011237643071374303 sep 44296.67995600305 MXYZ (11932.945376816771, 1023.745076043152, 67942806.5281948)
(1, 2, 3) F0lo 44296.68107976735 budget 0.0009786759129336165 sep 44296.68010109144 MXYZ (10441.923844286299, 861.8441024890465, 64906023.66922194)
(1, 2, 4) F0lo 2211892.113916226 budget 0.08468902203417007 sep 2211892.029227204 MXYZ (924584.4923615495, 77727.51356894759, 4753090598.776023)
(1, 2, 5) F0lo 2033078.1780221327 budget 0.1662229511774627 sep 2033078.0117991816 MXYZ (1584024.3684656636, 196318.48021302564, 2423538198.2169566)
(1, 3, 4) F0lo 2033078.1780221327 budget 0.1662229511774627 sep 2033078.0117991816 MXYZ (1584024.3684656636, 196318.48021302564, 2423538198.2169566)
(1, 3, 5) F0lo 2211892.113916226 budget 0.08468902203417007 sep 2211892.029227204 MXYZ (924584.4923615495, 77727.51356894759, 4753090598.776023)
(1, 4, 5) F0lo 4104.708815303162 budget 0.002277698183776594 sep 4104.706537604979 MXYZ (17126.022679054608, 2836.7223410254187, 47186659.18354439)
(2, 3, 4) F0lo 1545574.6743148894 budget 0.0849742205870592 sep 1545574.5893406689 MXYZ (395540.1847926311, 106563.280151777, 3980329863.728161)
(2, 3, 5) F0lo 1545574.6743148894 budget 0.0849742205870592 sep 1545574.5893406689 MXYZ (395540.1847926311, 106563.280151777, 3980329863.728161)
(2, 4, 5) F0lo 1658.5664962475803 budget 0.002074842217215968 sep 1658.564421405363 MXYZ (18360.037533932056, 2450.999623883176, 43918938.63183068)
(3, 4, 5) F0lo 1658.5664962475803 budget 0.002074842217215968 sep 1658.564421405363 MXYZ (18360.037533932056, 2450.999623883176, 43918938.63183068)
CERTIFIED: all six Satake roots persist as disjoint analytic branches over the full Xi box.
CERTIFIED: no 3-subset satisfies Gruenewald f17=0 anywhere over the full Xi box.
CERTIFIED: Jac(X2) is outside Humbert H_17.
No RH assumption and no verified-zero table.


==> anc/certificates/humbert/cert_H17_exclusion_v7.py <==
#!/usr/bin/env python3
"""Exact-rational certificate excluding the Xi genus-two point from Humbert H_17.

Input:
  * Gruenewald's level-2 Satake equation f17 for discriminant 17;
  * the tight, independently certified Xi absolute-Igusa boxes
      |i1-X0| < 2.75e-8, |i2-Y0| < 5.90e-7, |i3-Z0| < 2.82e-12.

For Delta=17 (1 mod 8), a level-2 Humbert component distinguishes a triple
I of Satake coordinates.  We isolate all six Satake roots over the full Xi
invariant polydisc and test all 20 triples.  Direct interval evaluation of f17
is badly conditioned, so the certificate keeps the root/invariant correlation:
each selected Satake root is an analytic branch, implicit differentiation of
the Satake sextic gives uniform exact-rational bounds for d f17/d(i1,i2,i3),
and a mean-value bound separates every branch from zero.
"""
import sympy as sp
from fractions import Fraction as F
from itertools import combinations

# Xi absolute-Igusa centers and TIGHT certified radii.
X0=sp.Rational('23.41189486771366')
Y0=sp.Rational('-76.70307117848387')
Z0=sp.Rational('-0.0008995087060813192')
XR=sp.Rational('2.75e-8')
YR=sp.Rational('5.90e-7')
ZR=sp.Rational('2.82e-12')

A,B,C,S2,S3=sp.symbols('A B C S2 S3')
p,X,Y,Z,w,dx,dy,dz=sp.symbols('p X Y Z w dx dy dz')

# Gruenewald, level-2 Satake data, f17; for Delta=17, I={1,2,5}.
f17 = (
 28991029248*A*S2*S3**3
 +(86634971136*A**4 + 653053132800*A**2*B - 344268472320*A*C + 195689447424*B**2)*S2*S3**2
 +(-75828083328*A**7 + 1917483761664*A**5*B - 1432525897728*A**4*C
   +1572296196096*A**3*B**2 - 1251219603456*A**2*B*C
   +59190018048*A*B**3 - 141331267584*A*C**2 - 391378894848*B**2*C)*S2*S3
 +(-100205171280*A**10 + 854815954176*A**8*B - 722225664000*A**7*C
   +2547300040704*A**6*B**2 - 3280330948608*A**5*B*C
   -152674762752*A**4*B**3 + 788930887680*A**4*C**2
   -234731077632*A**3*B**2*C - 770074214400*A**2*B**4
   +172889210880*A**2*B*C**2 + 207769042944*A*B**3*C
   +253671505920*A*C**3 - 86973087744*B**5 + 521838526464*B**2*C**2)*S2
 +(107793612800*A**3 + 289910292480*A*B)*S3**3
 +(-66593068800*A**6 + 1979111669760*A**4*B - 1628096692224*A**3*C
   +73723281408*A**2*B**2 + 14495514624*A*B*C - 217432719360*B**3
   -1043677052928*C**2)*S3**2
 +(-142054391712*A**9 + 1019656242432*A**7*B - 883034268672*A**6*C
   +1289915891712*A**5*B**2 - 4736300285952*A**4*B*C
   -2269095395328*A**3*B**3 + 2289693622272*A**3*C**2
   -472916164608*A**2*B**2*C - 556869353472*A*B**4
   +913217421312*A*B*C**2 + 434865438720*B**3*C
   +2087354105856*C**3)*S3
 +34107090661*A**12 - 326172672000*A**10*B + 571179073344*A**9*C
 -463857014016*A**8*B**2 - 2414862139392*A**7*B*C - 722430590976*A**6*B**3
 +2518274122752*A**6*C**2 - 1936053633024*A**5*B**2*C
 -1131150311424*A**4*B**4 + 1324225658880*A**4*B*C**2
 +2632257110016*A**3*B**3*C + 1070650621952*A**3*C**3
 +768262275072*A**2*B**5 + 1064061370368*A**2*B**2*C**2
 +461440548864*A*B**4*C - 1855425871872*A*B*C**3
 +144955146240*B**6 - 695784701952*B**3*C**2 - 1043677052928*C**4
)
f17=sp.expand(f17)

# Xi absolute invariants -> global Satake power sums, weighted gauge I2=1.
s2x=X/48
s3x=-Y/1152
s5x=-5*X*Y/sp.Integer(663552)+5*Z/2
s6x=X**3/sp.Integer(1769472)+Y**2/sp.Integer(7962624)+3*Z/8
Sat=sp.expand(p**6-sp.Rational(1,2)*s2x*p**4-sp.Rational(1,3)*s3x*p**3
              +sp.Rational(1,16)*s2x**2*p**2
              +(sp.Rational(1,6)*s2x*s3x-sp.Rational(1,5)*s5x)*p
              +(sp.Rational(1,96)*s2x**3+sp.Rational(1,18)*s3x**2-sp.Rational(1,6)*s6x))

# Exact rectangular helpers for Rouche.
def qi(z,digits=55):
    zz=sp.N(z,digits)
    return sp.Rational(str(sp.re(zz)))+sp.I*sp.Rational(str(sp.im(zz)))
def reim(q):
    q=sp.expand(q); return sp.re(q),sp.im(q)
def nup(q):
    a,b=reim(q); return abs(a)+abs(b)
def nlo(q):
    a,b=reim(q); return max(abs(a),abs(b))
def poly_upper(expr,vars_radii,skip=None):
    vars_=list(vars_radii); P=sp.Poly(sp.expand(expr),*vars_); tot=sp.Rational(0)
    for mon,c in P.terms():
        if skip is not None and tuple(mon)==tuple(skip): continue
        q=nup(c)
        for ee,v in zip(mon,vars_): q*=vars_radii[v]**ee
        tot+=q
    return sp.factor(tot)

Pmid=sp.Poly(Sat.subs({X:X0,Y:Y0,Z:Z0}),p)
roots=sp.nroots(Pmid,n=70,maxsteps=500)
assert len(roots)==6
centers=[qi(z) for z in roots]

# Full invariant-box root isolation: six disjoint analytic branches.
rho=sp.Rational('1e-8')
for i in range(6):
    for j in range(i): assert nlo(centers[i]-centers[j])>2*rho
full_ratios=[]
for pc in centers:
    E=sp.expand(Sat.subs({p:pc+w,X:X0+dx,Y:Y0+dy,Z:Z0+dz}))
    P=sp.Poly(E,w,dx,dy,dz)
    a1=P.coeff_monomial(w)
    lin=nlo(a1)*rho
    rest=poly_upper(E,{w:rho,dx:XR,dy:YR,dz:ZR},skip=(1,0,0,0))
    assert rest<lin
    full_ratios.append(sp.factor(rest/lin))

# Much sharper root isolation at the exact invariant center, for F(q0).
rho0=sp.Rational('1e-50')
center_ratios=[]
for pc in centers:
    E=sp.expand(Sat.subs({p:pc+w,X:X0,Y:Y0,Z:Z0}))
    P=sp.Poly(E,w); a1=P.coeff_monomial(w)
    lin=nlo(a1)*rho0
    rest=poly_upper(E,{w:rho0},skip=(1,))
    assert rest<lin
    center_ratios.append(sp.factor(rest/lin))

# Exact complex centers + rigorous Euclidean-radius balls.
# We deliberately use |c|_1 as an upper bound and |c|_infty as a lower bound,
# avoiding any floating/sqrt operations in the certificate.
def sf(q):
    q=sp.Rational(q); return F(int(q.p),int(q.q))
class Cq:
    __slots__=('a','b')
    def __init__(self,a=0,b=0):
        self.a=a if isinstance(a,F) else F(a); self.b=b if isinstance(b,F) else F(b)
    def __add__(self,o):
        if not isinstance(o,Cq): o=Cq(o)
        return Cq(self.a+o.a,self.b+o.b)
    __radd__=__add__
    def __neg__(self): return Cq(-self.a,-self.b)
    def __sub__(self,o): return self+(-o)
    def __rsub__(self,o): return Cq(o)-self
    def __mul__(self,o):
        if not isinstance(o,Cq): o=Cq(o)
        return Cq(self.a*o.a-self.b*o.b,self.a*o.b+self.b*o.a)
    __rmul__=__mul__
    def inv(self):
        q=self.a*self.a+self.b*self.b
        return Cq(self.a/q,-self.b/q)
    def __truediv__(self,o):
        if not isinstance(o,Cq): o=Cq(o)
        return self*o.inv()
    def __pow__(self,n):
        assert n>=0; z=Cq(1); a=self
        while n:
            if n&1: z=z*a
            a=a*a; n//=2
        return z
def cup(z): return abs(z.a)+abs(z.b)
def clo(z): return max(abs(z.a),abs(z.b))
class Ball:
    __slots__=('c','r')
    def __init__(self,c=0,r=0):
        self.c=c if isinstance(c,Cq) else Cq(c)
        self.r=r if isinstance(r,F) else F(r)
    def __add__(self,o):
        if not isinstance(o,Ball): o=Ball(o)
        return Ball(self.c+o.c,self.r+o.r)
    __radd__=__add__
    def __neg__(self): return Ball(-self.c,self.r)
    def __sub__(self,o): return self+(-o)
    def __rsub__(self,o): return Ball(o)-self
    def __mul__(self,o):
        if not isinstance(o,Ball): o=Ball(o)
        return Ball(self.c*o.c,cup(self.c)*o.r+cup(o.c)*self.r+self.r*o.r)
    __rmul__=__mul__
    def inv(self):
        L=clo(self.c); assert L>self.r
        return Ball(self.c.inv(), self.r/(L*(L-self.r)))
    def __truediv__(self,o):
        if not isinstance(o,Ball): o=Ball(o)
        return self*o.inv()
    def __rtruediv__(self,o): return Ball(o)/self
    def __pow__(self,n):
        assert n>=0; z=Ball(1); a=self
        while n:
            if n&1: z=z*a
            a=a*a; n//=2
        return z
    def upper(self): return cup(self.c)+self.r
    def lower(self): return max(F(0),clo(self.c)-self.r)

def cq_from_sp(z):
    a,b=reim(z); return Cq(sf(a),sf(b))

def prepare_poly(expr,vars_):
    P=sp.Poly(expr,*vars_); out=[]
    for mon,coef in P.terms():
        coef=sp.Rational(coef)
        out.append((mon,F(int(coef.p),int(coef.q))))
    return tuple(out)
def eval_prepared(terms,vals):
    maxdeg=[0]*len(vals)
    for mon,_ in terms:
        for j,e in enumerate(mon): maxdeg[j]=max(maxdeg[j],e)
    powers=[]
    for v,m in zip(vals,maxdeg):
        q=[Ball(1)]
        for _ in range(m): q.append(q[-1]*v)
        powers.append(q)
    out=Ball(0)
    for mon,coef in terms:
        z=Ball(coef)
        for j,e in enumerate(mon): z=z*powers[j][e]
        out=out+z
    return out

Fterms=prepare_poly(f17,[A,B,C,S2,S3])
Fder_terms=[prepare_poly(sp.diff(f17,v),[A,B,C,S2,S3]) for v in (A,B,C,S2,S3)]
Pp_terms=prepare_poly(sp.diff(Sat,p),[p,X,Y,Z])
Pq_terms=[prepare_poly(sp.diff(Sat,v),[p,X,Y,Z]) for v in (X,Y,Z)]

# Ball centers/boxes.
BX=Ball(Cq(sf(X0)),sf(XR)); BY=Ball(Cq(sf(Y0)),sf(YR)); BZ=Ball(Cq(sf(Z0)),sf(ZR))
BS2=BX/Ball(48); BS3=(-BY)/Ball(1152)
root_full=[Ball(cq_from_sp(z),sf(rho)) for z in centers]
root_ctr =[Ball(cq_from_sp(z),sf(rho0)) for z in centers]

# Check implicit denominators are uniformly nonzero on all branch boxes.
for rb in root_full:
    den=eval_prepared(Pp_terms,[rb,BX,BY,BZ])
    assert den.lower()>0

results=[]
for inds in combinations(range(6),3):
    # Exact-center value, with only 1e-50 root localization error.
    rs0=[root_ctr[i] for i in inds]
    a0=sum(rs0,Ball(0)); b0=sum((r*r for r in rs0),Ball(0)); c0=sum((r**3 for r in rs0),Ball(0))
    s20=Ball(Cq(sf(X0/48))); s30=Ball(Cq(sf(-Y0/1152)))
    F0=eval_prepared(Fterms,[a0,b0,c0,s20,s30])
    F0lo=F0.lower(); assert F0lo>0

    # Uniform derivative bounds on the full Xi invariant polydisc.
    rs=[root_full[i] for i in inds]
    aa=sum(rs,Ball(0)); bb=sum((r*r for r in rs),Ball(0)); cc=sum((r**3 for r in rs),Ball(0))
    valsF=[aa,bb,cc,BS2,BS3]
    Fpartials=[eval_prepared(T,valsF) for T in Fder_terms]
    M=[]
    for j in range(3):
        dr=[]
        for rb in rs:
            num=eval_prepared(Pq_terms[j],[rb,BX,BY,BZ])
            den=eval_prepared(Pp_terms,[rb,BX,BY,BZ])
            dr.append((-num)/den)
        da=sum(dr,Ball(0))
        db=sum((Ball(2)*r*q for r,q in zip(rs,dr)),Ball(0))
        dc=sum((Ball(3)*r*r*q for r,q in zip(rs,dr)),Ball(0))
        ds2=Ball(F(1,48)) if j==0 else Ball(0)
        ds3=Ball(F(-1,1152)) if j==1 else Ball(0)
        D=Fpartials[0]*da+Fpartials[1]*db+Fpartials[2]*dc+Fpartials[3]*ds2+Fpartials[4]*ds3
        M.append(D.upper())
    budget=M[0]*sf(XR)+M[1]*sf(YR)+M[2]*sf(ZR)
    sep=F0lo-budget
    assert sep>0,(inds,float(F0lo),float(budget),float(sep))
    results.append((inds,F0lo,budget,sep,M))

print('XI GENUS-TWO H17 SATAKE CERTIFICATE v7')
print('tight invariant boxes:')
print(' |i1-X0| <',XR,' |i2-Y0| <',YR,' |i3-Z0| <',ZR)
print('f17 terms =',len(Fterms),'tested triples =',len(results))
print('full-box Satake-root disk radius =',rho)
print('max full-box Rouche ratio =',sp.N(max(full_ratios),14))
print('center Satake-root disk radius =',rho0)
print('max center Rouche ratio =',sp.N(max(center_ratios),14))
print('minimum exact-center |f17| lower =',float(min(q[1] for q in results)))
print('maximum mean-value variation budget =',float(max(q[2] for q in results)))
print('minimum final separation =',float(min(q[3] for q in results)))
for inds,lo,bud,sep,M in results:
    print(inds,'F0lo',float(lo),'budget',float(bud),'sep',float(sep),
          'MXYZ',(float(M[0]),float(M[1]),float(M[2])))
print('CERTIFIED: all six Satake roots persist as disjoint analytic branches over the full Xi box.')
print('CERTIFIED: no 3-subset satisfies Gruenewald f17=0 anywhere over the full Xi box.')
print('CERTIFIED: Jac(X2) is outside Humbert H_17.')
print('No RH assumption and no verified-zero table.')


==> anc/certificates/humbert/cert_H20_exclusion_v7.out <==
XI GENUS-TWO H20 SATAKE CERTIFICATE v7
tight invariant boxes: 11/400000000 59/100000000 141/50000000000000
f20 terms = 24 tested pairs = 15
Satake-root disk radius = 1/100000000
max Rouche ratio = 0.55275451641303
minimum lower bound |f20| = 158.61289180327034
maximum direct ball radius = 5.003090698511433
(0, 1) |f20| lower 13089.888142524165 ball radius 0.5990856690405267
(0, 2) |f20| lower 5526.953499996987 ball radius 0.5107592933985289
(0, 3) |f20| lower 5526.953499996987 ball radius 0.5107592933985289
(0, 4) |f20| lower 257.6391559400003 ball radius 0.2497003496703856
(0, 5) |f20| lower 257.6391559400003 ball radius 0.2497003496703856
(1, 2) |f20| lower 4813.037372904004 ball radius 0.09554616302309618
(1, 3) |f20| lower 4813.037372904004 ball radius 0.09554616302309618
(1, 4) |f20| lower 182.5119094085605 ball radius 0.23934319296392803
(1, 5) |f20| lower 182.5119094085605 ball radius 0.23934319296392803
(2, 3) |f20| lower 15457.089622673751 ball radius 0.04400738238218558
(2, 4) |f20| lower 516.2403413398763 ball radius 0.28770367077284725
(2, 5) |f20| lower 158.61289180327034 ball radius 0.24344833699921067
(3, 4) |f20| lower 158.61289180327034 ball radius 0.24344833699921067
(3, 5) |f20| lower 516.2403413398763 ball radius 0.28770367077284725
(4, 5) |f20| lower 22053.51582638211 ball radius 5.003090698511433
CERTIFIED: every Satake root is isolated over the full tight Xi invariant box.
CERTIFIED: no distinguished Satake pair satisfies Gruenewald f20=0.
CERTIFIED: Jac(X2) is outside Humbert H_20.
No RH assumption and no verified-zero table.


==> anc/certificates/humbert/cert_H20_exclusion_v7.py <==
#!/usr/bin/env python3
"""Exact-rational certificate excluding the Xi genus-two point from Humbert H_20.

Uses Gruenewald's level-2 Satake equation f20.  Since 20 == 4 (mod 8),
a component distinguishes a pair I={3,5} of Satake coordinates.  The six
Satake roots are isolated uniformly over tight certified Xi absolute-Igusa
boxes, and exact complex-ball arithmetic proves f20 != 0 for all 15 pairs.
"""
import sympy as sp
from fractions import Fraction as F
from itertools import combinations

X0=sp.Rational('23.41189486771366')
Y0=sp.Rational('-76.70307117848387')
Z0=sp.Rational('-0.0008995087060813192')
XR=sp.Rational('2.75e-8')
YR=sp.Rational('5.90e-7')
ZR=sp.Rational('2.82e-12')

A,B,S2,S3,S4=sp.symbols('A B S2 S3 S4')
p,X,Y,Z,w,dx,dy,dz=sp.symbols('p X Y Z w dx dy dz')

# Gruenewald level-2 Satake component f20.
f20=(
 786432*S2*S3**2 +(17620992*A**3 + 9584640*A*B)*S2*S3
 +(-26542080*A**2 - 34603008*B)*S2*S4
 +(14542848*A**6 - 88383744*A**4*B - 119577600*A**2*B**2 - 36799488*B**3)*S2
 +(-1622016*A**2 - 1474560*B)*S3**2 - 14155776*A*S3*S4
 +(-21302784*A**5 - 25380864*A**3*B - 5584896*A*B**2)*S3
 +16777216*S4**2 +(34910208*A**4 + 205774848*A**2*B + 107053056*B**2)*S4
 -27896319*A**8 + 34472952*A**6*B + 126958104*A**4*B**2
 +87295968*A**2*B**3 + 18974736*B**4
)
f20=sp.expand(f20)

# Xi invariants -> global Satake power sums, gauge I2=1.
s2x=X/48
s3x=-Y/1152
s5x=-5*X*Y/sp.Integer(663552)+5*Z/2
s6x=X**3/sp.Integer(1769472)+Y**2/sp.Integer(7962624)+3*Z/8
Sat=sp.expand(p**6-sp.Rational(1,2)*s2x*p**4-sp.Rational(1,3)*s3x*p**3
              +sp.Rational(1,16)*s2x**2*p**2
              +(sp.Rational(1,6)*s2x*s3x-sp.Rational(1,5)*s5x)*p
              +(sp.Rational(1,96)*s2x**3+sp.Rational(1,18)*s3x**2-sp.Rational(1,6)*s6x))

def qi(z,digits=55):
    zz=sp.N(z,digits)
    return sp.Rational(str(sp.re(zz)))+sp.I*sp.Rational(str(sp.im(zz)))
def reim(q):
    q=sp.expand(q); return sp.re(q),sp.im(q)
def nup(q):
    a,b=reim(q); return abs(a)+abs(b)
def nlo(q):
    a,b=reim(q); return max(abs(a),abs(b))
def poly_upper(expr,vars_radii,skip=None):
    vars_=list(vars_radii); P=sp.Poly(sp.expand(expr),*vars_); tot=sp.Rational(0)
    for mon,c in P.terms():
        if skip is not None and tuple(mon)==tuple(skip): continue
        q=nup(c)
        for ee,v in zip(mon,vars_): q*=vars_radii[v]**ee
        tot+=q
    return sp.factor(tot)

Pmid=sp.Poly(Sat.subs({X:X0,Y:Y0,Z:Z0}),p)
roots=sp.nroots(Pmid,n=70,maxsteps=500)
centers=[qi(z) for z in roots]
rho=sp.Rational('1e-8')
for i in range(6):
    for j in range(i): assert nlo(centers[i]-centers[j])>2*rho
ratios=[]
for pc in centers:
    E=sp.expand(Sat.subs({p:pc+w,X:X0+dx,Y:Y0+dy,Z:Z0+dz}))
    P=sp.Poly(E,w,dx,dy,dz); a1=P.coeff_monomial(w)
    lin=nlo(a1)*rho
    rest=poly_upper(E,{w:rho,dx:XR,dy:YR,dz:ZR},skip=(1,0,0,0))
    assert rest<lin
    ratios.append(sp.factor(rest/lin))

# Exact rational complex-ball arithmetic; radius is Euclidean, while |c|_1
# and |c|_infty give rigorous upper/lower center norms.
def sf(q):
    q=sp.Rational(q); return F(int(q.p),int(q.q))
class Cq:
    __slots__=('a','b')
    def __init__(self,a=0,b=0): self.a=a if isinstance(a,F) else F(a); self.b=b if isinstance(b,F) else F(b)
    def __add__(self,o):
        if not isinstance(o,Cq): o=Cq(o)
        return Cq(self.a+o.a,self.b+o.b)
    __radd__=__add__
    def __neg__(self): return Cq(-self.a,-self.b)
    def __sub__(self,o): return self+(-o)
    def __rsub__(self,o): return Cq(o)-self
    def __mul__(self,o):
        if not isinstance(o,Cq): o=Cq(o)
        return Cq(self.a*o.a-self.b*o.b,self.a*o.b+self.b*o.a)
    __rmul__=__mul__
    def inv(self):
        q=self.a*self.a+self.b*self.b
        return Cq(self.a/q,-self.b/q)
def cup(z): return abs(z.a)+abs(z.b)
def clo(z): return max(abs(z.a),abs(z.b))
class Ball:
    __slots__=('c','r')
    def __init__(self,c=0,r=0): self.c=c if isinstance(c,Cq) else Cq(c); self.r=r if isinstance(r,F) else F(r)
    def __add__(self,o):
        if not isinstance(o,Ball): o=Ball(o)
        return Ball(self.c+o.c,self.r+o.r)
    __radd__=__add__
    def __neg__(self): return Ball(-self.c,self.r)
    def __sub__(self,o): return self+(-o)
    def __rsub__(self,o): return Ball(o)-self
    def __mul__(self,o):
        if not isinstance(o,Ball): o=Ball(o)
        return Ball(self.c*o.c,cup(self.c)*o.r+cup(o.c)*self.r+self.r*o.r)
    __rmul__=__mul__
    def inv(self):
        L=clo(self.c); assert L>self.r
        return Ball(self.c.inv(),self.r/(L*(L-self.r)))
    def __truediv__(self,o):
        if not isinstance(o,Ball): o=Ball(o)
        return self*o.inv()
    def __rtruediv__(self,o): return Ball(o)/self
    def __pow__(self,n):
        assert n>=0; z=Ball(1); a=self
        while n:
            if n&1: z=z*a
            a=a*a; n//=2
        return z
    def lower(self): return max(F(0),clo(self.c)-self.r)

def cq_from_sp(z):
    a,b=reim(z); return Cq(sf(a),sf(b))

def prep(expr,vars_):
    out=[]
    for mon,c in sp.Poly(expr,*vars_).terms():
        c=sp.Rational(c); out.append((mon,F(int(c.p),int(c.q))))
    return tuple(out)
def ev(terms,vals):
    maxdeg=[0]*len(vals)
    for mon,_ in terms:
        for j,e in enumerate(mon): maxdeg[j]=max(maxdeg[j],e)
    powers=[]
    for v,m in zip(vals,maxdeg):
        q=[Ball(1)]
        for _ in range(m): q.append(q[-1]*v)
        powers.append(q)
    out=Ball(0)
    for mon,c in terms:
        z=Ball(c)
        for j,e in enumerate(mon): z=z*powers[j][e]
        out=out+z
    return out

T20=prep(f20,[A,B,S2,S3,S4])
BX=Ball(Cq(sf(X0)),sf(XR)); BY=Ball(Cq(sf(Y0)),sf(YR))
BS2=BX/Ball(48); BS3=(-BY)/Ball(1152); BS4=(BS2**2)/Ball(4)
RB=[Ball(cq_from_sp(z),sf(rho)) for z in centers]
results=[]
for inds in combinations(range(6),2):
    rs=[RB[i] for i in inds]
    pa=sum(rs,Ball(0)); pb=sum((r*r for r in rs),Ball(0))
    V=ev(T20,[pa,pb,BS2,BS3,BS4])
    lo=V.lower(); assert lo>0,(inds,float(lo))
    results.append((inds,lo,V.r))

print('XI GENUS-TWO H20 SATAKE CERTIFICATE v7')
print('tight invariant boxes:',XR,YR,ZR)
print('f20 terms =',len(T20),'tested pairs =',len(results))
print('Satake-root disk radius =',rho)
print('max Rouche ratio =',sp.N(max(ratios),14))
print('minimum lower bound |f20| =',float(min(q[1] for q in results)))
print('maximum direct ball radius =',float(max(q[2] for q in results)))
for inds,lo,rad in results:
    print(inds,'|f20| lower',float(lo),'ball radius',float(rad))
print('CERTIFIED: every Satake root is isolated over the full tight Xi invariant box.')
print('CERTIFIED: no distinguished Satake pair satisfies Gruenewald f20=0.')
print('CERTIFIED: Jac(X2) is outside Humbert H_20.')
print('No RH assumption and no verified-zero table.')


==> anc/certificates/humbert/cert_H4_exact_v7.out <==
H4 exact rational certificate
min type-I lower bound 2238792.901760162
min type-II chosen-minor lower bound 10084135.645957448
CERTIFIED: no nonhyperelliptic involution; Jac(X2) not in H4.


==> anc/certificates/humbert/cert_H4_exact_v7.py <==
#!/usr/bin/env python3
"""Exact-rational disk certificate excluding H4 via absence of a nonhyperelliptic involution."""
from fractions import Fraction as F
import itertools
class C:
 def __init__(self,a=0,b=0):self.a=a if isinstance(a,F) else F(a);self.b=b if isinstance(b,F) else F(b)
 def __add__(self,o):
  if not isinstance(o,C):o=C(o)
  return C(self.a+o.a,self.b+o.b)
 __radd__=__add__
 def __neg__(self):return C(-self.a,-self.b)
 def __sub__(self,o):return self+(-o)
 def __mul__(self,o):
  if not isinstance(o,C):o=C(o)
  return C(self.a*o.a-self.b*o.b,self.a*o.b+self.b*o.a)
 __rmul__=__mul__
 def up(self):return abs(self.a)+abs(self.b)
 def lo(self):return max(abs(self.a),abs(self.b))
class B:
 def __init__(self,c=0,r=0):self.c=c if isinstance(c,C) else C(c);self.r=r if isinstance(r,F) else F(r)
 def __add__(self,o):
  if not isinstance(o,B):o=B(o)
  return B(self.c+o.c,self.r+o.r)
 __radd__=__add__
 def __neg__(self):return B(-self.c,self.r)
 def __sub__(self,o):return self+(-o)
 def __mul__(self,o):
  if not isinstance(o,B):o=B(o)
  return B(self.c*o.c,self.c.up()*o.r+o.c.up()*self.r+self.r*o.r)
 __rmul__=__mul__
 def lo(self):return max(F(0),self.c.lo()-self.r)
Q=lambda s:F(s)
roots=[
 B(C(Q('-65.78507453')),Q('1.0000001e-8')),
 B(C(Q('46.38299765')),Q('1.0000001e-8')),
 B(C(Q('-231.0846402275628298879620029048'),Q('59.49494650307811447424366185576')),Q('1.0000001e-9')),
 B(C(Q('-231.0846402275628298879620029048'),Q('-59.49494650307811447424366185576')),Q('1.0000001e-9')),
 B(C(Q('-269.8852991848204115111948309919'),Q('150.2255429937459843575350632811')),Q('1.0000001e-9')),
 B(C(Q('-269.8852991848204115111948309919'),Q('-150.2255429937459843575350632811')),Q('1.0000001e-9'))]
def det3(M):
 return M[0][0]*(M[1][1]*M[2][2]-M[1][2]*M[2][1])-M[0][1]*(M[1][0]*M[2][2]-M[1][2]*M[2][0])+M[0][2]*(M[1][0]*M[2][1]-M[1][1]*M[2][0])
def matchings(items):
 items=list(items)
 if not items:yield [];return
 i=items[0]
 for k in range(1,len(items)):
  j=items[k];rest=items[1:k]+items[k+1:]
  for M in matchings(rest):yield [(i,j)]+M
def swaprow(i,j):
 x,y=roots[i],roots[j];return [x*y,-(x+y),B(-1)]
def fixrow(i):
 x=roots[i];return [x*x,-2*x,B(-1)]
mins=[]
for P in matchings(range(6)):
 d=det3([swaprow(*p) for p in P]);mins.append((d.lo(),P))
assert min(x[0] for x in mins)>0
cert=[]
for fixed in itertools.combinations(range(6),2):
 rem=[i for i in range(6) if i not in fixed]
 for P in matchings(rem):
  rows=[fixrow(fixed[0]),fixrow(fixed[1]),swaprow(*P[0]),swaprow(*P[1])]
  lows=[]
  for choose in itertools.combinations(range(4),3):lows.append((det3([rows[i] for i in choose]).lo(),choose))
  best=max(lows);assert best[0]>0;cert.append((best[0],fixed,P,best[1]))
print('H4 exact rational certificate')
print('min type-I lower bound',float(min(x[0] for x in mins)))
print('min type-II chosen-minor lower bound',float(min(x[0] for x in cert)))
print('CERTIFIED: no nonhyperelliptic involution; Jac(X2) not in H4.')


==> anc/certificates/humbert/cert_H5_exact_v7.out <==
H5 exact rational certificate
center 382102412.546932906
perturbation upper 109.950581531381571
lower |F5| 382102302.596351374
CERTIFIED: Jac(X2) not in H5 throughout inflated invariant box.


==> anc/certificates/humbert/cert_H5_exact_v7.py <==
#!/usr/bin/env python3
"""Exact-rational polydisc certificate excluding Xi invariants from Humbert H5."""
import sympy as sp
X,Y,Z,dx,dy,dz=sp.symbols('X Y Z dx dy dz')
X0=sp.Rational('23.41189486771366');Y0=sp.Rational('-76.70307117848387');Z0=sp.Rational('-0.0008995087060813192')
XR=sp.Rational(1,10**6);YR=sp.Rational(1,10**5);ZR=sp.Rational(1,10**10)
F5=X**6-2*X**3*Y**2-5971968*X**3*Z+7962624*X**2*Y*Z-3962711310336*X*Z**2+Y**4-5971968*Y**2*Z+8916100448256*Z**2
c0=sp.expand(F5.subs({X:X0,Y:Y0,Z:Z0}))
E=sp.Poly(sp.expand(F5.subs({X:X0+dx,Y:Y0+dy,Z:Z0+dz})-c0),dx,dy,dz)
ub=sp.Rational(0)
for (a,b,c),co in E.terms():ub+=abs(co)*XR**a*YR**b*ZR**c
low=abs(c0)-ub
assert low>0
print('H5 exact rational certificate')
print('center',sp.N(c0,18));print('perturbation upper',sp.N(ub,18));print('lower |F5|',sp.N(low,18))
print('CERTIFIED: Jac(X2) not in H5 throughout inflated invariant box.')


==> anc/certificates/humbert/cert_H8_H9_exclusion_v6.out <==
XI GENUS-TWO LOW-HUMBERT CERTIFICATE
Absolute invariant balls (deliberately inflated):
 i1 center 1170594743385683/50000000000000 radius 1/1000000
 i2 center -7670307117848387/100000000000000 radius 1/100000
 i3 center -1124385882601649/1250000000000000000 radius 1/10000000000
All inequalities below use exact rational arithmetic; no RH assumption.
H8: degree(R12,s)=6; 6 disjoint Rouché discs, radius 1/100000
H8: max R12 Rouché ratio = 0.151378006772
H8: min certified lower bound for |R13| = 850614.828352
H8: CERTIFIED no common zero R12=R13 in Xi invariant ball.
H9: degree(R12,s)=8; 8 disjoint Rouché discs, radius 1/10000
H9: max R12 Rouché ratio = 0.0544851734367
H9: min certified lower bound for |R13| = 1.85052710924
H9: CERTIFIED no common zero R12=R13 in Xi invariant ball.
CERTIFIED: Jac(X2) is outside H_8 and H_9 for the full Xi invariant ball.


==> anc/certificates/humbert/cert_H8_H9_exclusion_v6.py <==
#!/usr/bin/env python3
"""Exact-rational Rouché certificates excluding the Xi genus-two point from H_8 and H_9.

The absolute invariant balls are deliberately inflated relative to the certified Xi
branch-point computation:
  i1 in X0 +- 1e-6,
  i2 in Y0 +- 1e-5,
  i3 in Z0 +- 1e-10.

For each Humbert parametrization we form the necessary polynomial equations
f1=f2=f3=0 obtained from the standard absolute Igusa invariants, and then
R12=Res_r(f1,f2), R13=Res_r(f1,f3).  A parameter point matching the Xi
invariant ball would force R12=R13=0.  Exact rational Rouché estimates isolate
all zeros of R12 in the s-plane and exact rational polydisc estimates show
R13 is nonzero on every isolating disc.

All displayed inequalities are computed from rational arithmetic.  Decimal
approximations are output only for readability.
"""
import sympy as sp

s,r,X,Y,Z,w,dx,dy,dz=sp.symbols('s r X Y Z w dx dy dz')
X0=sp.Rational('23.41189486771366')
Y0=sp.Rational('-76.70307117848387')
Z0=sp.Rational('-0.0008995087060813192')
XR=sp.Rational(1,10**6)
YR=sp.Rational(1,10**5)
ZR=sp.Rational(1,10**10)


def qi(z, digits=45):
    """Convert a numerical complex SymPy root to an exact Q(i) decimal center."""
    zz=sp.N(z,digits)
    return sp.Rational(str(sp.re(zz))) + sp.I*sp.Rational(str(sp.im(zz)))

def reim(q):
    q=sp.expand(q)
    return sp.re(q), sp.im(q)

def nup(q):
    """Exact upper bound |q| <= |Re q|+|Im q| for q in Q(i)."""
    a,b=reim(q)
    return abs(a)+abs(b)

def nlo(q):
    """Exact lower bound |q| >= max(|Re q|,|Im q|) for q in Q(i)."""
    a,b=reim(q)
    return max(abs(a),abs(b))

def poly_upper(expr, vars_radii, skip=None):
    """l1 polydisc upper bound with exact rational coefficient norms."""
    vars_=list(vars_radii)
    P=sp.Poly(sp.expand(expr),*vars_)
    total=sp.Rational(0)
    for mon,c in P.terms():
        if skip is not None and tuple(mon)==tuple(skip):
            continue
        t=nup(c)
        for e,v in zip(mon,vars_):
            t*=vars_radii[v]**e
        total+=t
    return sp.factor(total)

def fmt(q,n=8):
    return sp.N(q,n)

def isolate_all_R12(R12,label,rho):
    Pmid=sp.Poly(sp.expand(R12.subs({X:X0,Y:Y0})),s)
    deg=Pmid.degree()
    roots=sp.nroots(Pmid,n=55,maxsteps=500)
    assert len(roots)==deg
    centers=[qi(z) for z in roots]
    # disjointness using the max norm lower bound
    for i in range(deg):
        for j in range(i):
            assert nlo(centers[i]-centers[j]) > 2*rho
    out=[]
    for j,sc in enumerate(centers):
        E=sp.expand(R12.subs({s:sc+w,X:X0+dx,Y:Y0+dy}))
        P=sp.Poly(E,w,dx,dy)
        a1=P.coeff_monomial(w)
        lin=nlo(a1)*rho
        rest=poly_upper(E,{w:rho,dx:XR,dy:YR},skip=(1,0,0))
        assert rest < lin, (label,j,sp.N(rest/lin,20))
        out.append((sc,sp.factor(rest/lin)))
    print(f'{label}: degree(R12,s)={deg}; {deg} disjoint Rouché discs, radius {rho}')
    print(f'{label}: max R12 Rouché ratio =',fmt(max(q for _,q in out),12))
    return centers

def exclude_R13(R13,centers,label,rho):
    lows=[]
    for j,sc in enumerate(centers):
        E=sp.expand(R13.subs({s:sc+w,X:X0+dx,Z:Z0+dz}))
        c0=sp.expand(R13.subs({s:sc,X:X0,Z:Z0}))
        perturb=sp.expand(E-c0)
        ub=poly_upper(perturb,{w:rho,dx:XR,dz:ZR})
        low=nlo(c0)-ub
        assert low>0,(label,j,sp.N(low,20))
        lows.append(low)
    print(f'{label}: min certified lower bound for |R13| =',fmt(min(lows),12))
    print(f'{label}: CERTIFIED no common zero R12=R13 in Xi invariant ball.')


def h8():
    I2=-4*(3*s+8*r-2)
    I4=4*(9*r*s+4*r**2+4*r+1)
    I6=-4*(36*r*s**2+94*r**2*s-35*r*s+4*s+48*r**3+40*r**2+4*r-2)
    I10=-8*s**2*r**3
    f1=sp.expand(X*I2**2-144*I4)
    f2=sp.expand(Y*I2**3+1728*(I2*I4-3*I6))
    f3=sp.expand(Z*I2**5-486*I10)
    R12=sp.primitive(sp.resultant(f1,f2,r),s)[1]
    R13=sp.primitive(sp.resultant(f1,f3,r),s)[1]
    # H8 R12 has degree six.  Radius 1e-5 has ample margin even with inflated Xi balls.
    rho=sp.Rational(1,10**5)
    C=isolate_all_R12(R12,'H8',rho)
    exclude_R13(R13,C,'H8',rho)


def h9():
    I2=8*(s**2+4*s-2)
    I4=4*(s**4-4*s**3+6*s**2-48*r*s-4*s+192*r+1)
    I6=8*(s**6+2*s**5-21*s**4-40*r*s**3+44*s**3+144*r*s**2-41*s**2+792*r*s+18*s-288*r**2-320*r-3)
    I10=2**14*r**3
    f1=sp.expand(X*I2**2-144*I4)
    f2=sp.expand(Y*I2**3+1728*(I2*I4-3*I6))
    f3=sp.expand(Z*I2**5-486*I10)
    R12=sp.primitive(sp.resultant(f1,f2,r),s)[1]
    R13=sp.primitive(sp.resultant(f1,f3,r),s)[1]
    # H9 R12 has degree eight. Radius 1e-4 comfortably contains all parameter shifts.
    rho=sp.Rational(1,10**4)
    C=isolate_all_R12(R12,'H9',rho)
    exclude_R13(R13,C,'H9',rho)

print('XI GENUS-TWO LOW-HUMBERT CERTIFICATE')
print('Absolute invariant balls (deliberately inflated):')
print(' i1 center',X0,'radius',XR)
print(' i2 center',Y0,'radius',YR)
print(' i3 center',Z0,'radius',ZR)
print('All inequalities below use exact rational arithmetic; no RH assumption.')
h8(); h9()
print('CERTIFIED: Jac(X2) is outside H_8 and H_9 for the full Xi invariant ball.')


==> anc/certificates/humbert/cert_Xi_invariant_tight_v7.out <==
X center re 23.41189486771365 im 0.0 rad 2.742240397095636e-08
Y center re -76.70307117848388 im 0.0 rad 5.892085185835079e-07
Z center re -0.0008995087060813176 im 0.0 rad 2.8174600084258406e-12
time 0.45932674407958984
X need 2.7422415455660562e-08 box 2.75e-08 OK True
Y need 5.892085243224813e-07 box 5.9e-07 OK True
Z need 2.817461575853747e-12 box 2.82e-12 OK True


==> anc/certificates/humbert/cert_Xi_invariant_tight_v7.py <==
#!/usr/bin/env python3
"""Exact branch-disk to tight Xi absolute-Igusa invariant boxes for H17/H20 tests."""
from fractions import Fraction as F
from math import isqrt
import itertools,time
P10=10**90
def Q(x): return F(str(x))
class C:
 __slots__=('a','b')
 def __init__(self,a=0,b=0): self.a=a if isinstance(a,F) else F(a); self.b=b if isinstance(b,F) else F(b)
 def __add__(self,o):
  if not isinstance(o,C):o=C(o)
  return C(self.a+o.a,self.b+o.b)
 __radd__=__add__
 def __neg__(self):return C(-self.a,-self.b)
 def __sub__(self,o):return self+(-o)
 def __rsub__(self,o):return C(o)-self
 def __mul__(self,o):
  if not isinstance(o,C):o=C(o)
  return C(self.a*o.a-self.b*o.b,self.a*o.b+self.b*o.a)
 __rmul__=__mul__
 def inv(self):
  q=self.a*self.a+self.b*self.b
  return C(self.a/q,-self.b/q)
 def __truediv__(self,o):
  if not isinstance(o,C):o=C(o)
  return self*o.inv()
 def __pow__(self,n):
  if n<0:return self.inv()**(-n)
  z=C(1);a=self
  while n:
   if n&1:z=z*a
   a=a*a;n//=2
  return z

def sqrt_bounds(q,dec=200):
 assert q>=0
 if q==0:return F(0),F(0)
 S=10**dec
 k=isqrt((q.numerator*S*S)//q.denominator)
 lo=F(k,S);hi=F(k+1,S)
 # paranoia exact verify
 assert lo*lo<=q and hi*hi>q
 return lo,hi
def abslo(z):return sqrt_bounds(z.a*z.a+z.b*z.b)[0]
def absup(z):return sqrt_bounds(z.a*z.a+z.b*z.b)[1]
class B:
 __slots__=('c','r')
 def __init__(self,c=0,r=0):self.c=c if isinstance(c,C) else C(c);self.r=r if isinstance(r,F) else F(r)
 def __add__(self,o):
  if not isinstance(o,B):o=B(o)
  return B(self.c+o.c,self.r+o.r)
 __radd__=__add__
 def __neg__(self):return B(-self.c,self.r)
 def __sub__(self,o):return self+(-o)
 def __rsub__(self,o):return B(o)-self
 def __mul__(self,o):
  if not isinstance(o,B):o=B(o)
  return B(self.c*o.c,absup(self.c)*o.r+absup(o.c)*self.r+self.r*o.r)
 __rmul__=__mul__
 def inv(self):
  al=abslo(self.c); assert al>self.r
  return B(self.c.inv(),self.r/(al*(al-self.r)))
 def __truediv__(self,o):
  if not isinstance(o,B):o=B(o)
  return self*o.inv()
 def __rtruediv__(self,o):return B(o)/self
 def __pow__(self,n):
  assert n>=0
  z=B(1);a=self
  while n:
   if n&1:z=z*a
   a=a*a;n//=2
  return z
 def upper(self):return absup(self.c)+self.r
 def lower(self):return max(F(0),abslo(self.c)-self.r)

def matchings(items):
 items=list(items)
 if not items:yield [];return
 i=items[0]
 for k in range(1,len(items)):
  j=items[k];rest=items[1:k]+items[k+1:]
  for M in matchings(rest):yield [(i,j)]+M
roots=[
 B(C(Q('-65.78507453')),Q('1.0000001e-8')),
 B(C(Q('46.38299765')),Q('1.0000001e-8')),
 B(C(Q('-231.0846402275628298879620029048'),Q('59.49494650307811447424366185576')),Q('1.0000001e-9')),
 B(C(Q('-231.0846402275628298879620029048'),Q('-59.49494650307811447424366185576')),Q('1.0000001e-9')),
 B(C(Q('-269.8852991848204115111948309919'),Q('150.2255429937459843575350632811')),Q('1.0000001e-9')),
 B(C(Q('-269.8852991848204115111948309919'),Q('-150.2255429937459843575350632811')),Q('1.0000001e-9')),
]
def dsq(i,j):return (roots[i]-roots[j])**2
t=time.time()
I2=B(0)
for M in matchings(range(6)):
 z=B(1)
 for i,j in M:z=z*dsq(i,j)
 I2=I2+z
seen=set();I4=B(0)
for A in itertools.combinations(range(6),3):
 BB=tuple(i for i in range(6) if i not in A);key=tuple(sorted((tuple(sorted(A)),tuple(sorted(BB)))))
 if key in seen:continue
 seen.add(key);z=B(1)
 for G in [A,BB]:
  for i,j in itertools.combinations(G,2):z=z*dsq(i,j)
 I4=I4+z
terms={}
for p in itertools.permutations(range(6)):
 edges=[(p[0],p[1]),(p[1],p[2]),(p[2],p[0]),(p[3],p[4]),(p[4],p[5]),(p[5],p[3]),(p[0],p[3]),(p[1],p[4]),(p[2],p[5])]
 key=tuple(sorted(tuple(sorted(e)) for e in edges))
 if key in terms:continue
 z=B(1)
 for i,j in edges:z=z*dsq(i,j)
 terms[key]=z
I6=sum(terms.values(),B(0));I10=B(1)
for i,j in itertools.combinations(range(6),2):I10=I10*dsq(i,j)
X=144*I4/(I2**2);Y=-1728*(I2*I4-3*I6)/(I2**3);Z=486*I10/(I2**5)
for name,V in [('X',X),('Y',Y),('Z',Z)]:
 print(name,'center re',float(V.c.a),'im',float(V.c.b),'rad',float(V.r))
print('time',time.time()-t)
# verify inside convenient rational boxes
boxes=[('X',X,Q('23.41189486771366'),Q('2.75e-8')),('Y',Y,Q('-76.70307117848387'),Q('5.90e-7')),('Z',Z,Q('-0.0008995087060813192'),Q('2.82e-12'))]
for name,V,c0,rad in boxes:
 delta=C(V.c.a-c0,V.c.b)
 need=absup(delta)+V.r
 assert need<rad
 print(name,'need',float(need),'box',float(rad),'OK',need<rad)


==> anc/certificates/lax_enlarged/README.txt <==
Enlarged real D6 tangent rank certificate.
Run python cert_enlarged_rank.py --bits 192 --output rank_192.json
and repeat at 256 bits. Imports the retained ../heat certificate.
All computations retain the full manuscript realization box and recertify
the four root disks. Coordinates: Im(lambda1), Re(lambda2), Im(lambda2).
Columns: isomonodromic time, theta0, theta_infinity.
Determinant in (600,800). Real unique matching rates in the stated
rational boxes. The analytic inverse-function argument gives a local
moving-exponent curve lift, not a flat heat connection or fixed Stokes data.
The two precisions are consistency replays, not independent implementations.


==> anc/certificates/lax_enlarged/cert_enlarged_rank.py <==
#!/usr/bin/env python3
"""Directed real-moduli rank certificate. No monodromy-preservation claim."""
import argparse,json,sys
from pathlib import Path
from flint import acb,acb_series,arb,ctx
HERE=Path(__file__).resolve().parent
HEAT=HERE.parent/'heat'
if not HEAT.exists():HEAT=Path('paper2_polymath/work/paper2_genus2_arithmetic_v12_bundle/certificates/heat').resolve()
sys.path.insert(0,str(HEAT))
import cert_heat_D6_transversality_v9 as h

def det(A):
 return A[0][0]*(A[1][1]*A[2][2]-A[1][2]*A[2][1])-A[0][1]*(A[1][0]*A[2][2]-A[1][2]*A[2][0])+A[0][2]*(A[1][0]*A[2][1]-A[1][1]*A[2][0])

def run(bits):
 ctx.prec=bits;ctx.cap=12
 xs=h.xi_series(acb_series([acb('0.5'),1],prec=6));assert xs[0].abs_lower()>0
 Astar=acb((2*xs[2]/xs[0]).real)
 Ah=acb((24*xs[4]/xs[0]-4*xs[2]**2/xs[0]**2).real)
 hints=[('-65.78507452997045223324257','0'),('46.38299764805393502901889','0'),('-231.0846402271150543666728','59.49494650346396262421697'),('-269.8852991844842389020371','150.2255429928916393579078')]
 old=[('-65.78507453','0','1e-8'),('46.38299765','0','1e-8'),('-231.0846402275628298879620029048','59.4949465030781144742436618558','1e-9'),('-269.8852991848204115111948309919','150.2255429937459843575350632811','1e-9')]
 roots4=[];heat4=[];root_receipts=[]
 for i,((re,im),(ore,oim,orad)) in enumerate(zip(hints,old)):
  center=h.ball(re,im);neighborhood=h.ball(re,im,'1e-18');radius=arb('1e-18')
  assert (center-h.ball(ore,oim)).abs_upper()+radius<arb(orad)
  kc,_=h.K_T_series(center,Astar);kn,yn=h.K_T_series(neighborhood,Astar)
  assert yn[0].abs_lower()>0
  dominant=kc[1].abs_lower()*radius;remainder=kc[0].abs_upper()+kn[2].abs_upper()*radius**2
  assert dominant>remainder and remainder/dominant<arb('0.00005')
  root=h.ball(re,im,'1e-18',real_only=i<2)
  roots4.append(root);heat4.append(h.heat_velocity(root,Astar,Ah,real_root=i<2))
  root_receipts.append({'real_center':re,'imag_center':im,'rouche_ratio':str(remainder/dominant)})
 a,b,c,d=roots4;roots=[a,b,c,c.conjugate(),d,d.conjugate()]
 hv=[heat4[0],heat4[1],heat4[2],heat4[2].conjugate(),heat4[3],heat4[3].conjugate()]
 # Conservative outward hulls of the manuscript's entire certified phase box.
 p=acb(arb('2.37492660775','0.00001000005'));q=acb(1)
 t=acb(arb('-1.70974373955','0.00001000005'))
 th0=acb(arb('-5.77235335605','0.00002000005'));thi=acb(arb('0.74843946565','0.00001000005'))
 scale=acb(arb('-0.0080258868285','0.0000000100005'));offset=acb(arb('-0.69198500115','0.00000100005'))
 assert t.abs_lower()>0 and scale.abs_lower()>0
 def partial(j):
  vals=[p,q,t,th0,thi];co=h.n_coefficients(*vals);der=[k*co[k] for k in range(1,7)]
  vals[j]=acb_series([vals[j],1],prec=2);mov=h.n_coefficients(*vals);vs=[]
  for k in [0,1,2,4]:
   z=scale*roots[k]+offset;nz=h.horner(der,z);assert nz.abs_lower()>0
   v=-h.horner(mov,z)[1]/nz/scale;assert v.is_finite()
   vs.append(acb(v.real) if k<2 else v)
  return [vs[0],vs[1],vs[2],vs[2].conjugate(),vs[3],vs[3].conjugate()]
 def project(v):
  x=h.cross_ratio_derivative(roots,v,3);y=h.cross_ratio_derivative(roots,v,4)
  assert x.real.contains(0)
  return [x.imag,y.real,y.imag]
 columns=[project(h.D6_velocities(roots)),project(partial(3)),project(partial(4))]
 A=[[columns[j][i] for j in range(3)] for i in range(3)];D=det(A)
 assert D>600 and D<800
 heat=project(hv);rates=[]
 for j in range(3):
  B=[row[:] for row in A]
  for i in range(3):B[i][j]=heat[i]
  rates.append(det(B)/D)
 boxes=[('0.0007','0.0009'),('-0.084','-0.069'),('0.020','0.027')]
 for z,(lo,hi) in zip(rates,boxes):assert z>arb(lo) and z<arb(hi)
 return {'status':'passed','bits':bits,'root_receipts':root_receipts,'coordinate_order':['Im lambda1','Re lambda2','Im lambda2'],'column_order':['isomonodromic time','theta0 at fixed p,q,t','theta_infinity at fixed p,q,t'],'matrix':[[str(z) for z in row] for row in A],'determinant':str(D),'determinant_rational_box':['600','800'],'heat_moduli_velocity':list(map(str,heat)),'matching_rates':[{'midpoint':str(z.mid()),'lower':str(z.lower()),'upper':str(z.upper()),'rational_box':list(box)} for z,box in zip(rates,boxes)],'scope':'Full-rank real-moduli tangent test at the specified scalar-normal-form realization. Supports a local moving-exponent curve lift by the inverse-function theorem. No global continuation, flat heat connection, or preservation/computation of Stokes data.'}
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--bits',type=int,default=192);p.add_argument('--output',type=Path,required=True);a=p.parse_args()
 r=run(a.bits);a.output.write_text(json.dumps(r,indent=2));print(json.dumps(r,indent=2))


==> anc/certificates/lax_enlarged/rank_192.json <==
{
  "status": "passed",
  "bits": 192,
  "root_receipts": [
    {
      "real_center": "-65.78507452997045223324257",
      "imag_center": "0",
      "rouche_ratio": "[2.43279869693072912339344123449678531272305445162992002977e-6 +/- 5.40e-63]"
    },
    {
      "real_center": "46.38299764805393502901889",
      "imag_center": "0",
      "rouche_ratio": "[2.99671741173019616802426484039056532405377259204598701790e-6 +/- 6.89e-63]"
    },
    {
      "real_center": "-231.0846402271150543666728",
      "imag_center": "59.49494650346396262421697",
      "rouche_ratio": "[1.35683300220873028833631172814194696876193014651584887622e-5 +/- 1.92e-62]"
    },
    {
      "real_center": "-269.8852991844842389020371",
      "imag_center": "150.2255429928916393579078",
      "rouche_ratio": "[4.62936272984761304784142061837175150750188557381267626610e-5 +/- 7.64e-62]"
    }
  ],
  "coordinate_order": [
    "Im lambda1",
    "Re lambda2",
    "Im lambda2"
  ],
  "column_order": [
    "isomonodromic time",
    "theta0 at fixed p,q,t",
    "theta_infinity at fixed p,q,t"
  ],
  "matrix": [
    [
      "[+/- 1.99]",
      "[-1.39 +/- 3.30e-3]",
      "[-0.46 +/- 4.02e-3]"
    ],
    [
      "[-9e+1 +/- 6.48]",
      "[+/- 0.0767]",
      "[2.8 +/- 0.0380]"
    ],
    [
      "[-8e+1 +/- 2.64]",
      "[1.4 +/- 0.0628]",
      "[-2.8 +/- 0.0360]"
    ]
  ],
  "determinant": "[7e+2 +/- 31.4]",
  "determinant_rational_box": [
    "600",
    "800"
  ],
  "heat_moduli_velocity": [
    "[0.0941051062 +/- 3.44e-11]",
    "[-0.0057821949 +/- 8.84e-11]",
    "[-0.2386135342 +/- 6.56e-11]"
  ],
  "matching_rates": [
    {
      "midpoint": "0.000793495773905306123197078704833984375000000000000000000000",
      "lower": "0.000714655781848705373704433441162109375000000000000000000000",
      "upper": "0.000872335765961906872689723968505859375000000000000000000000",
      "rational_box": [
        "0.0007",
        "0.0009"
      ]
    },
    {
      "midpoint": "-0.0764312807004898786544799804687500000000000000000000000000",
      "lower": "-0.0832844360265880823135375976562500000000000000000000000000",
      "upper": "-0.0695781253743916749954223632812500000000000000000000000000",
      "rational_box": [
        "-0.084",
        "-0.069"
      ]
    },
    {
      "midpoint": "0.0237660524144303053617477416992187500000000000000000000000",
      "lower": "0.0208393469220027327537536621093750000000000000000000000000",
      "upper": "0.0266927579068578779697418212890625000000000000000000000000",
      "rational_box": [
        "0.020",
        "0.027"
      ]
    }
  ],
  "scope": "Full-rank real-moduli tangent test at the specified scalar-normal-form realization. Supports a local moving-exponent curve lift by the inverse-function theorem. No global continuation, flat heat connection, or preservation/computation of Stokes data."
}

==> anc/certificates/lax_enlarged/rank_192.log <==
{
  "status": "passed",
  "bits": 192,
  "root_receipts": [
    {
      "real_center": "-65.78507452997045223324257",
      "imag_center": "0",
      "rouche_ratio": "[2.43279869693072912339344123449678531272305445162992002977e-6 +/- 5.40e-63]"
    },
    {
      "real_center": "46.38299764805393502901889",
      "imag_center": "0",
      "rouche_ratio": "[2.99671741173019616802426484039056532405377259204598701790e-6 +/- 6.89e-63]"
    },
    {
      "real_center": "-231.0846402271150543666728",
      "imag_center": "59.49494650346396262421697",
      "rouche_ratio": "[1.35683300220873028833631172814194696876193014651584887622e-5 +/- 1.92e-62]"
    },
    {
      "real_center": "-269.8852991844842389020371",
      "imag_center": "150.2255429928916393579078",
      "rouche_ratio": "[4.62936272984761304784142061837175150750188557381267626610e-5 +/- 7.64e-62]"
    }
  ],
  "coordinate_order": [
    "Im lambda1",
    "Re lambda2",
    "Im lambda2"
  ],
  "column_order": [
    "isomonodromic time",
    "theta0 at fixed p,q,t",
    "theta_infinity at fixed p,q,t"
  ],
  "matrix": [
    [
      "[+/- 1.99]",
      "[-1.39 +/- 3.30e-3]",
      "[-0.46 +/- 4.02e-3]"
    ],
    [
      "[-9e+1 +/- 6.48]",
      "[+/- 0.0767]",
      "[2.8 +/- 0.0380]"
    ],
    [
      "[-8e+1 +/- 2.64]",
      "[1.4 +/- 0.0628]",
      "[-2.8 +/- 0.0360]"
    ]
  ],
  "determinant": "[7e+2 +/- 31.4]",
  "determinant_rational_box": [
    "600",
    "800"
  ],
  "heat_moduli_velocity": [
    "[0.0941051062 +/- 3.44e-11]",
    "[-0.0057821949 +/- 8.84e-11]",
    "[-0.2386135342 +/- 6.56e-11]"
  ],
  "matching_rates": [
    {
      "midpoint": "0.000793495773905306123197078704833984375000000000000000000000",
      "lower": "0.000714655781848705373704433441162109375000000000000000000000",
      "upper": "0.000872335765961906872689723968505859375000000000000000000000",
      "rational_box": [
        "0.0007",
        "0.0009"
      ]
    },
    {
      "midpoint": "-0.0764312807004898786544799804687500000000000000000000000000",
      "lower": "-0.0832844360265880823135375976562500000000000000000000000000",
      "upper": "-0.0695781253743916749954223632812500000000000000000000000000",
      "rational_box": [
        "-0.084",
        "-0.069"
      ]
    },
    {
      "midpoint": "0.0237660524144303053617477416992187500000000000000000000000",
      "lower": "0.0208393469220027327537536621093750000000000000000000000000",
      "upper": "0.0266927579068578779697418212890625000000000000000000000000",
      "rational_box": [
        "0.020",
        "0.027"
      ]
    }
  ],
  "scope": "Full-rank real-moduli tangent test at the specified scalar-normal-form realization. Supports a local moving-exponent curve lift by the inverse-function theorem. No global continuation, flat heat connection, or preservation/computation of Stokes data."
}


==> anc/certificates/lax_enlarged/rank_256.json <==
{
  "status": "passed",
  "bits": 256,
  "root_receipts": [
    {
      "real_center": "-65.78507452997045223324257",
      "imag_center": "0",
      "rouche_ratio": "[2.432798696930729123393441195327999739464638265624767089259805277937941753531e-6 +/- 4.19e-82]"
    },
    {
      "real_center": "46.38299764805393502901889",
      "imag_center": "0",
      "rouche_ratio": "[2.996717411730196168024264958058480636485951290153393973629269704886598480008e-6 +/- 4.14e-82]"
    },
    {
      "real_center": "-231.0846402271150543666728",
      "imag_center": "59.49494650346396262421697",
      "rouche_ratio": "[1.356833002208730288336311730892414787625879383001283787852326054468573166929e-5 +/- 1.31e-81]"
    },
    {
      "real_center": "-269.8852991844842389020371",
      "imag_center": "150.2255429928916393579078",
      "rouche_ratio": "[4.629362729847613047841420630323821923602408674068209818526221773336087786137e-5 +/- 5.61e-81]"
    }
  ],
  "coordinate_order": [
    "Im lambda1",
    "Re lambda2",
    "Im lambda2"
  ],
  "column_order": [
    "isomonodromic time",
    "theta0 at fixed p,q,t",
    "theta_infinity at fixed p,q,t"
  ],
  "matrix": [
    [
      "[+/- 1.99]",
      "[-1.39 +/- 3.30e-3]",
      "[-0.46 +/- 4.02e-3]"
    ],
    [
      "[-9e+1 +/- 6.48]",
      "[+/- 0.0767]",
      "[2.8 +/- 0.0380]"
    ],
    [
      "[-8e+1 +/- 2.64]",
      "[1.4 +/- 0.0628]",
      "[-2.8 +/- 0.0360]"
    ]
  ],
  "determinant": "[7e+2 +/- 31.4]",
  "determinant_rational_box": [
    "600",
    "800"
  ],
  "heat_moduli_velocity": [
    "[0.0941051062 +/- 5.06e-11]",
    "[-0.005782195 +/- 2.26e-10]",
    "[-0.238613534 +/- 3.53e-10]"
  ],
  "matching_rates": [
    {
      "midpoint": "0.0007934957743600534740835428237915039062500000000000000000000000000000000000000",
      "lower": "0.0007146557809392106719315052032470703125000000000000000000000000000000000000000",
      "upper": "0.0008723357677808962762355804443359375000000000000000000000000000000000000000000",
      "rational_box": [
        "0.0007",
        "0.0009"
      ]
    },
    {
      "midpoint": "-0.07643128070048987865447998046875000000000000000000000000000000000000000000000",
      "lower": "-0.08328443602658808231353759765625000000000000000000000000000000000000000000000",
      "upper": "-0.06957812537439167499542236328125000000000000000000000000000000000000000000000",
      "rational_box": [
        "-0.084",
        "-0.069"
      ]
    },
    {
      "midpoint": "0.02376605242898222059011459350585937500000000000000000000000000000000000000000",
      "lower": "0.02083934689289890229701995849609375000000000000000000000000000000000000000000",
      "upper": "0.02669275796506553888320922851562500000000000000000000000000000000000000000000",
      "rational_box": [
        "0.020",
        "0.027"
      ]
    }
  ],
  "scope": "Full-rank real-moduli tangent test at the specified scalar-normal-form realization. Supports a local moving-exponent curve lift by the inverse-function theorem. No global continuation, flat heat connection, or preservation/computation of Stokes data."
}

==> anc/certificates/lax_enlarged/rank_256.log <==
{
  "status": "passed",
  "bits": 256,
  "root_receipts": [
    {
      "real_center": "-65.78507452997045223324257",
      "imag_center": "0",
      "rouche_ratio": "[2.432798696930729123393441195327999739464638265624767089259805277937941753531e-6 +/- 4.19e-82]"
    },
    {
      "real_center": "46.38299764805393502901889",
      "imag_center": "0",
      "rouche_ratio": "[2.996717411730196168024264958058480636485951290153393973629269704886598480008e-6 +/- 4.14e-82]"
    },
    {
      "real_center": "-231.0846402271150543666728",
      "imag_center": "59.49494650346396262421697",
      "rouche_ratio": "[1.356833002208730288336311730892414787625879383001283787852326054468573166929e-5 +/- 1.31e-81]"
    },
    {
      "real_center": "-269.8852991844842389020371",
      "imag_center": "150.2255429928916393579078",
      "rouche_ratio": "[4.629362729847613047841420630323821923602408674068209818526221773336087786137e-5 +/- 5.61e-81]"
    }
  ],
  "coordinate_order": [
    "Im lambda1",
    "Re lambda2",
    "Im lambda2"
  ],
  "column_order": [
    "isomonodromic time",
    "theta0 at fixed p,q,t",
    "theta_infinity at fixed p,q,t"
  ],
  "matrix": [
    [
      "[+/- 1.99]",
      "[-1.39 +/- 3.30e-3]",
      "[-0.46 +/- 4.02e-3]"
    ],
    [
      "[-9e+1 +/- 6.48]",
      "[+/- 0.0767]",
      "[2.8 +/- 0.0380]"
    ],
    [
      "[-8e+1 +/- 2.64]",
      "[1.4 +/- 0.0628]",
      "[-2.8 +/- 0.0360]"
    ]
  ],
  "determinant": "[7e+2 +/- 31.4]",
  "determinant_rational_box": [
    "600",
    "800"
  ],
  "heat_moduli_velocity": [
    "[0.0941051062 +/- 5.06e-11]",
    "[-0.005782195 +/- 2.26e-10]",
    "[-0.238613534 +/- 3.53e-10]"
  ],
  "matching_rates": [
    {
      "midpoint": "0.0007934957743600534740835428237915039062500000000000000000000000000000000000000",
      "lower": "0.0007146557809392106719315052032470703125000000000000000000000000000000000000000",
      "upper": "0.0008723357677808962762355804443359375000000000000000000000000000000000000000000",
      "rational_box": [
        "0.0007",
        "0.0009"
      ]
    },
    {
      "midpoint": "-0.07643128070048987865447998046875000000000000000000000000000000000000000000000",
      "lower": "-0.08328443602658808231353759765625000000000000000000000000000000000000000000000",
      "upper": "-0.06957812537439167499542236328125000000000000000000000000000000000000000000000",
      "rational_box": [
        "-0.084",
        "-0.069"
      ]
    },
    {
      "midpoint": "0.02376605242898222059011459350585937500000000000000000000000000000000000000000",
      "lower": "0.02083934689289890229701995849609375000000000000000000000000000000000000000000",
      "upper": "0.02669275796506553888320922851562500000000000000000000000000000000000000000000",
      "rational_box": [
        "0.020",
        "0.027"
      ]
    }
  ],
  "scope": "Full-rank real-moduli tangent test at the specified scalar-normal-form realization. Supports a local moving-exponent curve lift by the inverse-function theorem. No global continuation, flat heat connection, or preservation/computation of Stokes data."
}


==> anc/certificates/lax_enlarged/requirements.txt <==
python-flint==0.9.0


==> anc/certificates/period_heat/README_PERIOD_HEAT_V10.txt <==
DIRECTED ACTION-PERIOD HEAT VARIATION - VERSION 10

Replay (normal execution with assertions enabled)
------------------------------------------------
Requires Python 3.10 or newer and python-flint 0.9.0.
From this directory:

  python -m pip install -r requirements.txt
  python cert_period_heat_v10.py --bits 512 --order 24 --json period_heat_512.json > cert_period_heat_v10_512.out
  python cert_period_heat_v10.py --bits 768 --order 24 --json period_heat_768.json > cert_period_heat_v10_768.out

The engine imports the included sibling heat modules through a path
relative to its own source. No local absolute path, previous numerical
moment table, Riemann-zero table, or mpmath calculation is needed.
The two precisions use the same Arb implementation; agreement of
midpoints is not the acceptance criterion.

Family, normalization, and exact derivative
------------------------------------------
Y_kappa(T)=Xi_kappa(i*sqrt(T))/4, with natural heat time kappa and
t_Polymath=4*kappa. The normalization

  A_star(kappa)=2 Y_kappa'(0)/Y_kappa(0)

is updated. At time zero:

  dot Y^(j) = (2+4j)Y^(j+1) + 4T Y^(j+2),
  dot Delta = dot K/Y^6 - 6K dot Y/Y^7,
  dot y = dot Delta/(2 sqrt(Delta)),  y=sqrt(Delta).

The four regular primitives of the manuscript are formed without
division by T during contour evaluation:

  N2=Y''Y-(Y')^2,
  N3=Y'''Y^2-3Y''Y'Y+2(Y')^3,
  S=4N2Y+2TN3,
  E=(2Y'Y+2TN2-A_star Y^2)/T,
  R=2Y'Y+2(T-T^2)N2,
  K=S^2-4E^2R.

Entire Taylor models and tails
-----------------------------
The central series of xi(1/2+s) is enclosed at 2048 bits. Its even
coefficients give c_n=xi^(2n)(1/2)/(4(2n)!), the coefficients of Y.
Positivity of all c_n follows analytically from the theta integral.
The retained c_n intervals are separately checked positive.

The engine uses degree 85 for Y and degree 80 for E and dot E.
The numerator constant coefficients for E and dot E are exactly zero
by the normalization identities. Their interval enclosures are checked
to contain zero before exact coefficient shifting removes the quotient.
The shifted retained coefficients enclose the actual entire coefficients.

For an entire function f with |f|<=M on |T|=R, its degree-N truncation
has the following bound for the j-th derivative divided by j! at |T|<=r:

  M binom(N+1,j) r^(N+1-j)/R^(N+1)
  ------------------------------------------------,
  1 - (r/R)(N+2)/(N+2-j)

provided the denominator is positive. The tail function implements
this geometric majorant. Here the global radius is R=4096.
Positivity of the Y coefficients bounds |Y^(j)(T)| by Y^(j)(4096)
on that circle. Exact gamma-zeta jets enclose these latter values.
Triangle bounds on the E and dot E numerators give their global bounds;
division by R on the circle and maximum modulus apply to their entire
removable extensions.

Local Taylor coefficients are obtained by Horner composition of the
global interval polynomials, with an explicit error for every omitted
global tail coefficient. The analogous Cauchy majorants on radius
4096-|center| give local remainder bounds. Interior panels use order 24
and raw order 32. An outer disk excludes zeros of Y and bounds Delta
and dot Delta. A nested disk proves Delta nonzero by its Taylor variation.
The selected square-root image disks overlap on adjacent panels and
exclude overlap with the opposite sheet. Taylor integration includes
all even coefficients and a Cauchy remainder for both y and dot y.
All path parameters and subdivisions are exact fractions. Binary float
conversion is used only for progress printing, never for acceptance.

Calibration
-----------
The original period scripts cert_action_periods_deep_v4.py and
cert_r_farey_v4.py use these four straight paths:

  u1 : 2 Re integral from a to b,
  u2 : |2 Re integral from c1 to conjugate(c1)|,
  d  : -|2 Im integral from the real anchor T=10 to c1|,
  r2 : |2 Im integral from c1 to c2|.

The sign of each nonzero projected base integral fixes its orientation
and is transported to the derivative. The engine propagates the sheet
along each whole path, including through the removable T=0 coordinate.
The new base enclosures must lie strictly inside every original box:

  u1 in (0.0282613617668264,0.0282613617671469),
  u2 in (0.8619540619015512,0.8619540619074953),
  d  in (-0.3351510384592472,-0.3351510384566369),
  r2 in (0.1151538468901364,0.1151538468923606).

This checks the retained calibrated quantities. The larger original
development archive is not required to execute the new calculation.
The action differential is evaluated on the actual normalized core
cycles; meromorphic extension to the artificial compactification is
not assumed.

Branch endpoints
----------------
The included contraction module rechecks the four radius-1e-18 root
disks at 256 bits before integration. Decimal centers propose the
paths; root uncertainty is bounded, not discarded. The cutoff is an
exact fraction 10^-18 of each segment. For an omitted segment of
length ell including root uncertainty, the endpoint routine encloses

  K(T)=(T-root) k(T),   m<=|k|<=M,   |Y|>=y>0,
  |dot K|<=B,   |dot Y|<=H.

Variation bounds for K' about the certified center prove m>0. Then:

  base tail <= (2/3) sqrt(M) ell^(3/2)/y^3,
  heat tail <= B sqrt(ell)/(y^3 sqrt(m))
               +2 sqrt(M) H ell^(3/2)/y^4.

The latter includes the integrable inverse-square-root singularity of
the fixed-T heat derivative. Moving branch endpoints have zero action
boundary terms because sqrt(Delta) vanishes there.

Strict acceptance and consequence
---------------------------------
After the four legacy containment checks, the program proves u2,r2>0
and aggregates the exact quotient identities:

  rho_u=u1/u2,   rho_r=-r1/r2=-1-d/r2,
  dot rho_u=(u2 dot u1-u1 dot u2)/u2^2,
  dot rho_r=(d dot r2-r2 dot d)/r2^2.

All six published derivative boxes are explicit exact-decimal strict
comparisons in PUBLISHED_DERIVATIVES. Both ratio derivatives are
separated from zero. Successful acceptance, legacy containment, the
enclosed periods and derivatives, panel counts, and published boxes
are recorded in each JSON receipt.

Real analyticity and the positive initial derivatives imply strict
monotonicity on some local real interval I. The existing kernel theorem
then identifies the resonant heat times with

  rho_u^(-1)(Q) union rho_r^(-1)(Q).

Each strictly monotone ratio maps open subintervals onto intervals with
nonempty interior and has at most one preimage for each rational.
Thus this set is countable and dense; its complement is dense G_delta
and has full Lebesgue measure. This is an analytic deduction, not a
numerical search over rationals.

Scope
-----
The interval I is qualitative. Irrationality at the distinguished point
kappa=0 remains open. These are action-period ratios, not derivatives
of the normalized holomorphic Jacobian period matrix. The certificate
does not settle Picard rank, QRH, RH, or a global Newman barrier.


==> anc/certificates/period_heat/cert_period_heat_v10.py <==
#!/usr/bin/env python3
"""Directed time-zero heat derivatives of the calibrated action-period ratios."""
import argparse
import json
from pathlib import Path
from time import monotonic
from flint import acb, arb
from period_heat_engine import Engine
from cert_branch_contraction_v10 import HINTS,certified_inputs

PUBLISHED_DERIVATIVES={
    "u1":["0.0041190077","0.0041190079"],
    "u2":["0.036789365","0.036789369"],
    "d":["-0.030214589","-0.030214585"],
    "r2":["0.010297490","0.010297494"],
    "rho_u":["0.0033792688","0.0033792692"],
    "rho_r":["0.0021198","0.0021200"],
}

def inside(value,lo,hi):
    return value>arb(lo) and value<arb(hi)

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--bits",type=int,default=512)
    parser.add_argument("--order",type=int,default=24)
    parser.add_argument("--json",type=Path)
    parser.add_argument("--cut-power",type=int,default=18)
    args=parser.parse_args()
    assert args.bits>=384 and args.order>=20
    certified_inputs(256)
    e=Engine(bits=args.bits,order=args.order)
    points=[acb(re,im) for _,re,im in HINTS]
    a,b,c1,c2=points
    from fractions import Fraction
    cut=Fraction(1,10**args.cut_power)
    start=monotonic();report={"bits":args.bits,"order":args.order,"central_bits":2048,"degree":80,"Cauchy_radius":"4096","cut_fraction":str(cut),"contours":{}}
    values={}
    for name,A,B,ba,bb in [("u1",a,b,True,True),("u2",c1,c1.conjugate(),True,True),
                           ("d",acb(10),c1,False,True),("r2",c1,c2,True,True)]:
        print("BEGIN",name,flush=True)
        I,H,info=e.integrate(A,B,branchA=ba,branchB=bb,cut=cut)
        if name in ("u1","u2"):
            value=2*I.real;derivative=2*H.real
            assert I.imag.contains(0) and H.imag.contains(0)
            if value<0:value=-value;derivative=-derivative
            else:assert value>0
        else:
            value=2*I.imag;derivative=2*H.imag
            if name=="d":
                if value>0:value=-value;derivative=-derivative
                else:assert value<0
            else:
                if value<0:value=-value;derivative=-derivative
                else:assert value>0
        print("DONE",name,"period",value.str(20),"heat derivative",derivative.str(20),"seconds",round(monotonic()-start,2),info,flush=True)
        values[name]=(value,derivative)
        report["contours"][name]={**info,"period":str(value),"heat_derivative":str(derivative)}
    legacy={"u1":["0.0282613617668264","0.0282613617671469"],
            "u2":["0.8619540619015512","0.8619540619074953"],
            "d":["-0.3351510384592472","-0.3351510384566369"],
            "r2":["0.1151538468901364","0.1151538468923606"]}
    for name,(v,_) in values.items():
        ok=inside(v,*legacy[name]);print("legacy enclosure",name,ok,flush=True)
        assert ok,"New contour enclosure is not inside the calibrated reference interval"
    u1,hu1=values["u1"];u2,hu2=values["u2"];d,hd=values["d"];r2,hr2=values["r2"]
    assert u2>0 and r2>0
    ru=u1/u2;rr=-1-d/r2
    hru=(u2*hu1-u1*hu2)/u2**2
    hrr=(d*hr2-r2*hd)/r2**2
    print("rho_u",ru.str(25),"heat derivative",hru.str(25),flush=True)
    print("rho_r=-r1/r2",rr.str(25),"heat derivative",hrr.str(25),flush=True)
    derivatives={name:derivative for name,(_,derivative) in values.items()}
    derivatives.update(rho_u=hru,rho_r=hrr)
    for name,derivative in derivatives.items():
        assert inside(derivative,*PUBLISHED_DERIVATIVES[name]),name
        print("published strict derivative enclosure",name,*PUBLISHED_DERIVATIVES[name],flush=True)
    report["ratio_u"]={"value":str(ru),"heat_derivative":str(hru)}
    report["ratio_r"]={"value":str(rr),"heat_derivative":str(hrr)}
    report["published_derivative_intervals"]=PUBLISHED_DERIVATIVES
    report["legacy_period_containment"]=True
    report["success"]=True
    if args.json:args.json.write_text(json.dumps(report,indent=2)+"\n")
    print("CERTIFIED: directed time-zero heat variations in the original calibrated gauge.")

if __name__=="__main__":main()


==> anc/certificates/period_heat/cert_period_heat_v10_512.out <==
BEGIN u1
panels 250 fraction 0.9999771118164062
DONE u1 period [0.0282613617670855 +/- 5.15e-17] heat derivative [0.0041190078 +/- 3.24e-11] seconds 3.53 {'panels': 339, 'rejected': 265, 'max_relative_variation': '[0.963177374104085086652162283809342286487194952109952330993410274895993957171950197560697754154904330523089886582330401036512435209590855718249372314257831 +/- 3.05e-154]'}
BEGIN u2
panels 250 fraction 0.999969482421875
DONE u2 period [0.86195406190330 +/- 4.93e-15] heat derivative [0.036789367 +/- 8.36e-10] seconds 8.88 {'panels': 340, 'rejected': 267, 'max_relative_variation': '[0.963177371603077442154427633561734693236186910938537628810017124503710110076093221478337253452030160395867266003658117584431903741136832255880785529865555 +/- 4.89e-154]'}
BEGIN d
DONE d period [-0.33515103845730 +/- 4.38e-15] heat derivative [-0.030214587 +/- 9.24e-10] seconds 12.64 {'panels': 237, 'rejected': 163, 'max_relative_variation': '[0.963177353473570100004149946777020641340034850013155425526288658220579173263141551207118967116418225999608419055888317585370034110749829671041269253754085 +/- 1.27e-154]'}
BEGIN r2
panels 250 fraction 0.9999771118164062
DONE r2 period [0.115153846891935 +/- 1.87e-16] heat derivative [0.010297492 +/- 5.86e-10] seconds 17.99 {'panels': 339, 'rejected': 265, 'max_relative_variation': '[0.963177267247930531245292022890449831825468207301632431795429352310129471557488002902322406176083829735217315101627104373577877816583969291114308404647592 +/- 3.88e-154]'}
legacy enclosure u1 True
legacy enclosure u2 True
legacy enclosure d True
legacy enclosure r2 True
rho_u [0.032787549843063 +/- 6.50e-16] heat derivative [0.0033792690 +/- 7.31e-11]
rho_r=-r1/r2 [1.9104632411614 +/- 3.08e-14] heat derivative [0.0021199 +/- 1.93e-8]
published strict derivative enclosure u1 0.0041190077 0.0041190079
published strict derivative enclosure u2 0.036789365 0.036789369
published strict derivative enclosure d -0.030214589 -0.030214585
published strict derivative enclosure r2 0.010297490 0.010297494
published strict derivative enclosure rho_u 0.0033792688 0.0033792692
published strict derivative enclosure rho_r 0.0021198 0.0021200
CERTIFIED: directed time-zero heat variations in the original calibrated gauge.


==> anc/certificates/period_heat/cert_period_heat_v10_768.out <==
BEGIN u1
panels 250 fraction 0.9999771118164062
DONE u1 period [0.0282613617670855 +/- 5.15e-17] heat derivative [0.0041190078 +/- 3.24e-11] seconds 3.97 {'panels': 339, 'rejected': 265, 'max_relative_variation': '[0.96317737410408508665216228380934228648719495210995233099341027489599395717195019756069775415490433052308988658233040103651243520959085601823493101413635815997428886782474891785373116298065557020721868468278035565267272982199911973 +/- 3.80e-231]'}
BEGIN u2
panels 250 fraction 0.999969482421875
DONE u2 period [0.86195406190330 +/- 4.93e-15] heat derivative [0.036789367 +/- 8.36e-10] seconds 10.28 {'panels': 340, 'rejected': 267, 'max_relative_variation': '[0.96317737160307744215442763356173469323618691093853762881001712450371011007609322147833725345203016039586726600365811758443190373919583227703889076143108021803533056307055678282904292592572262051469956723846223117607983184265564812 +/- 1.22e-232]'}
BEGIN d
DONE d period [-0.33515103845730 +/- 4.38e-15] heat derivative [-0.030214587 +/- 9.24e-10] seconds 14.99 {'panels': 237, 'rejected': 163, 'max_relative_variation': '[0.96317735347357010000414994677702064134003485001315542552628865822057917326314155120711896711641822599960841905588831758537003410650738301584584474808744559693713578433030207295977903937824496885340690763338396267860627774319971818 +/- 2.06e-231]'}
BEGIN r2
panels 250 fraction 0.9999771118164062
DONE r2 period [0.115153846891935 +/- 1.87e-16] heat derivative [0.010297492 +/- 5.86e-10] seconds 21.28 {'panels': 339, 'rejected': 265, 'max_relative_variation': '[0.96317726724793053124529202289044983182546820730163243179542935231012947155748800290232240617608382389261229320581882038146794411109405424746903711687753364015717986606219770055412868901213234136987218527701921722360856878328619539 +/- 1.34e-231]'}
legacy enclosure u1 True
legacy enclosure u2 True
legacy enclosure d True
legacy enclosure r2 True
rho_u [0.032787549843063 +/- 6.50e-16] heat derivative [0.0033792690 +/- 7.31e-11]
rho_r=-r1/r2 [1.9104632411614 +/- 3.08e-14] heat derivative [0.0021199 +/- 1.93e-8]
published strict derivative enclosure u1 0.0041190077 0.0041190079
published strict derivative enclosure u2 0.036789365 0.036789369
published strict derivative enclosure d -0.030214589 -0.030214585
published strict derivative enclosure r2 0.010297490 0.010297494
published strict derivative enclosure rho_u 0.0033792688 0.0033792692
published strict derivative enclosure rho_r 0.0021198 0.0021200
CERTIFIED: directed time-zero heat variations in the original calibrated gauge.


==> anc/certificates/period_heat/period_heat_512.json <==
{
  "bits": 512,
  "order": 24,
  "central_bits": 2048,
  "degree": 80,
  "Cauchy_radius": "4096",
  "cut_fraction": "1/1000000000000000000",
  "contours": {
    "u1": {
      "panels": 339,
      "rejected": 265,
      "max_relative_variation": "[0.963177374104085086652162283809342286487194952109952330993410274895993957171950197560697754154904330523089886582330401036512435209590855718249372314257831 +/- 3.05e-154]",
      "period": "[0.0282613617670855 +/- 5.15e-17]",
      "heat_derivative": "[0.0041190078 +/- 3.24e-11]"
    },
    "u2": {
      "panels": 340,
      "rejected": 267,
      "max_relative_variation": "[0.963177371603077442154427633561734693236186910938537628810017124503710110076093221478337253452030160395867266003658117584431903741136832255880785529865555 +/- 4.89e-154]",
      "period": "[0.86195406190330 +/- 4.93e-15]",
      "heat_derivative": "[0.036789367 +/- 8.36e-10]"
    },
    "d": {
      "panels": 237,
      "rejected": 163,
      "max_relative_variation": "[0.963177353473570100004149946777020641340034850013155425526288658220579173263141551207118967116418225999608419055888317585370034110749829671041269253754085 +/- 1.27e-154]",
      "period": "[-0.33515103845730 +/- 4.38e-15]",
      "heat_derivative": "[-0.030214587 +/- 9.24e-10]"
    },
    "r2": {
      "panels": 339,
      "rejected": 265,
      "max_relative_variation": "[0.963177267247930531245292022890449831825468207301632431795429352310129471557488002902322406176083829735217315101627104373577877816583969291114308404647592 +/- 3.88e-154]",
      "period": "[0.115153846891935 +/- 1.87e-16]",
      "heat_derivative": "[0.010297492 +/- 5.86e-10]"
    }
  },
  "ratio_u": {
    "value": "[0.032787549843063 +/- 6.50e-16]",
    "heat_derivative": "[0.0033792690 +/- 7.31e-11]"
  },
  "ratio_r": {
    "value": "[1.9104632411614 +/- 3.08e-14]",
    "heat_derivative": "[0.0021199 +/- 1.93e-8]"
  },
  "published_derivative_intervals": {
    "u1": [
      "0.0041190077",
      "0.0041190079"
    ],
    "u2": [
      "0.036789365",
      "0.036789369"
    ],
    "d": [
      "-0.030214589",
      "-0.030214585"
    ],
    "r2": [
      "0.010297490",
      "0.010297494"
    ],
    "rho_u": [
      "0.0033792688",
      "0.0033792692"
    ],
    "rho_r": [
      "0.0021198",
      "0.0021200"
    ]
  },
  "legacy_period_containment": true,
  "success": true
}


==> anc/certificates/period_heat/period_heat_768.json <==
{
  "bits": 768,
  "order": 24,
  "central_bits": 2048,
  "degree": 80,
  "Cauchy_radius": "4096",
  "cut_fraction": "1/1000000000000000000",
  "contours": {
    "u1": {
      "panels": 339,
      "rejected": 265,
      "max_relative_variation": "[0.96317737410408508665216228380934228648719495210995233099341027489599395717195019756069775415490433052308988658233040103651243520959085601823493101413635815997428886782474891785373116298065557020721868468278035565267272982199911973 +/- 3.80e-231]",
      "period": "[0.0282613617670855 +/- 5.15e-17]",
      "heat_derivative": "[0.0041190078 +/- 3.24e-11]"
    },
    "u2": {
      "panels": 340,
      "rejected": 267,
      "max_relative_variation": "[0.96317737160307744215442763356173469323618691093853762881001712450371011007609322147833725345203016039586726600365811758443190373919583227703889076143108021803533056307055678282904292592572262051469956723846223117607983184265564812 +/- 1.22e-232]",
      "period": "[0.86195406190330 +/- 4.93e-15]",
      "heat_derivative": "[0.036789367 +/- 8.36e-10]"
    },
    "d": {
      "panels": 237,
      "rejected": 163,
      "max_relative_variation": "[0.96317735347357010000414994677702064134003485001315542552628865822057917326314155120711896711641822599960841905588831758537003410650738301584584474808744559693713578433030207295977903937824496885340690763338396267860627774319971818 +/- 2.06e-231]",
      "period": "[-0.33515103845730 +/- 4.38e-15]",
      "heat_derivative": "[-0.030214587 +/- 9.24e-10]"
    },
    "r2": {
      "panels": 339,
      "rejected": 265,
      "max_relative_variation": "[0.96317726724793053124529202289044983182546820730163243179542935231012947155748800290232240617608382389261229320581882038146794411109405424746903711687753364015717986606219770055412868901213234136987218527701921722360856878328619539 +/- 1.34e-231]",
      "period": "[0.115153846891935 +/- 1.87e-16]",
      "heat_derivative": "[0.010297492 +/- 5.86e-10]"
    }
  },
  "ratio_u": {
    "value": "[0.032787549843063 +/- 6.50e-16]",
    "heat_derivative": "[0.0033792690 +/- 7.31e-11]"
  },
  "ratio_r": {
    "value": "[1.9104632411614 +/- 3.08e-14]",
    "heat_derivative": "[0.0021199 +/- 1.93e-8]"
  },
  "published_derivative_intervals": {
    "u1": [
      "0.0041190077",
      "0.0041190079"
    ],
    "u2": [
      "0.036789365",
      "0.036789369"
    ],
    "d": [
      "-0.030214589",
      "-0.030214585"
    ],
    "r2": [
      "0.010297490",
      "0.010297494"
    ],
    "rho_u": [
      "0.0033792688",
      "0.0033792692"
    ],
    "rho_r": [
      "0.0021198",
      "0.0021200"
    ]
  },
  "legacy_period_containment": true,
  "success": true
}


==> anc/certificates/period_heat/period_heat_engine.py <==
"""Arb Taylor models for Xi action periods and their time-zero heat derivatives.

Central Xi coefficients are enclosed at 2048 bits. Entire Y, E and E_heat
are truncated as global polynomials. Cauchy bounds on |T|=4096 enclose
all omitted coefficients. E's removable division by T is performed by
coefficient shifting, using its proved zero constant coefficient.
"""
from fractions import Fraction
from math import comb, factorial
from flint import acb, acb_series, arb, ctx
import sys
from pathlib import Path
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/"heat"))
import cert_heat_D6_transversality_v9 as h

def Q(x):
    if isinstance(x,Fraction):return arb(x.numerator)/x.denominator
    return arb(x)

def error_ball(r):
    return acb(arb(0,r),arb(0,r))

def tail(M,R,r,N,j=0):
    """Tail of the j-th derivative divided by j!, starting after degree N."""
    q=r/R
    ratio=q*(N+2)/(N+2-j)
    assert ratio<1
    return M*comb(N+1,j)*r**(N+1-j)/R**(N+1)/(1-ratio)

def horner_series(coeffs,T,order):
    z=acb_series([T,1],prec=order)
    y=acb_series([0],prec=order)
    for c in reversed(coeffs):y=y*z+c
    return y

class EntireModel:
    def __init__(self,coeffs,M,R):
        self.coeffs=coeffs;self.M=M;self.R=R;self.N=len(coeffs)-1
    def jets(self,T,order):
        z=horner_series(self.coeffs,T,order)
        r=T.abs_upper()
        return [z[j]+error_ball(tail(self.M,self.R,r,self.N,j)) for j in range(order)]

class Engine:
    def __init__(self,bits=512,degree=80,order=20):
        self.bits=bits;self.degree=degree;self.order=order;self.raw_order=order+8
        R=arb(4096)
        ctx.prec=2048;ctx.cap=2*(degree+7)+4
        central=h.xi_series(acb_series([acb("0.5"),1],prec=2*(degree+6)+2))
        coeff=[acb(central[2*j].real/4) for j in range(degree+6)]
        assert all(c.real>0 for c in coeff)
        ctx.prec=bits;ctx.cap=degree+8
        y=acb_series(coeff,prec=degree+6)
        y1=y.derivative();y2=y1.derivative();y3=y2.derivative();y4=y3.derivative()
        T=acb_series([0,1],prec=degree+6)
        A=2*y[1]/y[0]
        Ad=24*y[2]/y[0]-4*y[1]**2/y[0]**2
        n2=y2*y-y1**2
        yh=2*y1+4*T*y2
        y1h=6*y2+4*T*y3
        y2h=10*y3+4*T*y4
        n2h=y2h*y+y2*yh-2*y1*y1h
        numerator=2*y1*y+2*T*n2-A*y**2
        numerator_h=2*(y1h*y+y1*yh)+2*T*n2h-Ad*y**2-2*A*y*yh
        assert numerator[0].contains(0) and numerator_h[0].contains(0)
        E=[numerator[j+1] for j in range(degree+1)]
        Eh=[numerator_h[j+1] for j in range(degree+1)]
        self.A=A;self.Ad=Ad
        raw=h.Y_series(acb(R),order=6)
        B=[(raw[j]*factorial(j)).abs_upper() for j in range(6)]
        H=[(2+4*j)*B[j+1]+4*R*B[j+2] for j in range(4)]
        n2B=B[2]*B[0]+B[1]**2
        n2H=H[2]*B[0]+B[2]*H[0]+2*B[1]*H[1]
        ME=(2*B[1]*B[0]+2*R*n2B+A.abs_upper()*B[0]**2)/R
        MEh=(2*(H[1]*B[0]+B[1]*H[0])+2*R*n2H+Ad.abs_upper()*B[0]**2+2*A.abs_upper()*B[0]*H[0])/R
        self.Y=EntireModel(coeff,B[0],R)
        self.E=EntireModel(E,ME.upper(),R)
        self.Eh=EntireModel(Eh,MEh.upper(),R)

    def primitives(self,T):
        n=self.raw_order
        return self.Y.jets(T,n),self.E.jets(T,n),self.Eh.jets(T,n)

    def primitive_sup(self,model,raw,T,r,j=0):
        # Taylor coefficients about T, plus a Cauchy tail on R-|T|.
        out=sum((raw[k].abs_upper()*factorial(k)/factorial(k-j)*r**(k-j)
                 for k in range(j,len(raw))),arb(0))
        radius=model.R-T.abs_upper()
        out+=factorial(j)*tail(model.M,radius,r,len(raw)-1,j)
        return out.upper()

    def uniform_bounds(self,T,r,primitives):
        Y,E,Eh=primitives
        Ymin=Y[0].abs_lower()-sum((Y[k].abs_upper()*r**k for k in range(1,len(Y))),arb(0))
        Ymin-=tail(self.Y.M,self.Y.R-T.abs_upper(),r,len(Y)-1)
        if not Ymin>0:return None
        B=[self.primitive_sup(self.Y,Y,T,r,j) for j in range(6)]
        EB=self.primitive_sup(self.E,E,T,r)
        EH=self.primitive_sup(self.Eh,Eh,T,r)
        z=T.abs_upper()+r
        H=[(2+4*j)*B[j+1]+4*z*B[j+2] for j in range(4)]
        n2=B[2]*B[0]+B[1]**2
        n3=B[3]*B[0]**2+3*B[2]*B[1]*B[0]+2*B[1]**3
        S=4*n2*B[0]+2*z*n3
        R=2*B[1]*B[0]+2*(z+z*z)*n2
        KB=S*S+4*EB*EB*R
        n2h=H[2]*B[0]+B[2]*H[0]+2*B[1]*H[1]
        n3h=H[3]*B[0]**2+2*B[3]*B[0]*H[0]+3*(H[2]*B[1]*B[0]+B[2]*H[1]*B[0]+B[2]*B[1]*H[0])+6*B[1]**2*H[1]
        Sh=4*(n2h*B[0]+n2*H[0])+2*z*n3h
        Rh=2*(H[1]*B[0]+B[1]*H[0])+2*(z+z*z)*n2h
        KH=2*S*Sh+8*EB*EH*R+4*EB**2*Rh
        DB=KB/Ymin**6
        DH=KH/Ymin**6+6*KB*H[0]/Ymin**7
        return {"Ymin":Ymin.lower(),"Yheat":H[0].upper(),"K":KB.upper(),"Kheat":KH.upper(),"Delta":DB.upper(),"Delta_heat":DH.upper()}

    def jets(self,T,primitives):
        n=self.order+1;Y,E,Eh=primitives
        ys=[acb_series([Y[j+k]*factorial(j+k)/factorial(k) for k in range(n)],prec=n) for j in range(6)]
        t=acb_series([T,1],prec=n)
        e=acb_series(E[:n],prec=n);eh=acb_series(Eh[:n],prec=n)
        y,y1,y2,y3,y4,y5=ys
        yh=2*y1+4*t*y2;y1h=6*y2+4*t*y3;y2h=10*y3+4*t*y4;y3h=14*y4+4*t*y5
        n2=y2*y-y1**2;n3=y3*y**2-3*y2*y1*y+2*y1**3
        n2h=y2h*y+y2*yh-2*y1*y1h
        n3h=y3h*y**2+2*y3*y*yh-3*(y2h*y1*y+y2*y1h*y+y2*y1*yh)+6*y1**2*y1h
        S=4*n2*y+2*t*n3;R=2*y1*y+2*(t-t**2)*n2
        Sh=4*(n2h*y+n2*yh)+2*t*n3h;Rh=2*(y1h*y+y1*yh)+2*(t-t**2)*n2h
        K=S**2-4*e**2*R
        Kh=2*S*Sh-8*e*eh*R-4*e**2*Rh
        D=K/y**6;Dh=Kh/y**6-6*K*yh/y**7
        return K,Kh,D,Dh

    def panel(self,T,half,d,prev):
        N=self.order
        R=(d.abs_upper()*half).upper()
        rho=4*R;RHO=max(4*rho,arb("0.05"))
        prim=self.primitives(T)
        bounds=self.uniform_bounds(T,RHO,prim)
        if bounds is None:return None
        K,Kh,D,Dh=self.jets(T,prim)
        dc=acb(D[0].real.mid(),D[0].imag.mid())
        de=(D[0]-dc).abs_upper()
        q=rho/RHO
        er=de+sum((D[j].abs_upper()*rho**j for j in range(1,N+1)),arb(0))+bounds["Delta"]*q**(N+1)/(1-q)
        dm=dc.abs_lower()
        if not dm>er:return None
        if D[0].real<0:root=acb(0,1)*(-D).sqrt()
        else:root=D.sqrt()
        w=acb(root[0].real.mid(),root[0].imag.mid())
        image_error=(root[0]-w).abs_upper()+er/(dm.sqrt()+(dm-er).sqrt())
        if prev is not None:
            pw,pe=prev
            same=not ((w-pw).abs_lower()>image_error+pe)
            opposite=not ((-w-pw).abs_lower()>image_error+pe)
            if opposite and not same:root=-root;w=-w;same=True;opposite=False
            if not same or opposite:return None
        derivative=Dh/(2*root)
        I=acb(0);H=acb(0)
        for j in range(0,N+1,2):
            weight=d**(j+1)*2*half**(j+1)/(j+1)
            I+=root[j]*weight;H+=derivative[j]*weight
        upper_root=(dc.abs_upper()+er).sqrt()
        upper_heat=(sum((Dh[j].abs_upper()*rho**j for j in range(N+1)),arb(0))+bounds["Delta_heat"]*q**(N+1)/(1-q))/(2*(dm-er).sqrt())
        small=R/rho
        rem=2*R*upper_root*small**(N+1)/(1-small)
        remh=2*R*upper_heat*small**(N+1)/(1-small)
        return I+error_ball(rem),H+error_ball(remh),(w,image_error.upper()),(er/dm).upper()

    def integrate(self,A,B,branchA=False,branchB=False,cut=Fraction(1,10**18)):
        d=B-A
        x=cut if branchA else Fraction(0)
        end=1-cut if branchB else Fraction(1)
        step=Fraction(1,128);maximum=step
        I=acb(0);H=acb(0);prev=None;n=0;rejected=0;maxrel=arb(0)
        while x<end:
            st=min(step,end-x)
            while True:
                half=Q(st/2);T=A+d*Q(x+st/2)
                z=self.panel(T,half,d,prev)
                if z is not None:break
                st/=2;rejected+=1
                if st<Fraction(1,10**25):raise RuntimeError(("panel underflow",str(x)))
            a,b,prev,rel=z;I+=a;H+=b;x+=st;n+=1;maxrel=max(maxrel,rel);step=min(maximum,2*st)
            if n%250==0:print("panels",n,"fraction",float(x),flush=True)
        endpoint=Q(cut)*d.abs_upper()
        if branchA:
            ti,th=self.endpoint_tail(A,endpoint);I+=error_ball(ti);H+=error_ball(th)
        if branchB:
            ti,th=self.endpoint_tail(B,endpoint);I+=error_ball(ti);H+=error_ball(th)
        return I,H,{"panels":n,"rejected":rejected,"max_relative_variation":str(maxrel)}

    def endpoint_tail(self,c,length):
        # The actual root is in the certified radius-1e-18 disk about c.
        r=arb("1e-18");R=length+2*r;RHO=max(4*R,arb("0.05"))
        prim=self.primitives(c);bounds=self.uniform_bounds(c,RHO,prim)
        assert bounds is not None
        K,Kh,_,_=self.jets(c,prim)
        N=self.order;q=R/RHO
        variation=sum((j*K[j].abs_upper()*R**(j-1) for j in range(2,N+1)),arb(0))
        variation+=bounds["K"]/RHO*q**N*((N+1)-N*q)/(1-q)**2
        lower=K[1].abs_lower()-variation
        upper=K[1].abs_upper()+variation
        assert lower>0
        fine=self.uniform_bounds(c,R,prim);assert fine is not None
        kh=sum((Kh[j].abs_upper()*R**j for j in range(N+1)),arb(0))+bounds["Kheat"]*q**(N+1)/(1-q)
        ell=length+r
        original=arb(2)/3*upper.sqrt()*ell**arb("1.5")/fine["Ymin"]**3
        heat=kh*ell.sqrt()/(fine["Ymin"]**3*lower.sqrt())+2*upper.sqrt()*fine["Yheat"]*ell**arb("1.5")/fine["Ymin"]**4
        return original.upper(),heat.upper()


==> anc/certificates/period_heat/requirements.txt <==
python-flint==0.9.0


==> anc/certificates/phase_tail/README_CENTERED_PHASE_TAIL.txt <==
CENTRED-MOMENT EXTERIOR PHASE REFINEMENT
14 October 2026

Result and normalization
------------------------
Xi_kappa(z)=8 H_(4*kappa)(2z).
For every kappa in [1/25,1/20], |x_Xi|>=5*10^15, and
1/10<=eta<=sqrt(1/4-2*kappa), Xi_kappa is nonzero and its phase
-Im(Xi'_kappa/Xi_kappa) is >1/2. Above the classical strip edge,
qualitative positivity follows from the existing strip-product lemma.
The cutoff is 10^9 times smaller than the retained baseline 5*10^24.
The 0.18 Newman ceiling remains conditional on the finite-cap sign.

Inputs
------
D. H. J. Polymath, arXiv:1904.12438v2, Theorem 1.3, (20)-(24),
and the elementary decreasing-sum integral test (Lemma 8.2).
Remark 8.3 supplies the exact erfi antiderivative.
The polynomial, phase-support, paired-logarithm, cutoff-jump, and
uniform monotonicity arguments are given in the manuscript's
Theorem 7.12. No RH/QRH premise or finite-zero table is used.

Arithmetic and replay
---------------------
Install the pinned python-flint==0.9.0 from requirements.txt.
From the bundle root:

python3 certificates/phase_tail/cert_centered_phase_tail.py --bits 160 --output certificates/phase_tail/centered_phase_tail_160.json
python3 certificates/phase_tail/cert_centered_phase_tail.py --bits 256 --output certificates/phase_tail/centered_phase_tail_256.json

Both retained logs and JSON receipts pass all 74 strict directed
comparisons. Values are Arb balls, not midpoint theorem inputs.
The driver checks endpoint constants and analytic monotonicity
guards; it samples neither horizontal coordinates nor heat times.
Its optional --cutoff argument changes an endpoint experiment; a
different cutoff is covered only if all guards pass and the
manuscript's same analytic hypotheses remain in force.

Construction
------------
H cutoff X=10^16, A=X-1, t in [4/25,1/5], centre y>=1/5.
The Cauchy radius is 1/20, expanded y in [3/20,9/10].
The three coefficient/cutoff losses are covered by delta=10^-12.
L=log(u/(4*pi)), L0=log(A/(4*pi)), U=L/2+delta, c=1/25.
The finite head ends at n0=1000. Centre the logarithmic generator
at lambda=4. The terminal interval used for monotonicity has length 3.

For v=a_beta=(1+beta)/2-delta or b_beta=(1-beta)/2-delta,
q(u)=(1-v-c*L)*u+c*u^2. With d=1-v-c*L,

I0 = sqrt(pi)/(2*sqrt(c))*exp(-d^2/(4*c))
     *(erfi(sqrt(c)*U+d/(2*sqrt(c)))
       -erfi(sqrt(c)*log(n0)+d/(2*sqrt(c)))).
I1 = (exp(q(U))-exp(q(log(n0)))-d*I0)/(2*c).

I0 and I1 are exact integral expressions evaluated with outward
rounding. Centred primary tails are I1-lambda*I0; centred dual tails
are (L-lambda)*I0-I1, including their dual gamma envelope.
The positive head terms and all tails decrease for L>=L0.
The moving endpoint is controlled analytically by a lower bound on
the integral over [U-3,U]. Its slope bound is K_v=1-v+2*c*delta.
The JSON guard_margins give each strict terminal-band inequality.

At each centre the finite model's cutoff is held fixed. In
holomorphic notation s_plus=(1-i*w)/2, s_minus=(1+i*w)/2 and
p_plus/minus=s_plus/minus+t*alpha(s_plus/minus)/2. The two
model sums are b_n*n^(-p_plus) and gamma*b_n*n^(-p_minus).
Differentiation is exact in this representation.

The continuous cutoff changes by less than one across the disk.
At most one boundary pair therefore separates the centre's model
from the pointwise Polymath model. Its directed envelope is J_cut.
Cauchy applied to the holomorphic difference between exact g=H/B
and the centre's fixed model gives E1=(E0+J_cut)/radius.
E0 bounds the approximation remainder, not g-1. The expanded-disk
model amplitude is about 1.058 and does not need to be below one.

At the centre |g-1|<=m<1 proves nonvanishing. With generator V,
|V-lambda*(g-1)|<=D and |g'-i*V/2|<=tau. The phase bound is

b_B - lambda/4 - D^2/(4*lambda*(1-m^2)) - tau/(1-m),

where tau=Egen/2+E1. It follows by completing a square using
Re(g)>=(|g|^2+1-m^2)/2; it retains the shared g/derivative geometry.

Selected directed constants
----------------------------
m < 0.9071; D < 4.5453; E0 < 10^-9; E1 < 10^-7;
Egen < 2*10^-16; prefactor reserve > 8.5775.
The full enclosures give H phase >0.29 and Xi phase >1/2.
The lower-bound expression is approximately 0.580192317 in Xi
coordinates. This is a uniform lower bound, not a sampled phase.

Scope
-----
The remaining finite cap is |x_Xi|<=5*10^15,
1/10<=eta<=sqrt(1/4-2*kappa0). Its continuous phase numerator
has NOT been certified nonnegative. If it were, Corollary 7.13
would imply Lambda<=4*kappa0+1/50, hence 9/50 at kappa0=1/25.
No new unconditional global Newman bound or continuation of the
calibrated genus-two core to this heat interval is claimed.
The baseline certificate and its receipts are retained unchanged.
Two-precision replay is not independent refereeing.


==> anc/certificates/phase_tail/README_PHASE_TAIL.txt <==
UNIFORM EXTERIOR PHASE CERTIFICATE
14 October 2026

Result and normalization
------------------------
Theorem 7.11 proves phase positivity for the exact heat function Xi_kappa
at every real kappa in [1/25,1/20], every |x|>=5*10^24, and every eta>=1/10.
On 1/10<=eta<=sqrt(1/4-2*kappa), the phase velocity is >38/3.
The quantitative lower bound is not asserted beyond that capped range.
Xi_kappa(z)=8*H_(4*kappa)(2*z). The calculation uses Polymath coordinates:
t in [4/25,1/5], horizontal coordinate >=10^25, y>=1/5, disk radius 1/10.

Primary analytic input
----------------------
D. H. J. Polymath, arXiv:1904.12438v2, Theorem 1.3, equations (20)-(24),
and Lemma 8.2. Only published approximation estimates are used. No
candidate global Newman bound, RH/QRH assumption, zero table, or source
schedule from a later preprint is an input.

What the program checks
-----------------------
Set A=10^25-1, L0=log(A/(4*pi)), beta=r=1/10, ymax=19/20,
delta=10^-20, c=(4/25)/4, a=(1+beta)/2-delta, b=a-beta,
and U(L)=L/2+delta. The envelope gamma is
exp(beta*(1/50-L/2+delta*U(L))). It absorbs the global factor
N^|kappa_RS|, where kappa_RS is the small Riemann-Siegel shift.

The primary head sums n=2,...,100 and the dual head n=1,...,100.
Their remaining sums are bounded by the decreasing-summand integral
test and convexity after changing variable to log(n). The two endpoint
values are added as an upper bound for their maximum. The integral
length is bounded by U(L). An explicit floor loss places log(N) in
[L/2-2*exp(-L0/2), U(L)], and the upper-endpoint integrand is increasing
on that small interval.

The 28 strict assertions check the expanded complex disks, all three
loss bounds, head and endpoint monotonicity, coefficient monotonicity
in y and t, and every displayed rational publication bound. The proof
shows that the relevant derivative guards decrease for L>=L0; their
endpoint check therefore covers all horizontal coordinates, rather
than finitely many samples.

The model envelope, the AB approximation error, and the C approximation
error give a uniform bound epsilon_* for |H_t/B_t-1| on every expanded
disk. The published interval is 0.38094<epsilon_*<0.38095<2/5.
The prefactor phase lower bound is >13.7584>13. Cauchy's formula gives
|g'_t|<=epsilon_*/r for the exact holomorphic g_t=H_t/B_t, independently
of cutoff changes in f_t. Hence its phase is >13-20/3=19/3, and the
Xi-coordinate phase is >38/3. Beyond the classical upper strip edge,
the canonical-product strip lemma supplies qualitative positivity.

Replay
------
python3 -m pip install -r requirements.txt
python3 cert_uniform_phase_tail.py --bits 160 --output phase_tail_160.json
python3 cert_uniform_phase_tail.py --bits 256 --output phase_tail_256.json

Both supplied logs and JSON receipts pass all assertions. The two runs
use the same implementation and are precision consistency checks.

Open finite cap
---------------
The program does not check the compact cap of Corollary 7.12. At
kappa0=1/25 that cap is |x|<=5*10^24 and 1/10<=eta<=sqrt(17)/10.
If the continuous numerator -Im(Xi'_kappa*conj(Xi_kappa)) is nonnegative
throughout it, the theorem would give Lambda<=9/50=0.18. This sufficient
sign condition is open; no new global Newman bound is certified.
The exterior theorem does not continue the calibrated genus-two core
to kappa in [1/25,1/20].


==> anc/certificates/phase_tail/centered_phase_tail_160.json <==
{
  "status": "passed",
  "bits": 160,
  "horizontal_cutoff_H": "10000000000000000",
  "horizontal_cutoff_Xi": "5000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/20",
  "expanded_y_min_H": "3/20",
  "finite_head": 1000,
  "centering_lambda": "4",
  "terminal_band": "3",
  "intervals": {
    "L0": "[34.310337240935440051309971680680410473819328736 +/- 4.33e-46]",
    "center_primary_mass": "[0.81944918861176731229594859729298297389124970 +/- 5.13e-45]",
    "center_dual_mass": "[0.087643827347841418458492979617368010010342371 +/- 5.55e-46]",
    "center_primary_log_moment": "[1.83201761722281572107806499295405222982908404 +/- 4.04e-45]",
    "center_dual_log_moment": "[0.333007392057925063058132781759378477081697144 +/- 1.78e-46]",
    "center_primary_centered_moment": "[2.22175658149852654451122809115431208861061192 +/- 4.40e-45]",
    "center_dual_centered_moment": "[2.32350657194146866281001744830249120870213499 +/- 3.98e-45]",
    "center_model_amplitude": "[0.907093015959608730754441576910350983901592066 +/- 9.15e-46]",
    "disk_model_amplitude": "[1.05807223416343874020703634061815077272842467 +/- 5.26e-45]",
    "approximation_AB_error": "[7.3452559015560427485051109741016e-16 +/- 6.18e-48]",
    "approximation_C_error": "[4.01339169001645890374620479960510784359777616e-10 +/- 2.30e-55]",
    "remainder_amplitude_E0": "[4.0133990352723604597889533047160819452e-10 +/- 6.40e-48]",
    "cutoff_jump": "[8.10785942160583558532793413553100568717334321e-10 +/- 4.13e-55]",
    "remainder_derivative_E1": "[2.42425169137563920902337748804941752647e-8 +/- 8.13e-47]",
    "paired_generator_error_Egen": "[1.14448527990846395455361053229281557327972688e-16 +/- 4.45e-61]",
    "exact_amplitude_majorant_m": "[0.90709301636094863428167762288924631437320026 +/- 1.44e-45]",
    "centered_residual_majorant_D": "[4.54526315504535482143018972337238461919917969 +/- 4.63e-45]",
    "prefactor_phase_lower": "[8.5775843102338597731246590008441811501178552252 +/- 4.47e-47]",
    "centered_phase_cost": "[8.287487890712281933743324809752250110389107 +/- 5.37e-43]",
    "derivative_error_phase_cost": "[2.6093320460347889375059506571502101227e-7 +/- 3.30e-45]",
    "H_phase_lower": "[0.2900961585883732359024404404968653247077355 +/- 7.96e-44]",
    "Xi_phase_lower": "[0.580192317176746471804880880993730649415471 +/- 1.60e-43]"
  },
  "guards": {
    "Polymath_horizontal_domain": true,
    "Polymath_heat_domain": true,
    "expanded_y_lower_positive": true,
    "expanded_y_upper_bound": true,
    "expanded_y_below_one": true,
    "L0_above_two": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "cutoff_log_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound": true,
    "U_below_L": true,
    "squared_log_error_bound": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "terminal_band_above_head": true,
    "centering_below_head": true,
    "cutoff_changes_by_at_most_one": true,
    "center_primary_sum_decreasing": true,
    "center_primary_log_moment_sum_decreasing": true,
    "center_primary_terminal_slope_positive": true,
    "center_primary_mass_tail_decreases": true,
    "center_primary_log_tail_decreases": true,
    "center_primary_log_tail_margin_increases": true,
    "center_primary_integral_mass_positive": true,
    "center_primary_integral_log_moment_positive": true,
    "center_primary_centered_sum_decreasing": true,
    "center_primary_centered_tail_decreases": true,
    "center_primary_centered_tail_margin_increases": true,
    "center_primary_centered_integral_positive": true,
    "center_dual_sum_decreasing": true,
    "center_dual_log_moment_sum_decreasing": true,
    "center_dual_terminal_slope_positive": true,
    "center_dual_mass_tail_decreases": true,
    "center_dual_log_tail_decreases": true,
    "center_dual_log_tail_margin_increases": true,
    "center_dual_integral_mass_positive": true,
    "center_dual_integral_log_moment_positive": true,
    "center_dual_centered_factor_positive": true,
    "center_dual_centered_head_decreases": true,
    "center_dual_centered_integrand_decreases": true,
    "center_dual_centered_tail_decreases": true,
    "center_dual_centered_tail_margin_increases": true,
    "center_dual_centered_integral_positive": true,
    "disk_primary_sum_decreasing": true,
    "disk_primary_log_moment_sum_decreasing": true,
    "disk_primary_terminal_slope_positive": true,
    "disk_primary_mass_tail_decreases": true,
    "disk_primary_log_tail_decreases": true,
    "disk_primary_log_tail_margin_increases": true,
    "disk_primary_integral_mass_positive": true,
    "disk_primary_integral_log_moment_positive": true,
    "disk_dual_sum_decreasing": true,
    "disk_dual_log_moment_sum_decreasing": true,
    "disk_dual_terminal_slope_positive": true,
    "disk_dual_mass_tail_decreases": true,
    "disk_dual_log_tail_decreases": true,
    "disk_dual_log_tail_margin_increases": true,
    "disk_dual_integral_mass_positive": true,
    "disk_dual_integral_log_moment_positive": true,
    "boundary_coefficient_heat_decreases": true,
    "boundary_envelope_decreases": true,
    "paired_log_branch_bound": true,
    "prefactor_error_decreases": true,
    "nonvanishing_amplitude": true,
    "published_amplitude_upper": true,
    "published_centered_moment_upper": true,
    "published_derivative_error_upper": true,
    "published_remainder_amplitude_upper": true,
    "published_generator_error_upper": true,
    "published_prefactor_lower": true,
    "published_H_phase_margin": true,
    "published_H_phase_decimal_lower": true,
    "published_Xi_phase_margin": true
  },
  "guard_margins": {
    "Polymath_horizontal_domain": "9999999999999799.0000000000000000000000000000000",
    "Polymath_heat_domain": "[0.30000000000000000000000000000000000000000000000 +/- 3.08e-49]",
    "expanded_y_lower_positive": "[0.15000000000000000000000000000000000000000000000 +/- 2.74e-49]",
    "expanded_y_upper_bound": "[0.02537887487646789003571802880518459497056015493 +/- 6.46e-48]",
    "expanded_y_below_one": "[0.10000000000000000000000000000000000000000000000 +/- 9.58e-49]",
    "L0_above_two": "[32.310337240935440051309971680680410473819328736 +/- 4.33e-46]",
    "sigma_loss_below_delta": "[9.9999999999999999999899999999999999980000000000e-13 +/- 4.15e-60]",
    "shift_loss_below_delta": "[9.9998999999999999999299999999999999510000000000e-13 +/- 3.38e-60]",
    "cutoff_log_loss_below_delta": "[9.9999214601836602551611844522814435285463402989e-13 +/- 2.51e-60]",
    "N_above_finite_head": "[28208478.177387812936930013708647876660154930829 +/- 8.75e-40]",
    "floor_log_bound": "[0.49999996455092298188967768158279942766093611184 +/- 2.83e-48]",
    "U_below_L": "[17.155168620466720025654985840340205236909664368 +/- 2.92e-46]",
    "squared_log_error_bound": "[34.310337240933440051309971680680410473819328736 +/- 4.48e-46]",
    "dual_y_derivative_negative": "[8.557584310216204844207024200144447632614491979 +/- 2.29e-46]",
    "dual_y_derivative_decreases": "[0.49999999999900000000000000000000000000000000000 +/- 5.78e-49]",
    "terminal_band_above_head": "[7.2474133414865829736010114762871126141063599023 +/- 5.34e-47]",
    "centering_below_head": "[2.9077552789821370520539743640530926228033044659 +/- 2.35e-47]",
    "cutoff_changes_by_at_most_one": "[0.99999999985895260411306092121061034276285273776 +/- 9.76e-49]",
    "center_primary_sum_decreasing": "[0.5999999999989200000000000000000000000000000000 +/- 1.42e-47]",
    "center_primary_log_moment_sum_decreasing": "[0.4552351726978360574496236936944649725685343314 +/- 1.58e-47]",
    "center_primary_terminal_slope_positive": "[0.40000000000108000000000000000000000000000000000 +/- 2.40e-48]",
    "center_primary_mass_tail_decreases": "[0.4891713763329416919969248689102036326118745327 +/- 5.89e-47]",
    "center_primary_log_tail_decreases": "[5.424303316299551330909037204089475580414729521 +/- 5.67e-46]",
    "center_primary_log_tail_margin_increases": "[1.4783427526658833839938497378204072652237490655 +/- 4.09e-47]",
    "center_primary_integral_mass_positive": "[0.04159193800616861626993229939002302015292409554 +/- 9.38e-48]",
    "center_primary_integral_log_moment_positive": "[0.495720037440249231089742862020797319043282614 +/- 2.68e-46]",
    "center_primary_centered_sum_decreasing": "[0.2560921040256209317175765530895691896519407987 +/- 4.94e-47]",
    "center_primary_centered_tail_decreases": "[3.467617810967784562921337728448661049967231390 +/- 5.19e-46]",
    "center_primary_centered_tail_margin_increases": "[1.1988204374311285852043370370564478357491152305 +/- 5.76e-47]",
    "center_primary_centered_integral_positive": "[0.329352285415574766010013664460705238431586232 +/- 4.66e-46]",
    "center_dual_sum_decreasing": "[0.3999999999989200000000000000000000000000000000 +/- 1.35e-47]",
    "center_dual_log_moment_sum_decreasing": "[0.2552351726978360574496236936944649725685343314 +/- 1.39e-47]",
    "center_dual_terminal_slope_positive": "[0.60000000000108000000000000000000000000000000000 +/- 2.37e-48]",
    "center_dual_mass_tail_decreases": "[0.4268058509562663252326771395857794216399012984 +/- 2.44e-47]",
    "center_dual_log_tail_decreases": "[4.541508788488590528706224859676409715057700536 +/- 5.47e-46]",
    "center_dual_log_tail_margin_increases": "[1.2144948499497640059673450288481615815598265136 +/- 2.37e-47]",
    "center_dual_integral_mass_positive": "[0.561249375315737334377038316268988930458021931 +/- 2.37e-46]",
    "center_dual_integral_log_moment_positive": "[7.86151582625550967412030164464520757277183446 +/- 5.13e-45]",
    "center_dual_centered_factor_positive": "[13.155168620466720025654985840340205236909664368 +/- 2.92e-46]",
    "center_dual_centered_head_decreases": "[0.057269672140104536541135163684798340016615415712 +/- 6.81e-49]",
    "center_dual_centered_integrand_decreases": "[3.9504242814025221900532381910727494733161541992 +/- 7.87e-47]",
    "center_dual_centered_tail_decreases": "[4.223534417902392978271913606592692600358019375 +/- 3.20e-46]",
    "center_dual_centered_tail_margin_increases": "[1.1588481091644896079457858394051827102821343837 +/- 7.37e-47]",
    "center_dual_centered_integral_positive": "[9.15014201582883555454941791918933582440229049 +/- 7.89e-45]",
    "disk_primary_sum_decreasing": "[0.5749999999989200000000000000000000000000000000 +/- 1.39e-47]",
    "disk_primary_log_moment_sum_decreasing": "[0.4302351726978360574496236936944649725685343314 +/- 1.55e-47]",
    "disk_primary_terminal_slope_positive": "[0.42500000000108000000000000000000000000000000000 +/- 2.12e-48]",
    "disk_primary_mass_tail_decreases": "[0.4599789315294831949750059637204514564775736910 +/- 3.48e-47]",
    "disk_primary_log_tail_decreases": "[5.011079337662870462914798440360985855255876120 +/- 7.30e-46]",
    "disk_primary_log_tail_margin_increases": "[1.4199578630589663899500119274409029129551473820 +/- 6.96e-47]",
    "disk_primary_integral_mass_positive": "[0.0562291132358785933551427693807449062340245292 +/- 5.33e-47]",
    "disk_primary_integral_log_moment_positive": "[0.686195118658148422002513573546108174302567831 +/- 2.34e-46]",
    "disk_dual_sum_decreasing": "[0.4249999999989200000000000000000000000000000000 +/- 1.35e-47]",
    "disk_dual_log_moment_sum_decreasing": "[0.2802351726978360574496236936944649725685343314 +/- 1.45e-47]",
    "disk_dual_terminal_slope_positive": "[0.57500000000108000000000000000000000000000000000 +/- 2.44e-48]",
    "disk_dual_mass_tail_decreases": "[0.4164538822197303475909933831563735574458479202 +/- 4.95e-47]",
    "disk_dual_log_tail_decreases": "[4.394974925469103235439872591907475579636015423 +/- 6.81e-46]",
    "disk_dual_log_tail_margin_increases": "[1.2257129451057241619400793711433560759968756394 +/- 4.90e-47]",
    "disk_dual_integral_mass_positive": "[0.3965250044386601598378799592450402159057443211 +/- 7.58e-47]",
    "disk_dual_integral_log_moment_positive": "[5.46590141887003982333217365343354554974601882 +/- 1.75e-45]",
    "boundary_coefficient_heat_decreases": "[17.155168478670411953213696566671402947553408816 +/- 4.94e-46]",
    "boundary_envelope_decreases": "[0.97370674481770880102619943361360820947638657473 +/- 7.76e-48]",
    "paired_log_branch_bound": "[0.99999999999999979999999999999995999999999999999 +/- 4.07e-48]",
    "prefactor_error_decreases": "[17.440566783865168335270646686160080957958956718 +/- 7.62e-47]",
    "nonvanishing_amplitude": "[0.09290698363905136571832237711075368562679974 +/- 1.44e-45]",
    "published_amplitude_upper": "[6.98363905136571832237711075368562679974e-6 +/- 1.44e-45]",
    "published_centered_moment_upper": "[3.684495464517856981027662761538080082031e-5 +/- 4.63e-45]",
    "published_derivative_error_upper": "[7.57574830862436079097662251195058247353e-8 +/- 8.13e-47]",
    "published_remainder_amplitude_upper": "[5.9866009647276395402110466952839180548e-10 +/- 6.40e-48]",
    "published_generator_error_upper": "[8.5551472009153604544638946770718442672027312e-17 +/- 4.45e-61]",
    "published_prefactor_lower": "[8.43102338597731246590008441811501178552252e-5 +/- 5.52e-47]",
    "published_H_phase_margin": "[0.0400961585883732359024404404968653247077355 +/- 7.96e-44]",
    "published_H_phase_decimal_lower": "[9.61585883732359024404404968653247077355e-5 +/- 7.96e-44]",
    "published_Xi_phase_margin": "[0.080192317176746471804880880993730649415471 +/- 1.60e-43]"
  },
  "scope": "Uniform analytic exterior; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/centered_phase_tail_160.log <==
{
  "status": "passed",
  "bits": 160,
  "horizontal_cutoff_H": "10000000000000000",
  "horizontal_cutoff_Xi": "5000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/20",
  "expanded_y_min_H": "3/20",
  "finite_head": 1000,
  "centering_lambda": "4",
  "terminal_band": "3",
  "intervals": {
    "L0": "[34.310337240935440051309971680680410473819328736 +/- 4.33e-46]",
    "center_primary_mass": "[0.81944918861176731229594859729298297389124970 +/- 5.13e-45]",
    "center_dual_mass": "[0.087643827347841418458492979617368010010342371 +/- 5.55e-46]",
    "center_primary_log_moment": "[1.83201761722281572107806499295405222982908404 +/- 4.04e-45]",
    "center_dual_log_moment": "[0.333007392057925063058132781759378477081697144 +/- 1.78e-46]",
    "center_primary_centered_moment": "[2.22175658149852654451122809115431208861061192 +/- 4.40e-45]",
    "center_dual_centered_moment": "[2.32350657194146866281001744830249120870213499 +/- 3.98e-45]",
    "center_model_amplitude": "[0.907093015959608730754441576910350983901592066 +/- 9.15e-46]",
    "disk_model_amplitude": "[1.05807223416343874020703634061815077272842467 +/- 5.26e-45]",
    "approximation_AB_error": "[7.3452559015560427485051109741016e-16 +/- 6.18e-48]",
    "approximation_C_error": "[4.01339169001645890374620479960510784359777616e-10 +/- 2.30e-55]",
    "remainder_amplitude_E0": "[4.0133990352723604597889533047160819452e-10 +/- 6.40e-48]",
    "cutoff_jump": "[8.10785942160583558532793413553100568717334321e-10 +/- 4.13e-55]",
    "remainder_derivative_E1": "[2.42425169137563920902337748804941752647e-8 +/- 8.13e-47]",
    "paired_generator_error_Egen": "[1.14448527990846395455361053229281557327972688e-16 +/- 4.45e-61]",
    "exact_amplitude_majorant_m": "[0.90709301636094863428167762288924631437320026 +/- 1.44e-45]",
    "centered_residual_majorant_D": "[4.54526315504535482143018972337238461919917969 +/- 4.63e-45]",
    "prefactor_phase_lower": "[8.5775843102338597731246590008441811501178552252 +/- 4.47e-47]",
    "centered_phase_cost": "[8.287487890712281933743324809752250110389107 +/- 5.37e-43]",
    "derivative_error_phase_cost": "[2.6093320460347889375059506571502101227e-7 +/- 3.30e-45]",
    "H_phase_lower": "[0.2900961585883732359024404404968653247077355 +/- 7.96e-44]",
    "Xi_phase_lower": "[0.580192317176746471804880880993730649415471 +/- 1.60e-43]"
  },
  "guards": {
    "Polymath_horizontal_domain": true,
    "Polymath_heat_domain": true,
    "expanded_y_lower_positive": true,
    "expanded_y_upper_bound": true,
    "expanded_y_below_one": true,
    "L0_above_two": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "cutoff_log_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound": true,
    "U_below_L": true,
    "squared_log_error_bound": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "terminal_band_above_head": true,
    "centering_below_head": true,
    "cutoff_changes_by_at_most_one": true,
    "center_primary_sum_decreasing": true,
    "center_primary_log_moment_sum_decreasing": true,
    "center_primary_terminal_slope_positive": true,
    "center_primary_mass_tail_decreases": true,
    "center_primary_log_tail_decreases": true,
    "center_primary_log_tail_margin_increases": true,
    "center_primary_integral_mass_positive": true,
    "center_primary_integral_log_moment_positive": true,
    "center_primary_centered_sum_decreasing": true,
    "center_primary_centered_tail_decreases": true,
    "center_primary_centered_tail_margin_increases": true,
    "center_primary_centered_integral_positive": true,
    "center_dual_sum_decreasing": true,
    "center_dual_log_moment_sum_decreasing": true,
    "center_dual_terminal_slope_positive": true,
    "center_dual_mass_tail_decreases": true,
    "center_dual_log_tail_decreases": true,
    "center_dual_log_tail_margin_increases": true,
    "center_dual_integral_mass_positive": true,
    "center_dual_integral_log_moment_positive": true,
    "center_dual_centered_factor_positive": true,
    "center_dual_centered_head_decreases": true,
    "center_dual_centered_integrand_decreases": true,
    "center_dual_centered_tail_decreases": true,
    "center_dual_centered_tail_margin_increases": true,
    "center_dual_centered_integral_positive": true,
    "disk_primary_sum_decreasing": true,
    "disk_primary_log_moment_sum_decreasing": true,
    "disk_primary_terminal_slope_positive": true,
    "disk_primary_mass_tail_decreases": true,
    "disk_primary_log_tail_decreases": true,
    "disk_primary_log_tail_margin_increases": true,
    "disk_primary_integral_mass_positive": true,
    "disk_primary_integral_log_moment_positive": true,
    "disk_dual_sum_decreasing": true,
    "disk_dual_log_moment_sum_decreasing": true,
    "disk_dual_terminal_slope_positive": true,
    "disk_dual_mass_tail_decreases": true,
    "disk_dual_log_tail_decreases": true,
    "disk_dual_log_tail_margin_increases": true,
    "disk_dual_integral_mass_positive": true,
    "disk_dual_integral_log_moment_positive": true,
    "boundary_coefficient_heat_decreases": true,
    "boundary_envelope_decreases": true,
    "paired_log_branch_bound": true,
    "prefactor_error_decreases": true,
    "nonvanishing_amplitude": true,
    "published_amplitude_upper": true,
    "published_centered_moment_upper": true,
    "published_derivative_error_upper": true,
    "published_remainder_amplitude_upper": true,
    "published_generator_error_upper": true,
    "published_prefactor_lower": true,
    "published_H_phase_margin": true,
    "published_H_phase_decimal_lower": true,
    "published_Xi_phase_margin": true
  },
  "guard_margins": {
    "Polymath_horizontal_domain": "9999999999999799.0000000000000000000000000000000",
    "Polymath_heat_domain": "[0.30000000000000000000000000000000000000000000000 +/- 3.08e-49]",
    "expanded_y_lower_positive": "[0.15000000000000000000000000000000000000000000000 +/- 2.74e-49]",
    "expanded_y_upper_bound": "[0.02537887487646789003571802880518459497056015493 +/- 6.46e-48]",
    "expanded_y_below_one": "[0.10000000000000000000000000000000000000000000000 +/- 9.58e-49]",
    "L0_above_two": "[32.310337240935440051309971680680410473819328736 +/- 4.33e-46]",
    "sigma_loss_below_delta": "[9.9999999999999999999899999999999999980000000000e-13 +/- 4.15e-60]",
    "shift_loss_below_delta": "[9.9998999999999999999299999999999999510000000000e-13 +/- 3.38e-60]",
    "cutoff_log_loss_below_delta": "[9.9999214601836602551611844522814435285463402989e-13 +/- 2.51e-60]",
    "N_above_finite_head": "[28208478.177387812936930013708647876660154930829 +/- 8.75e-40]",
    "floor_log_bound": "[0.49999996455092298188967768158279942766093611184 +/- 2.83e-48]",
    "U_below_L": "[17.155168620466720025654985840340205236909664368 +/- 2.92e-46]",
    "squared_log_error_bound": "[34.310337240933440051309971680680410473819328736 +/- 4.48e-46]",
    "dual_y_derivative_negative": "[8.557584310216204844207024200144447632614491979 +/- 2.29e-46]",
    "dual_y_derivative_decreases": "[0.49999999999900000000000000000000000000000000000 +/- 5.78e-49]",
    "terminal_band_above_head": "[7.2474133414865829736010114762871126141063599023 +/- 5.34e-47]",
    "centering_below_head": "[2.9077552789821370520539743640530926228033044659 +/- 2.35e-47]",
    "cutoff_changes_by_at_most_one": "[0.99999999985895260411306092121061034276285273776 +/- 9.76e-49]",
    "center_primary_sum_decreasing": "[0.5999999999989200000000000000000000000000000000 +/- 1.42e-47]",
    "center_primary_log_moment_sum_decreasing": "[0.4552351726978360574496236936944649725685343314 +/- 1.58e-47]",
    "center_primary_terminal_slope_positive": "[0.40000000000108000000000000000000000000000000000 +/- 2.40e-48]",
    "center_primary_mass_tail_decreases": "[0.4891713763329416919969248689102036326118745327 +/- 5.89e-47]",
    "center_primary_log_tail_decreases": "[5.424303316299551330909037204089475580414729521 +/- 5.67e-46]",
    "center_primary_log_tail_margin_increases": "[1.4783427526658833839938497378204072652237490655 +/- 4.09e-47]",
    "center_primary_integral_mass_positive": "[0.04159193800616861626993229939002302015292409554 +/- 9.38e-48]",
    "center_primary_integral_log_moment_positive": "[0.495720037440249231089742862020797319043282614 +/- 2.68e-46]",
    "center_primary_centered_sum_decreasing": "[0.2560921040256209317175765530895691896519407987 +/- 4.94e-47]",
    "center_primary_centered_tail_decreases": "[3.467617810967784562921337728448661049967231390 +/- 5.19e-46]",
    "center_primary_centered_tail_margin_increases": "[1.1988204374311285852043370370564478357491152305 +/- 5.76e-47]",
    "center_primary_centered_integral_positive": "[0.329352285415574766010013664460705238431586232 +/- 4.66e-46]",
    "center_dual_sum_decreasing": "[0.3999999999989200000000000000000000000000000000 +/- 1.35e-47]",
    "center_dual_log_moment_sum_decreasing": "[0.2552351726978360574496236936944649725685343314 +/- 1.39e-47]",
    "center_dual_terminal_slope_positive": "[0.60000000000108000000000000000000000000000000000 +/- 2.37e-48]",
    "center_dual_mass_tail_decreases": "[0.4268058509562663252326771395857794216399012984 +/- 2.44e-47]",
    "center_dual_log_tail_decreases": "[4.541508788488590528706224859676409715057700536 +/- 5.47e-46]",
    "center_dual_log_tail_margin_increases": "[1.2144948499497640059673450288481615815598265136 +/- 2.37e-47]",
    "center_dual_integral_mass_positive": "[0.561249375315737334377038316268988930458021931 +/- 2.37e-46]",
    "center_dual_integral_log_moment_positive": "[7.86151582625550967412030164464520757277183446 +/- 5.13e-45]",
    "center_dual_centered_factor_positive": "[13.155168620466720025654985840340205236909664368 +/- 2.92e-46]",
    "center_dual_centered_head_decreases": "[0.057269672140104536541135163684798340016615415712 +/- 6.81e-49]",
    "center_dual_centered_integrand_decreases": "[3.9504242814025221900532381910727494733161541992 +/- 7.87e-47]",
    "center_dual_centered_tail_decreases": "[4.223534417902392978271913606592692600358019375 +/- 3.20e-46]",
    "center_dual_centered_tail_margin_increases": "[1.1588481091644896079457858394051827102821343837 +/- 7.37e-47]",
    "center_dual_centered_integral_positive": "[9.15014201582883555454941791918933582440229049 +/- 7.89e-45]",
    "disk_primary_sum_decreasing": "[0.5749999999989200000000000000000000000000000000 +/- 1.39e-47]",
    "disk_primary_log_moment_sum_decreasing": "[0.4302351726978360574496236936944649725685343314 +/- 1.55e-47]",
    "disk_primary_terminal_slope_positive": "[0.42500000000108000000000000000000000000000000000 +/- 2.12e-48]",
    "disk_primary_mass_tail_decreases": "[0.4599789315294831949750059637204514564775736910 +/- 3.48e-47]",
    "disk_primary_log_tail_decreases": "[5.011079337662870462914798440360985855255876120 +/- 7.30e-46]",
    "disk_primary_log_tail_margin_increases": "[1.4199578630589663899500119274409029129551473820 +/- 6.96e-47]",
    "disk_primary_integral_mass_positive": "[0.0562291132358785933551427693807449062340245292 +/- 5.33e-47]",
    "disk_primary_integral_log_moment_positive": "[0.686195118658148422002513573546108174302567831 +/- 2.34e-46]",
    "disk_dual_sum_decreasing": "[0.4249999999989200000000000000000000000000000000 +/- 1.35e-47]",
    "disk_dual_log_moment_sum_decreasing": "[0.2802351726978360574496236936944649725685343314 +/- 1.45e-47]",
    "disk_dual_terminal_slope_positive": "[0.57500000000108000000000000000000000000000000000 +/- 2.44e-48]",
    "disk_dual_mass_tail_decreases": "[0.4164538822197303475909933831563735574458479202 +/- 4.95e-47]",
    "disk_dual_log_tail_decreases": "[4.394974925469103235439872591907475579636015423 +/- 6.81e-46]",
    "disk_dual_log_tail_margin_increases": "[1.2257129451057241619400793711433560759968756394 +/- 4.90e-47]",
    "disk_dual_integral_mass_positive": "[0.3965250044386601598378799592450402159057443211 +/- 7.58e-47]",
    "disk_dual_integral_log_moment_positive": "[5.46590141887003982333217365343354554974601882 +/- 1.75e-45]",
    "boundary_coefficient_heat_decreases": "[17.155168478670411953213696566671402947553408816 +/- 4.94e-46]",
    "boundary_envelope_decreases": "[0.97370674481770880102619943361360820947638657473 +/- 7.76e-48]",
    "paired_log_branch_bound": "[0.99999999999999979999999999999995999999999999999 +/- 4.07e-48]",
    "prefactor_error_decreases": "[17.440566783865168335270646686160080957958956718 +/- 7.62e-47]",
    "nonvanishing_amplitude": "[0.09290698363905136571832237711075368562679974 +/- 1.44e-45]",
    "published_amplitude_upper": "[6.98363905136571832237711075368562679974e-6 +/- 1.44e-45]",
    "published_centered_moment_upper": "[3.684495464517856981027662761538080082031e-5 +/- 4.63e-45]",
    "published_derivative_error_upper": "[7.57574830862436079097662251195058247353e-8 +/- 8.13e-47]",
    "published_remainder_amplitude_upper": "[5.9866009647276395402110466952839180548e-10 +/- 6.40e-48]",
    "published_generator_error_upper": "[8.5551472009153604544638946770718442672027312e-17 +/- 4.45e-61]",
    "published_prefactor_lower": "[8.43102338597731246590008441811501178552252e-5 +/- 5.52e-47]",
    "published_H_phase_margin": "[0.0400961585883732359024404404968653247077355 +/- 7.96e-44]",
    "published_H_phase_decimal_lower": "[9.61585883732359024404404968653247077355e-5 +/- 7.96e-44]",
    "published_Xi_phase_margin": "[0.080192317176746471804880880993730649415471 +/- 1.60e-43]"
  },
  "scope": "Uniform analytic exterior; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/centered_phase_tail_256.json <==
{
  "status": "passed",
  "bits": 256,
  "horizontal_cutoff_H": "10000000000000000",
  "horizontal_cutoff_Xi": "5000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/20",
  "expanded_y_min_H": "3/20",
  "finite_head": 1000,
  "centering_lambda": "4",
  "terminal_band": "3",
  "intervals": {
    "L0": "[34.31033724093544005130997168068041047381932873642421220344492999166390340768 +/- 6.34e-76]",
    "center_primary_mass": "[0.8194491886117673122959485972929829738912496959112846518041124188894430232 +/- 2.48e-74]",
    "center_dual_mass": "[0.08764382734784141845849297961736801001034237057903994080266162295076660479 +/- 3.47e-75]",
    "center_primary_log_moment": "[1.8320176172228157210780649929540522298290840380904016923699062721088250220 +/- 3.59e-74]",
    "center_dual_log_moment": "[0.33300739205792506305813278175937847708169714406572958841941909836022730422 +/- 3.58e-75]",
    "center_primary_centered_moment": "[2.2217565814985265445112280911543120886106119235115892796176711581496564529 +/- 5.43e-74]",
    "center_dual_centered_moment": "[2.3235065719414686628100174483024912087021349883546924516022233175734462815 +/- 3.14e-74]",
    "center_model_amplitude": "[0.9070930159596087307544415769103509839015920664903245926067740418402096280 +/- 3.83e-74]",
    "disk_model_amplitude": "[1.0580722341634387402070363406181507727284246660884683266122677729940583197 +/- 4.18e-74]",
    "approximation_AB_error": "[7.345255901556042748505110974101574576239202762649091455828172e-16 +/- 6.97e-77]",
    "approximation_C_error": "[4.0133916900164589037462047996051078435977761579925382550047075499063983732e-10 +/- 2.29e-84]",
    "remainder_amplitude_E0": "[4.013399035272360459788953304716081945172352397195300904096163378079e-10 +/- 6.18e-77]",
    "cutoff_jump": "[8.1078594216058355853279341355310056871733432067218902363269907808146279760e-10 +/- 5.06e-84]",
    "remainder_derivative_E1": "[2.424251691375639209023377488049417526469139120783438228084630831779e-8 +/- 3.98e-75]",
    "paired_generator_error_Egen": "[1.1444852799084639545536105322928155732797268838090898369349206410758272198e-16 +/- 3.11e-90]",
    "exact_amplitude_majorant_m": "[0.9070930163609486342816776228892463143732002610075598323263041322498259658 +/- 3.04e-74]",
    "centered_residual_majorant_D": "[4.5452631550453548214301897233723846191991796899352226900980148373615680856 +/- 5.45e-74]",
    "prefactor_phase_lower": "[8.577584310233859773124659000844181150117855225201713445393534985660930445927 +/- 6.08e-76]",
    "centered_phase_cost": "[8.28748789071228193374332480975225011038910749893293367395733781343842542 +/- 3.00e-72]",
    "derivative_error_phase_cost": "[2.609332046034788937505950657150210122674878202340545209874663877922e-7 +/- 3.43e-74]",
    "H_phase_lower": "[0.29009615858837323590244044049686532470773545878095953738167618475611723 +/- 2.49e-72]",
    "Xi_phase_lower": "[0.58019231717674647180488088099373064941547091756191907476335236951223446 +/- 4.97e-72]"
  },
  "guards": {
    "Polymath_horizontal_domain": true,
    "Polymath_heat_domain": true,
    "expanded_y_lower_positive": true,
    "expanded_y_upper_bound": true,
    "expanded_y_below_one": true,
    "L0_above_two": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "cutoff_log_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound": true,
    "U_below_L": true,
    "squared_log_error_bound": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "terminal_band_above_head": true,
    "centering_below_head": true,
    "cutoff_changes_by_at_most_one": true,
    "center_primary_sum_decreasing": true,
    "center_primary_log_moment_sum_decreasing": true,
    "center_primary_terminal_slope_positive": true,
    "center_primary_mass_tail_decreases": true,
    "center_primary_log_tail_decreases": true,
    "center_primary_log_tail_margin_increases": true,
    "center_primary_integral_mass_positive": true,
    "center_primary_integral_log_moment_positive": true,
    "center_primary_centered_sum_decreasing": true,
    "center_primary_centered_tail_decreases": true,
    "center_primary_centered_tail_margin_increases": true,
    "center_primary_centered_integral_positive": true,
    "center_dual_sum_decreasing": true,
    "center_dual_log_moment_sum_decreasing": true,
    "center_dual_terminal_slope_positive": true,
    "center_dual_mass_tail_decreases": true,
    "center_dual_log_tail_decreases": true,
    "center_dual_log_tail_margin_increases": true,
    "center_dual_integral_mass_positive": true,
    "center_dual_integral_log_moment_positive": true,
    "center_dual_centered_factor_positive": true,
    "center_dual_centered_head_decreases": true,
    "center_dual_centered_integrand_decreases": true,
    "center_dual_centered_tail_decreases": true,
    "center_dual_centered_tail_margin_increases": true,
    "center_dual_centered_integral_positive": true,
    "disk_primary_sum_decreasing": true,
    "disk_primary_log_moment_sum_decreasing": true,
    "disk_primary_terminal_slope_positive": true,
    "disk_primary_mass_tail_decreases": true,
    "disk_primary_log_tail_decreases": true,
    "disk_primary_log_tail_margin_increases": true,
    "disk_primary_integral_mass_positive": true,
    "disk_primary_integral_log_moment_positive": true,
    "disk_dual_sum_decreasing": true,
    "disk_dual_log_moment_sum_decreasing": true,
    "disk_dual_terminal_slope_positive": true,
    "disk_dual_mass_tail_decreases": true,
    "disk_dual_log_tail_decreases": true,
    "disk_dual_log_tail_margin_increases": true,
    "disk_dual_integral_mass_positive": true,
    "disk_dual_integral_log_moment_positive": true,
    "boundary_coefficient_heat_decreases": true,
    "boundary_envelope_decreases": true,
    "paired_log_branch_bound": true,
    "prefactor_error_decreases": true,
    "nonvanishing_amplitude": true,
    "published_amplitude_upper": true,
    "published_centered_moment_upper": true,
    "published_derivative_error_upper": true,
    "published_remainder_amplitude_upper": true,
    "published_generator_error_upper": true,
    "published_prefactor_lower": true,
    "published_H_phase_margin": true,
    "published_H_phase_decimal_lower": true,
    "published_Xi_phase_margin": true
  },
  "guard_margins": {
    "Polymath_horizontal_domain": "9999999999999799.000000000000000000000000000000000000000000000000000000000000",
    "Polymath_heat_domain": "[0.3000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
    "expanded_y_lower_positive": "[0.1500000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.46e-78]",
    "expanded_y_upper_bound": "[0.0253788748764678900357180288051845949705601549252759131202732853810091307325 +/- 4.67e-77]",
    "expanded_y_below_one": "[0.1000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.21e-77]",
    "L0_above_two": "[32.31033724093544005130997168068041047381932873642421220344492999166390340768 +/- 6.34e-76]",
    "sigma_loss_below_delta": "[9.999999999999999999989999999999999997999999999999998899999999999999640000000e-13 +/- 4.38e-89]",
    "shift_loss_below_delta": "[9.999899999999999999929999999999999950999999999999965699999999999975990000000e-13 +/- 4.36e-89]",
    "cutoff_log_loss_below_delta": "[9.999921460183660255161184452281443528546340298909368476988505517322040003440e-13 +/- 6.21e-89]",
    "N_above_finite_head": "[28208478.1773878129369300137086478766601549308297487808846634034762414600324 +/- 3.57e-68]",
    "floor_log_bound": "[0.4999999645509229818896776815827994276609361118427096226939494390449780185260 +/- 1.42e-77]",
    "U_below_L": "[17.15516862046672002565498584034020523690966436821210610172246499583195170384 +/- 1.24e-75]",
    "squared_log_error_bound": "[34.31033724093344005130997168068041047381932873642421220344492999166390340768 +/- 1.48e-75]",
    "dual_y_derivative_negative": "[8.55758431021620484420702420014444763261449197886914338649302039181425338692 +/- 5.57e-75]",
    "dual_y_derivative_decreases": "[0.4999999999990000000000000000000000000000000000000000000000000000000000000000 +/- 5.08e-78]",
    "terminal_band_above_head": "[7.247413341486582973601011476287112614106359902325787173622481292929233874808 +/- 6.64e-76]",
    "centering_below_head": "[2.907755278982137052053974364053092622803304465886318928099983702902717829032 +/- 7.25e-77]",
    "cutoff_changes_by_at_most_one": "[0.9999999998589526041130609212106103427628527377602596221365298716026451962718 +/- 3.59e-77]",
    "center_primary_sum_decreasing": "[0.599999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.85e-76]",
    "center_primary_log_moment_sum_decreasing": "[0.455235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.47e-76]",
    "center_primary_terminal_slope_positive": "[0.4000000000010800000000000000000000000000000000000000000000000000000000000000 +/- 2.75e-77]",
    "center_primary_mass_tail_decreases": "[0.489171376332941691996924868910203632611874532749996867520164798883575610297 +/- 2.49e-76]",
    "center_primary_log_tail_decreases": "[5.42430331629955133090903720408947558041472952137229115322580720866200079690 +/- 8.51e-75]",
    "center_primary_log_tail_margin_increases": "[1.478342752665883383993849737820407265223749065499993735040329597767151220594 +/- 4.98e-76]",
    "center_primary_integral_mass_positive": "[0.0415919380061686162699322993900230201529240955413318256093549473226811854261 +/- 8.75e-77]",
    "center_primary_integral_log_moment_positive": "[0.49572003744024923108974286202079731904328261383096746173985411434445431321 +/- 2.61e-75]",
    "center_primary_centered_sum_decreasing": "[0.256092104025620931717576553089569189651940798666166796737068759145378761542 +/- 5.02e-76]",
    "center_primary_centered_tail_decreases": "[3.46761781096778456292133772844866104996723139037230368314514801312769835571 +/- 5.19e-75]",
    "center_primary_centered_tail_margin_increases": "[1.198820437431128585204337037056447835749115230540875198841691208262354736992 +/- 5.98e-76]",
    "center_primary_centered_integral_positive": "[0.32935228541557476601001366446070523843158623166564015930243432505372957150 +/- 6.23e-75]",
    "center_dual_sum_decreasing": "[0.399999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.64e-76]",
    "center_dual_log_moment_sum_decreasing": "[0.255235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.44e-76]",
    "center_dual_terminal_slope_positive": "[0.6000000000010800000000000000000000000000000000000000000000000000000000000000 +/- 3.26e-77]",
    "center_dual_mass_tail_decreases": "[0.426805850956266325232677139585779421639901298391672916020169299262516136898 +/- 5.15e-76]",
    "center_dual_log_tail_decreases": "[4.54150878848859052870622485967640971505770053638099200307552186304827931590 +/- 7.90e-75]",
    "center_dual_log_tail_margin_increases": "[1.214494849949764005967345028848161581559826513607130667010830073580421341327 +/- 4.53e-76]",
    "center_dual_integral_mass_positive": "[0.56124937531573733437703831626898893045802193113980443132777976913027246031 +/- 2.89e-75]",
    "center_dual_integral_log_moment_positive": "[7.8615158262555096741203016446452075727718344633575561608802249154623693506 +/- 3.32e-74]",
    "center_dual_centered_factor_positive": "[13.15516862046672002565498584034020523690966436821210610172246499583195170384 +/- 1.24e-75]",
    "center_dual_centered_head_decreases": "[0.05726967214010453654113516368479834001661541571241042286647058051176291769764 +/- 5.73e-78]",
    "center_dual_centered_integrand_decreases": "[3.95042428140252219005323819107274947331615419923955607648274590858159597213 +/- 3.12e-75]",
    "center_dual_centered_tail_decreases": "[4.22353441790239297827191360659269260035801937504510702585938303624901432952 +/- 5.94e-75]",
    "center_dual_centered_tail_margin_increases": "[1.158848109164489607945785839405182710282134383655990928002534551731545065997 +/- 3.96e-76]",
    "center_dual_centered_integral_positive": "[9.1501420158288355545494179191893358244022904934738923659908481797320430230 +/- 7.89e-74]",
    "disk_primary_sum_decreasing": "[0.574999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.81e-76]",
    "disk_primary_log_moment_sum_decreasing": "[0.430235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.50e-76]",
    "disk_primary_terminal_slope_positive": "[0.4250000000010800000000000000000000000000000000000000000000000000000000000000 +/- 2.40e-77]",
    "disk_primary_mass_tail_decreases": "[0.459978931529483194975005963720451456477573690983303881901820963857850239226 +/- 3.40e-76]",
    "disk_primary_log_tail_decreases": "[5.01107933766287046291479844036098585525587611963349708775173206915991120686 +/- 7.69e-75]",
    "disk_primary_log_tail_margin_increases": "[1.419957863058966389950011927440902912955147381966607763803641927715700478452 +/- 6.79e-76]",
    "disk_primary_integral_mass_positive": "[0.056229113235878593355142769380744906234024529153832563548290035955500649576 +/- 2.21e-76]",
    "disk_primary_integral_log_moment_positive": "[0.68619511865814842200251357354610817430256783090415141070969966666767293184 +/- 4.50e-75]",
    "disk_dual_sum_decreasing": "[0.424999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-76]",
    "disk_dual_log_moment_sum_decreasing": "[0.280235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.45e-76]",
    "disk_dual_terminal_slope_positive": "[0.5750000000010800000000000000000000000000000000000000000000000000000000000000 +/- 3.35e-77]",
    "disk_dual_mass_tail_decreases": "[0.416453882219730347590993383156373557445847920166346280215361523704214200911 +/- 3.97e-76]",
    "disk_dual_log_tail_decreases": "[4.39497492546910323543987259190747557963601542350485179358998446039401412212 +/- 7.76e-75]",
    "disk_dual_log_tail_margin_increases": "[1.225712945105724161940079371143356075996875639432110566472441412401209304620 +/- 7.07e-76]",
    "disk_dual_integral_mass_positive": "[0.396525004438660159837879959245040215905744321076548306934012965098168429678 +/- 8.31e-76]",
    "disk_dual_integral_log_moment_positive": "[5.4659014188700398233321736534335455497460188192837811731345002200175194792 +/- 6.44e-74]",
    "boundary_coefficient_heat_decreases": "[17.15516847867041195321369656667140294755340881558294459249826275201186377794 +/- 4.57e-75]",
    "boundary_envelope_decreases": "[0.9737067448177088010261994336136082094763865747284842440688985998332780681536 +/- 6.20e-77]",
    "paired_log_branch_bound": "[0.9999999999999997999999999999999599999999999999939999999999999992000000000000 +/- 1.29e-77]",
    "prefactor_error_decreases": "[17.44056678386516833527064668616008095795895671805588255696620114390890580541 +/- 2.13e-75]",
    "nonvanishing_amplitude": "[0.0929069836390513657183223771107536856267997389924401676736958677501740342 +/- 3.04e-74]",
    "published_amplitude_upper": "[6.9836390513657183223771107536856267997389924401676736958677501740342e-6 +/- 3.04e-74]",
    "published_centered_moment_upper": "[3.68449546451785698102766276153808008203100647773099019851626384319144e-5 +/- 5.46e-74]",
    "published_derivative_error_upper": "[7.575748308624360790976622511950582473530860879216561771915369168221e-8 +/- 3.98e-75]",
    "published_remainder_amplitude_upper": "[5.986600964727639540211046695283918054827647602804699095903836621921e-10 +/- 6.18e-77]",
    "published_generator_error_upper": "[8.555147200915360454463894677071844267202731161909101630650793589241727802e-17 +/- 3.11e-90]",
    "published_prefactor_lower": "[8.4310233859773124659000844181150117855225201713445393534985660930445927e-5 +/- 8.07e-76]",
    "published_H_phase_margin": "[0.04009615858837323590244044049686532470773545878095953738167618475611723 +/- 2.49e-72]",
    "published_H_phase_decimal_lower": "[9.615858837323590244044049686532470773545878095953738167618475611723e-5 +/- 2.49e-72]",
    "published_Xi_phase_margin": "[0.08019231717674647180488088099373064941547091756191907476335236951223446 +/- 4.97e-72]"
  },
  "scope": "Uniform analytic exterior; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/centered_phase_tail_256.log <==
{
  "status": "passed",
  "bits": 256,
  "horizontal_cutoff_H": "10000000000000000",
  "horizontal_cutoff_Xi": "5000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/20",
  "expanded_y_min_H": "3/20",
  "finite_head": 1000,
  "centering_lambda": "4",
  "terminal_band": "3",
  "intervals": {
    "L0": "[34.31033724093544005130997168068041047381932873642421220344492999166390340768 +/- 6.34e-76]",
    "center_primary_mass": "[0.8194491886117673122959485972929829738912496959112846518041124188894430232 +/- 2.48e-74]",
    "center_dual_mass": "[0.08764382734784141845849297961736801001034237057903994080266162295076660479 +/- 3.47e-75]",
    "center_primary_log_moment": "[1.8320176172228157210780649929540522298290840380904016923699062721088250220 +/- 3.59e-74]",
    "center_dual_log_moment": "[0.33300739205792506305813278175937847708169714406572958841941909836022730422 +/- 3.58e-75]",
    "center_primary_centered_moment": "[2.2217565814985265445112280911543120886106119235115892796176711581496564529 +/- 5.43e-74]",
    "center_dual_centered_moment": "[2.3235065719414686628100174483024912087021349883546924516022233175734462815 +/- 3.14e-74]",
    "center_model_amplitude": "[0.9070930159596087307544415769103509839015920664903245926067740418402096280 +/- 3.83e-74]",
    "disk_model_amplitude": "[1.0580722341634387402070363406181507727284246660884683266122677729940583197 +/- 4.18e-74]",
    "approximation_AB_error": "[7.345255901556042748505110974101574576239202762649091455828172e-16 +/- 6.97e-77]",
    "approximation_C_error": "[4.0133916900164589037462047996051078435977761579925382550047075499063983732e-10 +/- 2.29e-84]",
    "remainder_amplitude_E0": "[4.013399035272360459788953304716081945172352397195300904096163378079e-10 +/- 6.18e-77]",
    "cutoff_jump": "[8.1078594216058355853279341355310056871733432067218902363269907808146279760e-10 +/- 5.06e-84]",
    "remainder_derivative_E1": "[2.424251691375639209023377488049417526469139120783438228084630831779e-8 +/- 3.98e-75]",
    "paired_generator_error_Egen": "[1.1444852799084639545536105322928155732797268838090898369349206410758272198e-16 +/- 3.11e-90]",
    "exact_amplitude_majorant_m": "[0.9070930163609486342816776228892463143732002610075598323263041322498259658 +/- 3.04e-74]",
    "centered_residual_majorant_D": "[4.5452631550453548214301897233723846191991796899352226900980148373615680856 +/- 5.45e-74]",
    "prefactor_phase_lower": "[8.577584310233859773124659000844181150117855225201713445393534985660930445927 +/- 6.08e-76]",
    "centered_phase_cost": "[8.28748789071228193374332480975225011038910749893293367395733781343842542 +/- 3.00e-72]",
    "derivative_error_phase_cost": "[2.609332046034788937505950657150210122674878202340545209874663877922e-7 +/- 3.43e-74]",
    "H_phase_lower": "[0.29009615858837323590244044049686532470773545878095953738167618475611723 +/- 2.49e-72]",
    "Xi_phase_lower": "[0.58019231717674647180488088099373064941547091756191907476335236951223446 +/- 4.97e-72]"
  },
  "guards": {
    "Polymath_horizontal_domain": true,
    "Polymath_heat_domain": true,
    "expanded_y_lower_positive": true,
    "expanded_y_upper_bound": true,
    "expanded_y_below_one": true,
    "L0_above_two": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "cutoff_log_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound": true,
    "U_below_L": true,
    "squared_log_error_bound": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "terminal_band_above_head": true,
    "centering_below_head": true,
    "cutoff_changes_by_at_most_one": true,
    "center_primary_sum_decreasing": true,
    "center_primary_log_moment_sum_decreasing": true,
    "center_primary_terminal_slope_positive": true,
    "center_primary_mass_tail_decreases": true,
    "center_primary_log_tail_decreases": true,
    "center_primary_log_tail_margin_increases": true,
    "center_primary_integral_mass_positive": true,
    "center_primary_integral_log_moment_positive": true,
    "center_primary_centered_sum_decreasing": true,
    "center_primary_centered_tail_decreases": true,
    "center_primary_centered_tail_margin_increases": true,
    "center_primary_centered_integral_positive": true,
    "center_dual_sum_decreasing": true,
    "center_dual_log_moment_sum_decreasing": true,
    "center_dual_terminal_slope_positive": true,
    "center_dual_mass_tail_decreases": true,
    "center_dual_log_tail_decreases": true,
    "center_dual_log_tail_margin_increases": true,
    "center_dual_integral_mass_positive": true,
    "center_dual_integral_log_moment_positive": true,
    "center_dual_centered_factor_positive": true,
    "center_dual_centered_head_decreases": true,
    "center_dual_centered_integrand_decreases": true,
    "center_dual_centered_tail_decreases": true,
    "center_dual_centered_tail_margin_increases": true,
    "center_dual_centered_integral_positive": true,
    "disk_primary_sum_decreasing": true,
    "disk_primary_log_moment_sum_decreasing": true,
    "disk_primary_terminal_slope_positive": true,
    "disk_primary_mass_tail_decreases": true,
    "disk_primary_log_tail_decreases": true,
    "disk_primary_log_tail_margin_increases": true,
    "disk_primary_integral_mass_positive": true,
    "disk_primary_integral_log_moment_positive": true,
    "disk_dual_sum_decreasing": true,
    "disk_dual_log_moment_sum_decreasing": true,
    "disk_dual_terminal_slope_positive": true,
    "disk_dual_mass_tail_decreases": true,
    "disk_dual_log_tail_decreases": true,
    "disk_dual_log_tail_margin_increases": true,
    "disk_dual_integral_mass_positive": true,
    "disk_dual_integral_log_moment_positive": true,
    "boundary_coefficient_heat_decreases": true,
    "boundary_envelope_decreases": true,
    "paired_log_branch_bound": true,
    "prefactor_error_decreases": true,
    "nonvanishing_amplitude": true,
    "published_amplitude_upper": true,
    "published_centered_moment_upper": true,
    "published_derivative_error_upper": true,
    "published_remainder_amplitude_upper": true,
    "published_generator_error_upper": true,
    "published_prefactor_lower": true,
    "published_H_phase_margin": true,
    "published_H_phase_decimal_lower": true,
    "published_Xi_phase_margin": true
  },
  "guard_margins": {
    "Polymath_horizontal_domain": "9999999999999799.000000000000000000000000000000000000000000000000000000000000",
    "Polymath_heat_domain": "[0.3000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.89e-78]",
    "expanded_y_lower_positive": "[0.1500000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.46e-78]",
    "expanded_y_upper_bound": "[0.0253788748764678900357180288051845949705601549252759131202732853810091307325 +/- 4.67e-77]",
    "expanded_y_below_one": "[0.1000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.21e-77]",
    "L0_above_two": "[32.31033724093544005130997168068041047381932873642421220344492999166390340768 +/- 6.34e-76]",
    "sigma_loss_below_delta": "[9.999999999999999999989999999999999997999999999999998899999999999999640000000e-13 +/- 4.38e-89]",
    "shift_loss_below_delta": "[9.999899999999999999929999999999999950999999999999965699999999999975990000000e-13 +/- 4.36e-89]",
    "cutoff_log_loss_below_delta": "[9.999921460183660255161184452281443528546340298909368476988505517322040003440e-13 +/- 6.21e-89]",
    "N_above_finite_head": "[28208478.1773878129369300137086478766601549308297487808846634034762414600324 +/- 3.57e-68]",
    "floor_log_bound": "[0.4999999645509229818896776815827994276609361118427096226939494390449780185260 +/- 1.42e-77]",
    "U_below_L": "[17.15516862046672002565498584034020523690966436821210610172246499583195170384 +/- 1.24e-75]",
    "squared_log_error_bound": "[34.31033724093344005130997168068041047381932873642421220344492999166390340768 +/- 1.48e-75]",
    "dual_y_derivative_negative": "[8.55758431021620484420702420014444763261449197886914338649302039181425338692 +/- 5.57e-75]",
    "dual_y_derivative_decreases": "[0.4999999999990000000000000000000000000000000000000000000000000000000000000000 +/- 5.08e-78]",
    "terminal_band_above_head": "[7.247413341486582973601011476287112614106359902325787173622481292929233874808 +/- 6.64e-76]",
    "centering_below_head": "[2.907755278982137052053974364053092622803304465886318928099983702902717829032 +/- 7.25e-77]",
    "cutoff_changes_by_at_most_one": "[0.9999999998589526041130609212106103427628527377602596221365298716026451962718 +/- 3.59e-77]",
    "center_primary_sum_decreasing": "[0.599999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.85e-76]",
    "center_primary_log_moment_sum_decreasing": "[0.455235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.47e-76]",
    "center_primary_terminal_slope_positive": "[0.4000000000010800000000000000000000000000000000000000000000000000000000000000 +/- 2.75e-77]",
    "center_primary_mass_tail_decreases": "[0.489171376332941691996924868910203632611874532749996867520164798883575610297 +/- 2.49e-76]",
    "center_primary_log_tail_decreases": "[5.42430331629955133090903720408947558041472952137229115322580720866200079690 +/- 8.51e-75]",
    "center_primary_log_tail_margin_increases": "[1.478342752665883383993849737820407265223749065499993735040329597767151220594 +/- 4.98e-76]",
    "center_primary_integral_mass_positive": "[0.0415919380061686162699322993900230201529240955413318256093549473226811854261 +/- 8.75e-77]",
    "center_primary_integral_log_moment_positive": "[0.49572003744024923108974286202079731904328261383096746173985411434445431321 +/- 2.61e-75]",
    "center_primary_centered_sum_decreasing": "[0.256092104025620931717576553089569189651940798666166796737068759145378761542 +/- 5.02e-76]",
    "center_primary_centered_tail_decreases": "[3.46761781096778456292133772844866104996723139037230368314514801312769835571 +/- 5.19e-75]",
    "center_primary_centered_tail_margin_increases": "[1.198820437431128585204337037056447835749115230540875198841691208262354736992 +/- 5.98e-76]",
    "center_primary_centered_integral_positive": "[0.32935228541557476601001366446070523843158623166564015930243432505372957150 +/- 6.23e-75]",
    "center_dual_sum_decreasing": "[0.399999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.64e-76]",
    "center_dual_log_moment_sum_decreasing": "[0.255235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.44e-76]",
    "center_dual_terminal_slope_positive": "[0.6000000000010800000000000000000000000000000000000000000000000000000000000000 +/- 3.26e-77]",
    "center_dual_mass_tail_decreases": "[0.426805850956266325232677139585779421639901298391672916020169299262516136898 +/- 5.15e-76]",
    "center_dual_log_tail_decreases": "[4.54150878848859052870622485967640971505770053638099200307552186304827931590 +/- 7.90e-75]",
    "center_dual_log_tail_margin_increases": "[1.214494849949764005967345028848161581559826513607130667010830073580421341327 +/- 4.53e-76]",
    "center_dual_integral_mass_positive": "[0.56124937531573733437703831626898893045802193113980443132777976913027246031 +/- 2.89e-75]",
    "center_dual_integral_log_moment_positive": "[7.8615158262555096741203016446452075727718344633575561608802249154623693506 +/- 3.32e-74]",
    "center_dual_centered_factor_positive": "[13.15516862046672002565498584034020523690966436821210610172246499583195170384 +/- 1.24e-75]",
    "center_dual_centered_head_decreases": "[0.05726967214010453654113516368479834001661541571241042286647058051176291769764 +/- 5.73e-78]",
    "center_dual_centered_integrand_decreases": "[3.95042428140252219005323819107274947331615419923955607648274590858159597213 +/- 3.12e-75]",
    "center_dual_centered_tail_decreases": "[4.22353441790239297827191360659269260035801937504510702585938303624901432952 +/- 5.94e-75]",
    "center_dual_centered_tail_margin_increases": "[1.158848109164489607945785839405182710282134383655990928002534551731545065997 +/- 3.96e-76]",
    "center_dual_centered_integral_positive": "[9.1501420158288355545494179191893358244022904934738923659908481797320430230 +/- 7.89e-74]",
    "disk_primary_sum_decreasing": "[0.574999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.81e-76]",
    "disk_primary_log_moment_sum_decreasing": "[0.430235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.50e-76]",
    "disk_primary_terminal_slope_positive": "[0.4250000000010800000000000000000000000000000000000000000000000000000000000000 +/- 2.40e-77]",
    "disk_primary_mass_tail_decreases": "[0.459978931529483194975005963720451456477573690983303881901820963857850239226 +/- 3.40e-76]",
    "disk_primary_log_tail_decreases": "[5.01107933766287046291479844036098585525587611963349708775173206915991120686 +/- 7.69e-75]",
    "disk_primary_log_tail_margin_increases": "[1.419957863058966389950011927440902912955147381966607763803641927715700478452 +/- 6.79e-76]",
    "disk_primary_integral_mass_positive": "[0.056229113235878593355142769380744906234024529153832563548290035955500649576 +/- 2.21e-76]",
    "disk_primary_integral_log_moment_positive": "[0.68619511865814842200251357354610817430256783090415141070969966666767293184 +/- 4.50e-75]",
    "disk_dual_sum_decreasing": "[0.424999999998920000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-76]",
    "disk_dual_log_moment_sum_decreasing": "[0.280235172697836057449623693694464972568534331398777811295182072278045116930 +/- 5.45e-76]",
    "disk_dual_terminal_slope_positive": "[0.5750000000010800000000000000000000000000000000000000000000000000000000000000 +/- 3.35e-77]",
    "disk_dual_mass_tail_decreases": "[0.416453882219730347590993383156373557445847920166346280215361523704214200911 +/- 3.97e-76]",
    "disk_dual_log_tail_decreases": "[4.39497492546910323543987259190747557963601542350485179358998446039401412212 +/- 7.76e-75]",
    "disk_dual_log_tail_margin_increases": "[1.225712945105724161940079371143356075996875639432110566472441412401209304620 +/- 7.07e-76]",
    "disk_dual_integral_mass_positive": "[0.396525004438660159837879959245040215905744321076548306934012965098168429678 +/- 8.31e-76]",
    "disk_dual_integral_log_moment_positive": "[5.4659014188700398233321736534335455497460188192837811731345002200175194792 +/- 6.44e-74]",
    "boundary_coefficient_heat_decreases": "[17.15516847867041195321369656667140294755340881558294459249826275201186377794 +/- 4.57e-75]",
    "boundary_envelope_decreases": "[0.9737067448177088010261994336136082094763865747284842440688985998332780681536 +/- 6.20e-77]",
    "paired_log_branch_bound": "[0.9999999999999997999999999999999599999999999999939999999999999992000000000000 +/- 1.29e-77]",
    "prefactor_error_decreases": "[17.44056678386516833527064668616008095795895671805588255696620114390890580541 +/- 2.13e-75]",
    "nonvanishing_amplitude": "[0.0929069836390513657183223771107536856267997389924401676736958677501740342 +/- 3.04e-74]",
    "published_amplitude_upper": "[6.9836390513657183223771107536856267997389924401676736958677501740342e-6 +/- 3.04e-74]",
    "published_centered_moment_upper": "[3.68449546451785698102766276153808008203100647773099019851626384319144e-5 +/- 5.46e-74]",
    "published_derivative_error_upper": "[7.575748308624360790976622511950582473530860879216561771915369168221e-8 +/- 3.98e-75]",
    "published_remainder_amplitude_upper": "[5.986600964727639540211046695283918054827647602804699095903836621921e-10 +/- 6.18e-77]",
    "published_generator_error_upper": "[8.555147200915360454463894677071844267202731161909101630650793589241727802e-17 +/- 3.11e-90]",
    "published_prefactor_lower": "[8.4310233859773124659000844181150117855225201713445393534985660930445927e-5 +/- 8.07e-76]",
    "published_H_phase_margin": "[0.04009615858837323590244044049686532470773545878095953738167618475611723 +/- 2.49e-72]",
    "published_H_phase_decimal_lower": "[9.615858837323590244044049686532470773545878095953738167618475611723e-5 +/- 2.49e-72]",
    "published_Xi_phase_margin": "[0.08019231717674647180488088099373064941547091756191907476335236951223446 +/- 4.97e-72]"
  },
  "scope": "Uniform analytic exterior; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/cert_centered_phase_tail.py <==
#!/usr/bin/env python3
"""Directed constants for the centred-moment exterior phase refinement.

Analytic inputs: Polymath (2019), Theorem 1.3, (20)--(24), and the
decreasing-sum integral test. The manuscript supplies the uniform proofs
for L >= L0. This program verifies all endpoint and monotonicity guards;
it samples neither horizontal coordinates nor heat times.
"""
import argparse
import json
from pathlib import Path
from flint import arb, ctx


def q(n, d=1):
    return arb(n) / d


def certificate(bits=256, cutoff=10**16):
    ctx.prec = bits
    X, pi = arb(cutoff), arb.pi()
    A = X - 1
    L = (A / (4 * pi)).log()
    tlo, thi = q(4, 25), q(1, 5)
    y0, radius, beta_disk, ymax = q(1, 5), q(1, 20), q(3, 20), q(9, 10)
    delta, c = arb(10)**(-12), tlo / 4
    n0, lam, band = 1000, arb(4), arb(3)
    ell, U = arb(n0).log(), L / 2 + delta
    Z = U - band
    guards = {}
    margins = {}

    def positive(name, margin):
        guards[name] = bool(margin > 0)
        margins[name] = str(margin)
        if not guards[name]:
            raise AssertionError(name + ': ' + str(margin))

    positive('Polymath_horizontal_domain', A - 200)
    positive('Polymath_heat_domain', q(1, 2) - thi)
    positive('expanded_y_lower_positive', beta_disk)
    positive('expanded_y_upper_bound', ymax - ((1 - 2 * tlo).sqrt() + radius))
    positive('expanded_y_below_one', 1 - ymax)
    positive('L0_above_two', L - 2)
    positive('sigma_loss_below_delta', delta - thi / (2 * A**2) * (1 + 8 / A**2))
    positive('shift_loss_below_delta', delta - thi / (2 * (A - 6)))
    positive('cutoff_log_loss_below_delta', delta - thi * pi / (8 * A))
    positive('N_above_finite_head', (L / 2).exp() - 1 - n0)
    positive('floor_log_bound', q(1, 2) - (-L / 2).exp())
    positive('U_below_L', L - U)
    positive('squared_log_error_bound', L - 2 * delta)
    positive('dual_y_derivative_negative', L / 2 - q(1, 50) - (q(1, 2) + delta) * U)
    positive('dual_y_derivative_decreases', q(1, 2) - delta)
    positive('terminal_band_above_head', Z - ell)
    positive('centering_below_head', ell - lam)
    positive('cutoff_changes_by_at_most_one', 1 - 2 * radius / (8 * pi * (A / (4 * pi)).sqrt()))

    def integrals(v):
        # Exact erfi antiderivative; every operation is Arb ball arithmetic.
        d = 1 - v - c * L
        rootc = c.sqrt()
        low = rootc * ell + d / (2 * rootc)
        high = rootc * U + d / (2 * rootc)
        I0 = (pi.sqrt() / (2 * rootc) * (-d**2 / (4 * c)).exp()
              * (high.erfi() - low.erfi()))
        Q = lambda u: (d * u + c * u**2).exp()
        I1 = (Q(U) - Q(ell) - d * I0) / (2 * c)
        return I0, I1

    def envelope(beta, prefix, centered=False):
        a, b = (1 + beta) / 2 - delta, (1 - beta) / 2 - delta
        rate = beta * (1 - delta) / 2
        gamma = (beta * (q(1, 50) - L / 2 + delta * U)).exp()
        moments = []
        for v, start, side in ((a, 2, 'primary'), (b, 1, 'dual')):
            tag = prefix + '_' + side
            K = 1 - v + 2 * c * delta
            F = (1 - (-K * band).exp()) / K
            decay = arb(0) if side == 'primary' else rate
            positive(tag + '_sum_decreasing', v + c * L - 2 * c * U)
            positive(tag + '_log_moment_sum_decreasing', v + c * L - 2 * c * U - 1 / ell)
            positive(tag + '_terminal_slope_positive', K)
            positive(tag + '_mass_tail_decreases', (decay + c * Z) * F - q(1, 2))
            positive(tag + '_log_tail_decreases', (decay + c * Z) * Z * F - U / 2)
            positive(tag + '_log_tail_margin_increases', (decay + 2 * c * Z) * F - q(1, 2))
            I0, I1 = integrals(v)
            positive(tag + '_integral_mass_positive', I0)
            positive(tag + '_integral_log_moment_positive', I1)
            H0, H1, Hlam = arb(0), arb(0), arb(0)
            for n in range(start, n0 + 1):
                u = arb(n).log()
                weight = (c * u**2 - (v + c * L) * u).exp()
                H0 += weight
                H1 += u * weight
                if centered:
                    Hlam += ((abs(u - lam) if side == 'primary' else L - u - lam)
                             * weight)
            Tlam = arb(0)
            if centered and side == 'primary':
                positive(tag + '_centered_sum_decreasing', v + c * L - 2 * c * U - 1 / (ell - lam))
                positive(tag + '_centered_tail_decreases', c * Z * (Z - lam) * F - (U - lam) / 2)
                positive(tag + '_centered_tail_margin_increases', c * (2 * Z - lam) * F - q(1, 2))
                Tlam = I1 - lam * I0
                positive(tag + '_centered_integral_positive', Tlam)
            if centered and side == 'dual':
                V = L - U - lam
                positive(tag + '_centered_factor_positive', V)
                positive(tag + '_centered_head_decreases', rate - 1 / (L - ell - lam))
                positive(tag + '_centered_integrand_decreases', (rate + c * ell) * V - 1)
                positive(tag + '_centered_tail_decreases', ((rate + c * Z) * V - 1) * F - V / 2)
                positive(tag + '_centered_tail_margin_increases', (rate + c * Z + c * V) * F - q(1, 2))
                Tlam = (L - lam) * I0 - I1
                positive(tag + '_centered_integral_positive', Tlam)
            factor = arb(1) if side == 'primary' else gamma
            moments.append({
                'mass': factor * (H0 + I0), 'log': factor * (H1 + I1),
                'centered': factor * (Hlam + Tlam),
                'head_mass': factor * H0, 'tail_mass': factor * I0,
                'tail_log': factor * I1, 'tail_centered': factor * Tlam,
            })
        return moments

    P, Q = envelope(y0, 'center', centered=True)
    Pd, Qd = envelope(beta_disk, 'disk')
    M = P['mass'] + Q['mass']
    Md = Pd['mass'] + Qd['mass']
    d1 = (thi**2 / 16 * L**2 + q(313, 500)) / (A - q(333, 50))
    eAB = (d1.exp() - 1) * (1 + Md)
    nu = (L / 2).exp() - 1
    correction = (q(31, 25) * ((ymax * arb(3).log()).exp()
                               + (-ymax * arb(3).log()).exp()) / (nu - q(1, 8))
                  + (3 * (L**2 + pi**2 / 4).sqrt() + q(261, 25)) / (A - 12))
    eC = (-(1 + beta_disk) * L / 4 - tlo * L**2 / 16 + correction).exp()
    E0 = eAB + eC
    h = delta + 4 * (-L / 2).exp()
    ad = (1 + beta_disk) / 2 - delta
    positive('boundary_coefficient_heat_decreases', L / 2 - h)
    positive('boundary_envelope_decreases', (ad - delta) / 2 + c * L / 2)
    Jcut = ((1 + (q(1, 50) + h * (1 + delta)).exp())
            * (-(ad - delta) * L / 2 - c * L**2 / 4 + ad * h + c * h**2).exp())
    E1 = (E0 + Jcut) / radius
    Aprime, Aabs = 1 / A + 6 / A**2, L / 2 + pi / 4 + 4 / A
    dlog = 2 / A + 2 / A**2
    positive('paired_log_branch_bound', 1 - dlog)
    positive('prefactor_error_decreases', L / 2 + pi / 4 - q(1, 2))
    CA = 3 / A + dlog / (4 * (1 - dlog)) + thi / 2 * Aabs * Aprime
    Egen = thi / 2 * Aprime * (P['log'] + Q['log']) + 2 * CA * Q['mass']
    m = M + E0
    D = P['centered'] + Q['centered'] + lam * E0
    prefactor = L / 4 - 3 / (2 * A) - thi / 4 * Aabs * Aprime
    centered_cost = lam / 4 + D**2 / (4 * lam * (1 - m**2))
    derivative_cost = (Egen / 2 + E1) / (1 - m)
    phase = prefactor - centered_cost - derivative_cost
    positive('nonvanishing_amplitude', 1 - m)
    positive('published_amplitude_upper', q(9071, 10000) - m)
    positive('published_centered_moment_upper', q(45453, 10000) - D)
    positive('published_derivative_error_upper', arb(10)**(-7) - E1)
    positive('published_remainder_amplitude_upper', arb(10)**(-9) - E0)
    positive('published_generator_error_upper', 2 * arb(10)**(-16) - Egen)
    positive('published_prefactor_lower', prefactor - q(85775, 10000))
    positive('published_H_phase_margin', phase - q(1, 4))
    positive('published_H_phase_decimal_lower', phase - q(29, 100))
    positive('published_Xi_phase_margin', 2 * phase - q(1, 2))
    values = {
        'L0': L, 'center_primary_mass': P['mass'], 'center_dual_mass': Q['mass'],
        'center_primary_log_moment': P['log'], 'center_dual_log_moment': Q['log'],
        'center_primary_centered_moment': P['centered'],
        'center_dual_centered_moment': Q['centered'],
        'center_model_amplitude': M, 'disk_model_amplitude': Md,
        'approximation_AB_error': eAB, 'approximation_C_error': eC,
        'remainder_amplitude_E0': E0, 'cutoff_jump': Jcut,
        'remainder_derivative_E1': E1, 'paired_generator_error_Egen': Egen,
        'exact_amplitude_majorant_m': m, 'centered_residual_majorant_D': D,
        'prefactor_phase_lower': prefactor, 'centered_phase_cost': centered_cost,
        'derivative_error_phase_cost': derivative_cost,
        'H_phase_lower': phase, 'Xi_phase_lower': 2 * phase,
    }
    return {
        'status': 'passed', 'bits': bits, 'horizontal_cutoff_H': str(cutoff),
        'horizontal_cutoff_Xi': str(cutoff // 2),
        'heat_time_H': ['4/25', '1/5'], 'heat_time_Xi': ['1/25', '1/20'],
        'y_min_H': '1/5', 'cauchy_radius_H': '1/20', 'expanded_y_min_H': '3/20',
        'finite_head': n0, 'centering_lambda': '4', 'terminal_band': '3',
        'intervals': {name: str(value) for name, value in values.items()},
        'guards': guards, 'guard_margins': margins,
        'scope': 'Uniform analytic exterior; no finite-cap certificate or improved Newman ceiling.',
    }


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--bits', type=int, default=256)
    parser.add_argument('--cutoff', type=int, default=10**16)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    result = certificate(args.bits, args.cutoff)
    rendered = json.dumps(result, indent=2) + '\n'
    if args.output is not None:
        args.output.write_text(rendered)
    print(rendered, end='')


==> anc/certificates/phase_tail/cert_uniform_phase_tail.py <==
#!/usr/bin/env python3
"""Directed constants for the uniform phase-tail proposition.

Inputs: Polymath 2019, Theorem 1.3, equations (20)--(24), and
the elementary decreasing-sum/convex-integral estimate of Lemma 8.2.
The manuscript proves monotonicity for every L >= L0; this program
checks the endpoint constants and every stated monotonicity guard.
It samples neither spatial points nor heat times.
"""
import argparse
import json
from pathlib import Path
from flint import arb, ctx


def q(n, d=1):
    return arb(n) / d


def certificate(bits=256, cutoff=10**25):
    ctx.prec = bits
    X = arb(cutoff)
    A = X - 1
    pi = arb.pi()
    L = (A / (4 * pi)).log()
    tlo, thi = q(4, 25), q(1, 5)
    beta, ymax, radius = q(1, 10), q(19, 20), q(1, 10)
    delta = arb(10) ** (-20)
    c = tlo / 4
    a = (1 + beta) / 2 - delta
    b = a - beta
    U = L / 2 + delta
    gamma_rate = beta * (1 - delta) / 2
    gamma = (beta * (q(1, 50) - L / 2 + delta * U)).exp()
    n0 = 100
    ell = arb(n0).log()
    n_lower = (L / 2).exp() - 1
    log_floor_loss = 2 * (-L / 2).exp()

    guards = {}

    def require(name, condition):
        guards[name] = bool(condition)
        if not condition:
            raise AssertionError(name)

    require("cutoff_above_200", A > 200)
    require("expanded_disk_y_lower_positive", beta > 0)
    require("expanded_disk_y_upper", (1 - 2 * tlo).sqrt() + radius < ymax)
    require("expanded_disk_in_polymath_domain", ymax < 1)
    require("L0_above_2", L > 2)
    require("sigma_loss_below_delta", thi / (2 * A**2) * (1 + 8 / A**2) < delta)
    require("shift_loss_below_delta", thi / (2 * (A - 6)) < delta)
    require("log_N_loss_below_delta", thi * pi / (8 * A) < delta)
    require("N_above_finite_head", n_lower > n0)
    require("floor_log_bound_valid", (-L / 2).exp() < q(1, 2))
    require("log_N_below_L", U < L)
    require("dual_y_derivative_negative", q(1, 50) - L / 2 + (q(1, 2) + delta) * U < 0)
    require("dual_y_derivative_decreases", delta < q(1, 2))
    require("primary_sum_decreasing", a + c * L > 2 * c * U)
    require("dual_sum_decreasing", b + c * L > 2 * c * U)
    require("primary_endpoint_increasing_in_log_N", 1 - a - 2 * c * log_floor_loss > 0)
    require("dual_endpoint_increasing_in_log_N", 1 - b - 2 * c * log_floor_loss > 0)
    require("primary_lower_tail_decreases", 1 / (2 * U) - c * ell < 0)
    require("primary_upper_tail_decreases", 1 / (2 * U) + (1 - a) / 2 - c * L / 2 < 0)
    require("dual_lower_tail_decreases", 1 / (2 * U) - c * ell - gamma_rate < 0)
    require("dual_upper_tail_decreases", 1 / (2 * U) + (1 - b) / 2 - c * L / 2 - gamma_rate < 0)
    require("prefactor_error_decreases", L / 2 + pi / 4 > q(1, 2))

    def finite_head(start, exponent):
        return sum(((c * arb(n).log()**2 - exponent * arb(n).log()).exp()
                    for n in range(start, n0 + 1)), arb(0))

    def convex_tail(exponent):
        low = ((1 - exponent) * ell + c * ell**2).exp()
        high = ((1 - exponent) * U + c * U**2).exp()
        # max(low, high) <= low + high avoids any midpoint choice.
        return U * (low + high)

    primary_head = finite_head(2, a + c * L)
    primary_tail = convex_tail(a + c * L)
    dual_head = gamma * finite_head(1, b + c * L)
    dual_tail = gamma * convex_tail(b + c * L)
    model_error = primary_head + primary_tail + dual_head + dual_tail
    delta1 = (thi**2 / 16 * L**2 + q(313, 500)) / (A - q(333, 50))
    ab_error = (delta1.exp() - 1) * (1 + model_error)
    correction = (q(31, 25) * ((ymax * arb(3).log()).exp()
                               + (-ymax * arb(3).log()).exp())
                  / (n_lower - q(1, 8))
                  + (3 * (L**2 + pi**2 / 4).sqrt() + q(261, 25)) / (A - 12))
    c_error = (-(1 + beta) * L / 4 - tlo * L**2 / 16 + correction).exp()
    total_error = model_error + ab_error + c_error
    beta_B = (L / 4 - 3 / (2 * A)
              - thi / 4 * (L / 2 + pi / 4 + 4 / A) * (1 / A + 6 / A**2))
    phase_lower = beta_B - total_error / (radius * (1 - total_error))
    require("published_amplitude_bound", total_error < q(2, 5))
    require("published_amplitude_interval_lower", total_error > q(38094, 100000))
    require("published_amplitude_interval_upper", total_error < q(38095, 100000))
    require("published_prefactor_phase_bound", beta_B > 13)
    require("published_prefactor_decimal_lower", beta_B > q(137584, 10000))
    require("published_H_phase_bound", phase_lower > q(19, 3))

    values = {
        "L0": L, "primary_head": primary_head, "primary_tail": primary_tail,
        "dual_head": dual_head, "dual_tail": dual_tail,
        "model_error": model_error, "approximation_AB_error": ab_error,
        "approximation_C_error": c_error, "total_amplitude_error": total_error,
        "prefactor_phase_lower": beta_B, "H_phase_lower": phase_lower,
    }
    return {
        "status": "passed", "bits": bits, "horizontal_cutoff_H": str(cutoff),
        "heat_time_H": ["4/25", "1/5"], "heat_time_Xi": ["1/25", "1/20"],
        "y_min_H": "1/5", "cauchy_radius_H": "1/10", "finite_head": n0,
        "intervals": {name: str(value) for name, value in values.items()},
        "guards": guards,
        "scope": "Uniform analytic tail; no finite-cap certificate or improved Newman ceiling.",
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--bits", type=int, default=256)
    parser.add_argument("--cutoff", type=int, default=10**25)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    result = certificate(args.bits, args.cutoff)
    rendered = json.dumps(result, indent=2) + "\n"
    if args.output is not None:
        args.output.write_text(rendered)
    print(rendered, end="")


==> anc/certificates/phase_tail/phase_tail_160.json <==
{
  "status": "passed",
  "bits": 160,
  "horizontal_cutoff_H": "10000000000000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/10",
  "finite_head": 100,
  "intervals": {
    "L0": "[55.033603077881851307471894672839693342229242134 +/- 1.24e-46]",
    "primary_head": "[0.2751052972892665291090269758044920189202650906 +/- 6.85e-47]",
    "primary_tail": "[0.02019915652526172433699285313830828160292651012 +/- 4.11e-48]",
    "dual_head": "[0.0835906021201570769486719233570884785239107512 +/- 1.63e-47]",
    "dual_tail": "[0.002047624938616546484300560295790485905236041670 +/- 6.88e-49]",
    "model_error": "[0.3809426808733018768789923125956792649523383936 +/- 7.48e-47]",
    "approximation_AB_error": "[1.13206141198430846719768e-24 +/- 4.85e-48]",
    "approximation_C_error": "[1.878523951210819130251553649226452567130923359e-20 +/- 5.82e-66]",
    "total_amplitude_error": "[0.3809426808733018768977786841691994405633211278 +/- 5.38e-47]",
    "prefactor_phase_lower": "[13.758400769470462826867973376698924823865440717 +/- 2.81e-46]",
    "H_phase_lower": "[7.60480773206487473333054495779866810398690952 +/- 3.12e-45]"
  },
  "guards": {
    "cutoff_above_200": true,
    "expanded_disk_y_lower_positive": true,
    "expanded_disk_y_upper": true,
    "expanded_disk_in_polymath_domain": true,
    "L0_above_2": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "log_N_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound_valid": true,
    "log_N_below_L": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "primary_sum_decreasing": true,
    "dual_sum_decreasing": true,
    "primary_endpoint_increasing_in_log_N": true,
    "dual_endpoint_increasing_in_log_N": true,
    "primary_lower_tail_decreases": true,
    "primary_upper_tail_decreases": true,
    "dual_lower_tail_decreases": true,
    "dual_upper_tail_decreases": true,
    "prefactor_error_decreases": true,
    "published_amplitude_bound": true,
    "published_amplitude_interval_lower": true,
    "published_amplitude_interval_upper": true,
    "published_prefactor_phase_bound": true,
    "published_prefactor_decimal_lower": true,
    "published_H_phase_bound": true
  },
  "scope": "Uniform analytic tail; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/phase_tail_160.log <==
{
  "status": "passed",
  "bits": 160,
  "horizontal_cutoff_H": "10000000000000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/10",
  "finite_head": 100,
  "intervals": {
    "L0": "[55.033603077881851307471894672839693342229242134 +/- 1.24e-46]",
    "primary_head": "[0.2751052972892665291090269758044920189202650906 +/- 6.85e-47]",
    "primary_tail": "[0.02019915652526172433699285313830828160292651012 +/- 4.11e-48]",
    "dual_head": "[0.0835906021201570769486719233570884785239107512 +/- 1.63e-47]",
    "dual_tail": "[0.002047624938616546484300560295790485905236041670 +/- 6.88e-49]",
    "model_error": "[0.3809426808733018768789923125956792649523383936 +/- 7.48e-47]",
    "approximation_AB_error": "[1.13206141198430846719768e-24 +/- 4.85e-48]",
    "approximation_C_error": "[1.878523951210819130251553649226452567130923359e-20 +/- 5.82e-66]",
    "total_amplitude_error": "[0.3809426808733018768977786841691994405633211278 +/- 5.38e-47]",
    "prefactor_phase_lower": "[13.758400769470462826867973376698924823865440717 +/- 2.81e-46]",
    "H_phase_lower": "[7.60480773206487473333054495779866810398690952 +/- 3.12e-45]"
  },
  "guards": {
    "cutoff_above_200": true,
    "expanded_disk_y_lower_positive": true,
    "expanded_disk_y_upper": true,
    "expanded_disk_in_polymath_domain": true,
    "L0_above_2": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "log_N_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound_valid": true,
    "log_N_below_L": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "primary_sum_decreasing": true,
    "dual_sum_decreasing": true,
    "primary_endpoint_increasing_in_log_N": true,
    "dual_endpoint_increasing_in_log_N": true,
    "primary_lower_tail_decreases": true,
    "primary_upper_tail_decreases": true,
    "dual_lower_tail_decreases": true,
    "dual_upper_tail_decreases": true,
    "prefactor_error_decreases": true,
    "published_amplitude_bound": true,
    "published_amplitude_interval_lower": true,
    "published_amplitude_interval_upper": true,
    "published_prefactor_phase_bound": true,
    "published_prefactor_decimal_lower": true,
    "published_H_phase_bound": true
  },
  "scope": "Uniform analytic tail; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/phase_tail_256.json <==
{
  "status": "passed",
  "bits": 256,
  "horizontal_cutoff_H": "10000000000000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/10",
  "finite_head": 100,
  "intervals": {
    "L0": "[55.03360307788185130747189467283969334222924213408349732107821443373039022811 +/- 1.46e-75]",
    "primary_head": "[0.275105297289266529109026975804492018920265090645081118020785617743264290694 +/- 7.77e-76]",
    "primary_tail": "[0.0201991565252617243369928531383082816029265101169323417059313097890658518086 +/- 3.44e-77]",
    "dual_head": "[0.083590602120157076948671923357088478523910751209765303612452609722660445691 +/- 5.65e-76]",
    "dual_tail": "[0.00204762493861654648430056029579048590523604167041769818041866887733783912966 +/- 2.61e-78]",
    "model_error": "[0.380942680873301876878992312595679264952338393642196461519588206132328427324 +/- 6.50e-76]",
    "approximation_AB_error": "[1.1320614119843084671976840549294765565609790861296811e-24 +/- 5.10e-77]",
    "approximation_C_error": "[1.87852395121081913025155364922645256713092335865283994301536035513660993316e-20 +/- 7.03e-95]",
    "total_amplitude_error": "[0.380942680873301876897778684169199440563321127818515916667454000697942956435 +/- 9.53e-76]",
    "prefactor_phase_lower": "[13.75840076947046282686797337669892482386544071676271736137198346330415874195 +/- 1.04e-75]",
    "H_phase_lower": "[7.6048077320648747333305449577986681039869095211929055846488266528321962036 +/- 4.82e-74]"
  },
  "guards": {
    "cutoff_above_200": true,
    "expanded_disk_y_lower_positive": true,
    "expanded_disk_y_upper": true,
    "expanded_disk_in_polymath_domain": true,
    "L0_above_2": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "log_N_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound_valid": true,
    "log_N_below_L": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "primary_sum_decreasing": true,
    "dual_sum_decreasing": true,
    "primary_endpoint_increasing_in_log_N": true,
    "dual_endpoint_increasing_in_log_N": true,
    "primary_lower_tail_decreases": true,
    "primary_upper_tail_decreases": true,
    "dual_lower_tail_decreases": true,
    "dual_upper_tail_decreases": true,
    "prefactor_error_decreases": true,
    "published_amplitude_bound": true,
    "published_amplitude_interval_lower": true,
    "published_amplitude_interval_upper": true,
    "published_prefactor_phase_bound": true,
    "published_prefactor_decimal_lower": true,
    "published_H_phase_bound": true
  },
  "scope": "Uniform analytic tail; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/phase_tail_256.log <==
{
  "status": "passed",
  "bits": 256,
  "horizontal_cutoff_H": "10000000000000000000000000",
  "heat_time_H": [
    "4/25",
    "1/5"
  ],
  "heat_time_Xi": [
    "1/25",
    "1/20"
  ],
  "y_min_H": "1/5",
  "cauchy_radius_H": "1/10",
  "finite_head": 100,
  "intervals": {
    "L0": "[55.03360307788185130747189467283969334222924213408349732107821443373039022811 +/- 1.46e-75]",
    "primary_head": "[0.275105297289266529109026975804492018920265090645081118020785617743264290694 +/- 7.77e-76]",
    "primary_tail": "[0.0201991565252617243369928531383082816029265101169323417059313097890658518086 +/- 3.44e-77]",
    "dual_head": "[0.083590602120157076948671923357088478523910751209765303612452609722660445691 +/- 5.65e-76]",
    "dual_tail": "[0.00204762493861654648430056029579048590523604167041769818041866887733783912966 +/- 2.61e-78]",
    "model_error": "[0.380942680873301876878992312595679264952338393642196461519588206132328427324 +/- 6.50e-76]",
    "approximation_AB_error": "[1.1320614119843084671976840549294765565609790861296811e-24 +/- 5.10e-77]",
    "approximation_C_error": "[1.87852395121081913025155364922645256713092335865283994301536035513660993316e-20 +/- 7.03e-95]",
    "total_amplitude_error": "[0.380942680873301876897778684169199440563321127818515916667454000697942956435 +/- 9.53e-76]",
    "prefactor_phase_lower": "[13.75840076947046282686797337669892482386544071676271736137198346330415874195 +/- 1.04e-75]",
    "H_phase_lower": "[7.6048077320648747333305449577986681039869095211929055846488266528321962036 +/- 4.82e-74]"
  },
  "guards": {
    "cutoff_above_200": true,
    "expanded_disk_y_lower_positive": true,
    "expanded_disk_y_upper": true,
    "expanded_disk_in_polymath_domain": true,
    "L0_above_2": true,
    "sigma_loss_below_delta": true,
    "shift_loss_below_delta": true,
    "log_N_loss_below_delta": true,
    "N_above_finite_head": true,
    "floor_log_bound_valid": true,
    "log_N_below_L": true,
    "dual_y_derivative_negative": true,
    "dual_y_derivative_decreases": true,
    "primary_sum_decreasing": true,
    "dual_sum_decreasing": true,
    "primary_endpoint_increasing_in_log_N": true,
    "dual_endpoint_increasing_in_log_N": true,
    "primary_lower_tail_decreases": true,
    "primary_upper_tail_decreases": true,
    "dual_lower_tail_decreases": true,
    "dual_upper_tail_decreases": true,
    "prefactor_error_decreases": true,
    "published_amplitude_bound": true,
    "published_amplitude_interval_lower": true,
    "published_amplitude_interval_upper": true,
    "published_prefactor_phase_bound": true,
    "published_prefactor_decimal_lower": true,
    "published_H_phase_bound": true
  },
  "scope": "Uniform analytic tail; no finite-cap certificate or improved Newman ceiling."
}


==> anc/certificates/phase_tail/requirements.txt <==
python-flint==0.9.0

